Fast Computation of the Kippenhahn Hypersurface of a Joint Numerical Range

We present a fast modular interpolation method for computing the hypersurface components of algebraic Kippenhahn varieties over number fields. Starting from Hermitian matrices, we factor their determinantal polynomial and use Katz's test to identify the factors whose duals are hypersurfaces. For each such factor, we sample smooth points over finite fields and compute their tangent hyperplanes. These give points on the dual hypersurface, from which we interpolate its defining equation. For number-field coefficients, we use primes at which the defining polynomial of the field factors completely into distinct linear factors. Interpolation across all its roots recovers the residues of the coefficients in a fixed number-field basis. Chinese remaindering and rational reconstruction then recover an equation over the original number field from the computations at different primes. An exact polynomial divisibility test and an irreducibility check certify each reconstructed equation. Four determinantal quartics arising from matrix examples in the literature yield certified dual surfaces of degrees $12$, $18$, $24$ and $34$. We give implementations in Magma and Singular and compare their running times with Gr\"obner basis elimination.

==> anc/Elimination_Magma.m <==
// Groebner basis elimination for Tnil, E12, E1 and TCN.
// This file is self-contained. Loading it runs the single chosen example.
// F is its determinant, and H is its dual equation with leading coefficient 1.
// TotalCPU and TotalElapsed include matrix setup, determinant and ideal
// construction, elimination, normalization and checks, in seconds.
// PeakMemoryMiB is Magma's maximum process data size, excluding executable
// code. Use a fresh Magma session for an independent memory measurement.
//
// Choose 1 = Tnil, 2 = E12, 3 = E1, or 4 = TCN.
Example:=1;
assert Example in [1..4];
SetNthreads(10);

// Input: a homogeneous irreducible F of degree at least 2,
// whose dual is a hypersurface.
// Output: the dual equation in Parent(F).
function DualByElimination(F)
  R0:=Parent(F); r:=Rank(R0);
  F:=Normalize(F); R:=R0; K:=BaseRing(R);

  // Rational coefficients should be handled over Q, even if the matrices
  // were originally entered over a larger number field.
  if Type(K) ne FldRat and
     &and[IsCoercible(Rationals(),c):c in Coefficients(F)] then
    R:=PolynomialRing(Rationals(),r,"grevlex");
    F:=R!F; K:=Rationals();
  end if;

  // Variable order: x_0,...,x_{r-1}, y_0,...,y_{r-1}.
  // The x variables describe the original hypersurface, and the y variables
  // describe its tangent hyperplanes.
  S:=PolynomialRing(K,2*r,"grevlex");
  x:=[S.i:i in [1..r]];
  y:=[S.(r+i):i in [1..r]];
  intoS:=hom<R->S|x>;
  f:=intoS(F);
  J:=[Derivative(f,i):i in [1..r]];

  // Scaling x by t scales grad(F) by t^(TotalDegree(F)-1), so its
  // image already contains all scalar multiples over an algebraic closure.
  // Singular points give only y=0, already in the closure of this image.
  I:=ideal<S|[f] cat [y[i]-J[i]:i in [1..r]]>;

  // EliminationIdeal computes a Groebner basis using an elimination order.
  // Eliminate the first r variables and retain only y_0,...,y_{r-1}.
  // Let Magma choose its native algorithm. No separate basis computation
  // is performed before or after this call.
  printf "  Elimination over %o\n",
    Type(K) eq FldRat select "Q" else "the number field";
  E:=EliminationIdeal(I,r);

  // The four examples have a principal dual ideal.
  B:=Basis(E);
  assert #B eq 1 and B[1] ne 0;
  back:=hom<S->R0|[R0!0:i in [1..r]] cat [R0.i:i in [1..r]]>;
  H:=Normalize(back(B[1]));
  assert TotalDegree(H) gt 0;
  return H;
end function;

// Form det(u_0*I+u_1*M[1]+...+u_m*M[m]) from Hermitian matrices.
function DeterminantForm(M)
  K:=BaseRing(M[1]); n:=Nrows(M[1]); r:=#M+1;
  R:=PolynomialRing(K,r,"grevlex");
  AssignNames(~R,["u"*IntegerToString(i):i in [0..r-1]]);
  A:=R.1*IdentityMatrix(R,n);
  for i in [1..#M] do
    A+:=R.(i+1)*ChangeRing(M[i],R);
  end for;
  return Normalize(Determinant(A));
end function;

// Measure the total time, starting before matrix setup.
cpuStarted:=Cputime(); elapsedStarted:=Realtime();

Q<t>:=PolynomialRing(Rationals());
// E12 needs K=Q(i,sqrt(3)); use this field for all four matrix inputs.
K<a>:=NumberField(t^4-t^2+1);
// For a=exp(pi*i/6), ii=i and ss is the positive square root of 3.
ii:=a^3; ss:=2*a-a^3;

// Tnil is T3 from Proposition 4.4 of Chien--Nakazato.
Tnil:=Matrix(K,4,4,[
  0,1,0,1,
  0,0,1,0,
  0,0,0,1,
  0,0,0,0
]);

// The published matrix has bottom-right entry +3; use the corrected -3.
TCN:=Matrix(K,4,4,[
  3,1,1,0,
  0,2,1,1,
  0,0,-2,1,
  0,0,0,-3
]);

// Both matrices are real, so the adjoint is the transpose.
DW:=[[(T+Transpose(T))/2,(T-Transpose(T))/(2*ii),Transpose(T)*T]:
      T in [Tnil,TCN]];

// Exact Example E12, Section 4 of Pikul--Spitkovsky--Szymanski--Weis--Zyczkowski.
B1:=Matrix(K,4,4,[
  ss,0,0,-1,
  0,-ss/2,0,1,
  0,0,-ss/2,-ii,
  -1,1,ii,0
]);
B2:=Matrix(K,4,4,[
  0,0,0,ii,
  0,3/2,0,-ii,
  0,0,-3/2,1,
  -ii,ii,1,0
]);
B3:=DiagonalMatrix(K,[0,0,0,-2]);

// Exact Example E1 from the same paper.
A1:=Matrix(K,4,4,[
  0,ii,ii,-2,
  -ii,0,ii,2,
  -ii,-ii,0,2*ii,
  -2,2,-2*ii,0
]);
A2:=Matrix(K,4,4,[
  -2,1,1,-2*ii,
  1,1,1,2*ii,
  1,1,1,2,
  2*ii,-2*ii,2,0
]);
A3:=DiagonalMatrix(K,[0,0,0,-4]);

Mats:=[DW[1],[B1,B2,B3],[A1,A2,A3],DW[2]];
Names:=["Tnil","E12","E1","TCN"];
ExpectedDegrees:=[12,18,24,34];

printf "\n%o\n",Names[Example];
F:=DeterminantForm(Mats[Example]);
assert TotalDegree(F) eq 4;
H:=DualByElimination(F);
assert TotalDegree(H) eq ExpectedDegrees[Example];
printf "  degree=%o, monomials=%o\n",TotalDegree(H),#Monomials(H);

TotalCPU:=Cputime(cpuStarted);
TotalElapsed:=Realtime(elapsedStarted);
PeakMemoryMiB:=GetMaximumMemoryUsage()/(1024.^2);
printf "  Total CPU=%.3o s, total elapsed=%.3o s\n",TotalCPU,TotalElapsed;
printf "  Maximum Magma memory=%.2o MiB\n",PeakMemoryMiB;



==> anc/Elimination_Singular.sing <==
// Groebner basis elimination for Tnil, E12, E1 and TCN.
// This file is self-contained. Loading it runs the single chosen example.
// F is its determinant, and H is its dual equation with leading coefficient 1.
// TotalCPU and TotalElapsed include matrix setup, determinant and ideal
// construction, elimination, normalization and checks, in seconds.
// The output ring uses u0,u1,u2,u3 and graded reverse lexicographic order,
// as in the Magma file.
// PeakMemoryMiB is the process's peak resident RAM, including native libraries.
// Use a fresh Singular session for an independent memory measurement.
// Memory reporting requires Linux /proc and the standard awk command.
//
// Choose 1 = Tnil, 2 = E12, 3 = E1, or 4 = TCN.
int Example=1;
if(Example<1 || Example>4){ERROR("Choose Example=1, 2, 3 or 4.");}
system("--ticks-per-sec",1000);
// Keep the automatic worker pool at one CPU for Singular 4.3.2.
// Allow ten threads where supported; elimination may remain single-threaded.
system("--cpus",1);
system("--threads",10);

// Read the operating system's peak resident set size in KiB.
proc PeakRSSKiB()
{
  string output=read("|: awk '/^VmHWM:/ {printf \"%s\", $2}' /proc/"+
                     string(system("pid"))+"/status");
  if(size(output)==0){ERROR("Cannot read peak memory from Linux /proc.");}
  return(int(output));
}

// Convert KiB to MiB with two decimal places, avoiding integer overflow.
proc MemoryMiBString(int kib)
{
  int whole=kib div 1024;
  int cents=((kib%1024)*100+512) div 1024;
  if(cents==100){whole++; cents=0;}
  string fraction=string(cents);
  if(size(fraction)<2){fraction="0"+fraction;}
  return(string(whole)+"."+fraction);
}

// Display milliseconds as seconds with three decimal places.
proc SecondsString(int ticks)
{
  string fraction=string(ticks%1000);
  while(size(fraction)<3){fraction="0"+fraction;}
  return(string(ticks div 1000)+"."+fraction);
}

// Input: a homogeneous irreducible F of degree at least 2,
// whose dual is a hypersurface, over Q or a simple algebraic number field.
// Output: the dual equation in the input ring.
proc DualByElimination(poly F)
{
  def R0=basering;
  int r=nvars(R0);
  int i;
  if(F==0){ERROR("The input polynomial must be nonzero.");}
  F=F/leadcoef(F);

  // Rational coefficients should be handled over Q, even if the matrices
  // were originally entered over a larger number field.
  int rational=1;
  if(npars(R0)>0){rational=(subst(F,par(1),0)==F);}
  list rd=ringlist(R0);
  string sf=string(F);
  if(rational){rd[1]=0;}
  intvec weights;
  for(i=1;i<=r;i++){weights[i]=1;}
  rd[3]=list(list("dp",weights),list("C",intvec(0)));
  def R=ring(rd);
  setring R;
  execute("poly Fwork="+sf+";");

  // Variable order: x0,...,x(r-1), y0,...,y(r-1).
  // The x variables describe the original hypersurface, and the y variables
  // describe its tangent hyperplanes.
  list sd=ringlist(R);
  list coordinateNames;
  for(i=1;i<=r;i++){coordinateNames[i]="x"+string(i-1);}
  for(i=1;i<=r;i++){coordinateNames[r+i]="y"+string(i-1);}
  sd[2]=coordinateNames;
  for(i=r+1;i<=2*r;i++){weights[i]=1;}
  sd[3]=list(list("dp",weights),list("C",intvec(0)));
  def S=ring(sd);
  setring S;
  ideal x;
  poly eliminateVariables=1;
  for(i=1;i<=r;i++)
  {
    x[i]=var(i);
    eliminateVariables=eliminateVariables*var(i);
  }
  map intoS=R,x;
  poly f=intoS(Fwork);

  // Scaling x by t scales grad(F) by t^(deg(F)-1), so its image already
  // contains all scalar multiples over an algebraic closure. Singular points
  // give only y=0, already in the closure of this image.
  ideal I=f;
  for(i=1;i<=r;i++){I[i+1]=var(r+i)-diff(f,var(i));}

  // eliminate computes the elimination ideal using its native algorithm.
  // Eliminate the first r variables and retain only y0,...,y(r-1).
  // No separate standard-basis computation is performed before or after.
  if(rational){print("  Elimination over Q");}
  else{print("  Elimination over the number field");}
  ideal E=eliminate(I,eliminateVariables);

  // The four examples have a principal dual ideal.
  if(size(E)!=1){ERROR("Expected one nonzero generator of the dual ideal.");}
  if(E[1]==0){ERROR("The elimination ideal is zero.");}
  setring R0;
  ideal backImages;
  for(i=1;i<=r;i++){backImages[i]=0;}
  for(i=1;i<=r;i++){backImages[r+i]=var(i);}
  map back=S,backImages;
  ideal B=back(E);
  poly H=B[1];
  if(deg(H)<=0){ERROR("The dual equation must have positive degree.");}
  H=H/leadcoef(H);
  return(H);
}

// Form det(u0*I+u1*M[1]+...+um*M[m]) from Hermitian matrices.
// The current ring has m+1 variables and contains the matrix entries.
proc DeterminantForm(list M)
{
  int n=nrows(M[1]);
  int i;
  if(nvars(basering)!=size(M)+1)
  {
    ERROR("The ring must have one more variable than the number of matrices.");
  }
  matrix A[n][n];
  for(i=1;i<=n;i++){A[i,i]=var(1);}
  for(i=1;i<=size(M);i++){A=A+var(i+1)*M[i];}
  poly F=det(A);
  if(F==0){ERROR("The determinant is identically zero.");}
  return(F/leadcoef(F));
}

// Measure the total time, starting before matrix setup.
int cpuStarted=timer;
int elapsedStarted=rtimer;

// E12 needs K=Q(i,sqrt(3)); use this field for all four matrix inputs.
ring R=(0,a),(u0,u1,u2,u3),dp;
minpoly=a^4-a^2+1;
// For a=exp(pi*i/6), ii=i and ss is the positive square root of 3.
number ii=a^3;
number ss=2*a-a^3;

// Tnil is T3 from Proposition 4.4 of Chien--Nakazato.
matrix Tnil[4][4]=
  0,1,0,1,
  0,0,1,0,
  0,0,0,1,
  0,0,0,0;

// The published matrix has bottom-right entry +3; use the corrected -3.
matrix TCN[4][4]=
  3,1,1,0,
  0,2,1,1,
  0,0,-2,1,
  0,0,0,-3;

// Both matrices are real, so the adjoint is the transpose.
list DW;
DW[1]=list((1/number(2))*(Tnil+transpose(Tnil)),
           (1/(2*ii))*(Tnil-transpose(Tnil)),transpose(Tnil)*Tnil);
DW[2]=list((1/number(2))*(TCN+transpose(TCN)),
           (1/(2*ii))*(TCN-transpose(TCN)),transpose(TCN)*TCN);

// Exact Example E12, Section 4 of Pikul--Spitkovsky--Szymanski--Weis--Zyczkowski.
matrix B1[4][4]=
  ss,0,0,-1,
  0,-ss/2,0,1,
  0,0,-ss/2,-ii,
  -1,1,ii,0;
matrix B2[4][4]=
  0,0,0,ii,
  0,3/2,0,-ii,
  0,0,-3/2,1,
  -ii,ii,1,0;
matrix B3[4][4]; B3[4,4]=-2;

// Exact Example E1 from the same paper.
matrix A1[4][4]=
  0,ii,ii,-2,
  -ii,0,ii,2,
  -ii,-ii,0,2*ii,
  -2,2,-2*ii,0;
matrix A2[4][4]=
  -2,1,1,-2*ii,
  1,1,1,2*ii,
  1,1,1,2,
  2*ii,-2*ii,2,0;
matrix A3[4][4]; A3[4,4]=-4;

list Mats=DW[1],list(B1,B2,B3),list(A1,A2,A3),DW[2];
list Names="Tnil","E12","E1","TCN";
intvec ExpectedDegrees=12,18,24,34;

print(""); print(Names[Example]);
poly F=DeterminantForm(Mats[Example]);
if(deg(F)!=4){ERROR("Expected a quartic determinant.");}
poly H=DualByElimination(F);
if(deg(H)!=ExpectedDegrees[Example]){ERROR("Unexpected degree of the dual.");}
print("  degree="+string(deg(H))+", monomials="+string(size(H)));

number TotalCPU=number(timer-cpuStarted)/1000;
number TotalElapsed=number(rtimer-elapsedStarted)/1000;
int PeakMemoryKiB=PeakRSSKiB();
number PeakMemoryMiB=number(PeakMemoryKiB)/1024;
print("  Total CPU="+SecondsString(int(1000*TotalCPU))+" s, total elapsed="+
      SecondsString(int(1000*TotalElapsed))+" s");
print("  Peak resident memory="+MemoryMiBString(PeakMemoryKiB)+" MiB");


==> anc/Examples_Magma.m <==

// Loading this file runs the four examples, in the order Tnil, E12, E1, TCN.
// H[j] is the sequence returned for Names[j]: one zero or dual equation
// per distinct irreducible factor of the determinant.
// Timings include determinant construction, factorization, Katz's test,
// lifting and the exact checks. Elapsed and CPU store times in seconds.

// Use the updated function file containing DualFromMatrices.
load "Functions_Magma.m";
SetNthreads(10);

Q<t>:=PolynomialRing(Rationals());
// E12 needs K=Q(i,sqrt(3)); use this field for all four matrix inputs.
K<a>:=NumberField(t^4-t^2+1);
// For a=exp(pi*i/6), ii=i and ss is the positive square root of 3.
ii:=a^3; ss:=2*a-a^3;

// Tnil is T3 from Proposition 4.4 of Chien--Nakazato.
Tnil:=Matrix(K,4,4,[
  0,1,0,1,
  0,0,1,0,
  0,0,0,1,
  0,0,0,0
]);

// The published matrix has bottom-right entry +3; use the corrected -3.
TCN:=Matrix(K,4,4,[
  3,1,1,0,
  0,2,1,1,
  0,0,-2,1,
  0,0,0,-3
]);

// Both matrices are real, so the adjoint is the transpose.
DW:=[[(T+Transpose(T))/2,(T-Transpose(T))/(2*ii),Transpose(T)*T]:
      T in [Tnil,TCN]];

// Exact Example E12, Section 4 of Pikul--Spitkovsky--Szymanski--Weis--Zyczkowski.
B1:=Matrix(K,4,4,[
  ss,0,0,-1,
  0,-ss/2,0,1,
  0,0,-ss/2,-ii,
  -1,1,ii,0
]);
B2:=Matrix(K,4,4,[
  0,0,0,ii,
  0,3/2,0,-ii,
  0,0,-3/2,1,
  -ii,ii,1,0
]);
B3:=DiagonalMatrix(K,[0,0,0,-2]);

// Exact Example E1 from the same paper.
A1:=Matrix(K,4,4,[
  0,ii,ii,-2,
  -ii,0,ii,2,
  -ii,-ii,0,2*ii,
  -2,2,-2*ii,0
]);
A2:=Matrix(K,4,4,[
  -2,1,1,-2*ii,
  1,1,1,2*ii,
  1,1,1,2,
  2*ii,-2*ii,2,0
]);
A3:=DiagonalMatrix(K,[0,0,0,-4]);

Mats:=[DW[1],[B1,B2,B3],[A1,A2,A3],DW[2]];
Names:=["Tnil","E12","E1","TCN"];
Guesses:=[18,18,18,18]; // Half the quartic surface bound 36.
p:=2003;

// Each call creates its own polynomial ring, so keep the results in a list.
H:=[* *]; CPU:=[]; Elapsed:=[];

for j in [1..4] do
  SetSeed(1);
  printf "\n%o\n",Names[j];
  t1:=Realtime(); c1:=Cputime();
  h:=DualFromMatrices(Mats[j],p,Guesses[j]);
  Append(~CPU,Cputime(c1));
  Append(~Elapsed,Realtime(t1));
  Append(~H,h);
  printf "Time: %.3o s\n",Elapsed[j];
end for;



==> anc/Examples_Singular.sing <==
// Loading this file runs the four examples, in the order Tnil, E12, E1, TCN.
// H[j] is the list returned for Names[j]: one zero or dual equation
// per distinct irreducible factor of the determinant.
// Timings include determinant construction, factorization, Katz's test,
// lifting and the exact checks. Elapsed and CPU store times in seconds.

// Use the updated function file containing DualFromMatrices.
<"Functions_Singular.sing";
// Keep millisecond precision; convert the elapsed time to seconds below.
system("--ticks-per-sec",1000);
// Use one CPU: the automatic worker pool can stall in Singular 4.3.2.
system("--cpus",1);
system("--threads",10);
system("--flint-threads",10);

// E12 needs K=Q(i,sqrt(3)); use this field for all four matrix inputs.
ring R=(0,a),(y0,y1,y2,y3),dp;
minpoly=a^4-a^2+1;
// For a=exp(pi*i/6), ii=i and ss is the positive square root of 3.
number ii=a^3; number ss=2*a-a^3;

// Tnil is T3 from Proposition 4.4 of Chien--Nakazato.
matrix Tnil[4][4]=
  0,1,0,1,
  0,0,1,0,
  0,0,0,1,
  0,0,0,0;

// The published matrix has bottom-right entry +3; use the corrected -3.
matrix TCN[4][4]=
  3,1,1,0,
  0,2,1,1,
  0,0,-2,1,
  0,0,0,-3;

// Both matrices are real, so the adjoint is the transpose.
list DW;
DW[1]=list((1/number(2))*(Tnil+transpose(Tnil)),
           (1/(2*ii))*(Tnil-transpose(Tnil)),transpose(Tnil)*Tnil);
DW[2]=list((1/number(2))*(TCN+transpose(TCN)),
           (1/(2*ii))*(TCN-transpose(TCN)),transpose(TCN)*TCN);

// Exact Example E12, Section 4 of Pikul--Spitkovsky--Szymanski--Weis--Zyczkowski.
matrix B1[4][4]=
  ss,0,0,-1,
  0,-ss/2,0,1,
  0,0,-ss/2,-ii,
  -1,1,ii,0;
matrix B2[4][4]=
  0,0,0,ii,
  0,3/2,0,-ii,
  0,0,-3/2,1,
  -ii,ii,1,0;
matrix B3[4][4]; B3[4,4]=-2;

// Exact Example E1 from the same paper.
matrix A1[4][4]=
  0,ii,ii,-2,
  -ii,0,ii,2,
  -ii,-ii,0,2*ii,
  -2,2,-2*ii,0;
matrix A2[4][4]=
  -2,1,1,-2*ii,
  1,1,1,2*ii,
  1,1,1,2,
  2*ii,-2*ii,2,0;
matrix A3[4][4]; A3[4,4]=-4;

list Mats=DW[1],list(B1,B2,B3),list(A1,A2,A3),DW[2];
list Names="Tnil","E12","E1","TCN";
intvec Guesses=18,18,18,18; // Half the quartic surface bound 36.
int p=2003;
list H,CPU,Elapsed,h;
int j,started,cpuStarted,elapsed; string fraction;

for(j=1;j<=4;j++)
{
  system("--random",1);
  print(""); print(Names[j]);
  started=rtimer; cpuStarted=timer;
  h=DualFromMatrices(Mats[j],p,Guesses[j]);
  CPU[j]=number(timer-cpuStarted)/1000;
  elapsed=rtimer-started;
  Elapsed[j]=number(elapsed)/1000;
  fraction=string(elapsed%1000);
  while(size(fraction)<3){fraction="0"+fraction;}
  print("Time: "+string(elapsed div 1000)+"."+fraction+" s");
  H[j]=h;
}



==> anc/Functions_Magma.m <==
// Projective dual over Q or an absolute number field.
// DualHypersurface assumes F is homogeneous, reduced and irreducible,
// with a hypersurface as its dual.
// p is the starting prime; d is a starting degree guess.
// We consider only primes p for which the defining polynomial of the
// number field factors completely into distinct linear factors over F_p.
//
// The computation has three stages:
// 1. GaussPoints computes the required number of points on the dual hypersurface.
// 2. DualOverOnePrime uses GaussPoints to obtain enough points over F_p,
//    then computes a defining equation of the dual hypersurface and its degree.
// 3. DualHypersurface repeats DualOverOnePrime for enough different primes and uses
//    Lift to recover the dual equation over Q or the given number field.
//
// Lift handles CRT and rational reconstruction.
// CheckDualEquation checks the lifted equation exactly.
// IrreducibleReduction first tries finite fields,
// then falls back to the original coefficient field if needed.
// KatzTest checks whether an irreducible factor has a hypersurface as its dual.
// DualFromMatrices, at the end, forms the determinant, factors it, and returns
// one dual equation or zero for each distinct irreducible factor.


// Extend pts to N distinct points on the dual of F over the finite field k.
// A is the dual ambient projective space.
// Return fewer than N points after Max(1000,100*s) consecutive attempts
// without a new image, where s is the degree in the variable solved for.
// The caller then skips the whole prime.
//
function GaussPoints(F,A,pts,N)
  R:=Parent(F); k:=BaseRing(R); r:=Rank(R);
  kt<t>:=PolynomialRing(k);
  // Solve for a variable of smallest positive degree, keeping the
  // univariate root computations as small as possible.
  d:=[Degree(F,i):i in [1..r]];
  j:=Index(d,Min([e:e in d|e gt 0]));
  J:=[Derivative(F,i):i in [1..r]];
  seen:=Seqset(pts);
  misses:=0; cutoff:=Max(1000,100*d[j]);
  while #pts lt N and misses lt cutoff do
    // Count every trial; only a new distinct Gauss image resets the counter.
    misses+:=1;
    // Choose the other coordinates randomly, then solve F(u)=0 for u[j].
    u:=[k|i eq j select 0 else Random(k):i in [1..r]];
    h:=Evaluate(F,[i eq j select t else kt!u[i]:i in [1..r]]);
    if Degree(h) lt 1 then continue; end if;
    roots:=Roots(h);
    if IsEmpty(roots) then continue; end if;
    // Roots returns <root,multiplicity> pairs. Take just one random root
    // to avoid collecting a whole fibre of potentially dependent conditions.
    u[j]:=Random(roots)[1];
    v:=[Evaluate(g,u):g in J];
    // At a smooth point u, the gradient gives the tangent hyperplane
    // sum_i v[i]*X[i]=0, hence a projective point on the dual.
    // A zero gradient gives no tangent hyperplane, so discard it.
    if &and[c eq 0:c in v] then continue; end if;
    x:=A!v;
    // Compare projective points, so proportional gradients count only once.
    if x notin seen then
      Include(~seen,x); Append(~pts,x);
      misses:=0;
    end if;
  end while;
  return pts;
end function;

// Input: a nonconstant homogeneous irreducible F over Q or a number field,
// in at least two variables. Output: true precisely when its projective dual
// is a hypersurface in the full dual projective space.
//
// Katz's Hessian test, in its hypersurface form (Segre's theorem): for
// degree(F) >= 2, the dual is a hypersurface iff F does not divide det(Hess(F)).
function KatzTest(F)
  R:=Parent(F); r:=Rank(R);
  assert Characteristic(BaseRing(R)) eq 0;
  assert r ge 2 and F ne 0 and IsHomogeneous(F) and TotalDegree(F) ge 1;
  if TotalDegree(F) eq 1 then return r eq 2; end if;
  J:=[Derivative(F,i):i in [1..r]];
  Hess:=Matrix(R,r,r,[Derivative(J[i],j):i,j in [1..r]]);
  return not IsDivisibleBy(Determinant(Hess),F);
end function;

// Inputs:
//   F: homogeneous polynomial over K=Q(alpha), or over Q.
//   f: defining polynomial of K; use f=t when K=Q.
//   p: prime used for reduction.
//   d: initial guess for the degree of the dual hypersurface.
//   P: polynomial ring Z[u][X_1,...,X_r], where r=Rank(Parent(F))
//      and u represents alpha.
//
// Output:
//   A polynomial in P encoding a candidate dual equation modulo p.
//   Each coefficient a_0+a_1*alpha+... is stored as a_0+a_1*u+...,
//   with the a_i represented by integers modulo p.
//   Returns P!0 if p divides a known coefficient denominator, if f does
//   not have Degree(f) distinct roots modulo p, if sampling reaches its
//   cutoff, if the degree search finds no unique equation within U, or
//   if the equations at different roots have different leading monomials.
//
// For each root a of f modulo p, substitute alpha=a in F and compute
// its dual equation over F_p. Use the inverse of the Vandermonde matrix
// to recover the coefficient expressions in u modulo p.
//
function DualOverOnePrime(F,f,p,d,P)
  // Check rational power-basis coordinates before any reduction modulo p.
  // DualHypersurface has already normalized F to leading coefficient 1.
  c,mon:=CoefficientsAndMonomials(F);
  coords:=Coefficients(f) cat &cat[Eltseq(b):b in c];
  if &or[Denominator(a) mod p eq 0:a in coords] then return P!0; end if;
  k:=GF(p); kt<t>:=PolynomialRing(k);
  roots:=[k!q[1]:q in Roots(kt!f)];
  // Use only primes where f has Degree(f) distinct roots in F_p.
  // Returning zero tells the main function to skip this prime.
  if #roots ne Degree(f) then return P!0; end if;
  Rp:=PolynomialRing(k,Rank(Parent(F)),MonomialOrder(Parent(F)));
  A:=ProjectiveSpace(Rp); n:=Rank(Rp)-1;
  // In P^n the dual degree is at most U=delta*(delta-1)^(n-1).
  delta:=TotalDegree(F); U:=delta*(delta-1)^(n-1);
  d:=Min([d,U]);
  // Write each coefficient b of F as b_0+b_1*t+... using Eltseq(b),
  // and reduce the rational b_i modulo p. The monomials stay the same.
  c:=[kt![k!a:a in Eltseq(b)]:b in c];
  mon:=[Monomial(Rp,Exponents(m)):m in mon];
  equations:=[];
  for a in roots do
    // Substituting alpha=a gives one reduction of F over F_p.
    // Each root needs its own sample of tangent hyperplanes.
    Fp:=Polynomial([Evaluate(b,a):b in c],mon);
    // Start the degree search with the theoretical upper bound U.
    pts:=[]; lo:=0; hi:=U;
    while true do
      // There are Binomial(n+d,n) homogeneous monomials of degree d.
      // Use 10% more sample points, keeping earlier points if d changes.
      N:=Ceiling(11*Binomial(n+d,n)/10);
      pts:=GaussPoints(Fp,A,pts,N);
      // A cutoff at any root discards all equations obtained at this prime.
      if #pts lt N then return P!0; end if;
      // L consists of degree-d forms vanishing at the sampled dual points.
      // Its dimension s is the number of independent candidate equations.
      L:=LinearSystem(LinearSystem(A,d),pts);
      s:=Nsections(L);
      if s eq 1 then
        // One section means a unique equation up to a scalar.
        // Fix that scalar by making the leading coefficient equal to 1.
        H:=Normalize(Sections(L)[1]);
        break;
      end if;
      // With enough general points, s=0 means the degree is too small;
      // s>1 means it is too large and includes multiples of the equation.
      // Bisect the remaining interval, keeping the upper end at most U.
      if s eq 0 then
        lo:=d;
      else
        hi:=d-1;
      end if;
      // No trial degree remains. Return zero to skip this prime.
      if lo ge hi then return P!0; end if;
      d:=(lo+hi+1) div 2;
    end while;
    // All roots must use the same normalization monomial. Otherwise the
    // Vandermonde step would combine incompatible equations: skip p.
    if not IsEmpty(equations) then
      if LeadingMonomial(H) ne LeadingMonomial(equations[1]) then
        return P!0;
      end if;
    end if;
    Append(~equations,H);
  end for;
  // V sends power-basis coefficients to their values at the roots.
  // Compute its inverse once for all coefficients of the dual equation.
  nf:=#roots;
  V:=Matrix(k,nf,nf,[roots[j]^(i-1):j,i in [1..nf]]);
  Vinv:=V^-1;
  // A coefficient may vanish for some roots, so take the union of monomials.
  mon:=Setseq(&join[Seqset(Monomials(H)):H in equations]);
  // Each column contains one monomial's coefficients at all roots.
  C:=Matrix(k,nf,#mon,&cat[[MonomialCoefficient(H,m):m in mon]:H in equations]);
  C:=Vinv*C;
  // Store F_p coefficients as integer representatives in Z[u].
  // These still represent residues modulo p; the actual lift is done by Lift.
  Zt:=BaseRing(P);
  return Polynomial([Zt![Integers()!C[i,j]:i in [1..nf]]:j in [1..#mon]],
                    [Monomial(P,Exponents(m)):m in mon]);
end function;

// Lift a polynomial from finite fields to the original number field.
// CRT and rational reconstruction of the power-basis coefficients.
// polys[i] contains the residues from primes[i], as returned by DualOverOnePrime.
// Return a reconstructed candidate in R, or false if reconstruction fails.
function Lift(polys,primes,R)
  K:=BaseRing(R);
  n:=Type(K) eq FldRat select 1 else Degree(K);
  mon:=Setseq(&join[Seqset(Monomials(H)):H in polys]);
  M:=&*primes; c:=[];
  for m in mon do
    a:=[];
    for j in [0..n-1] do
      // The coefficient of u^j in the coefficient of m is the residue of
      // the rational number multiplying alpha^j. Combine it across primes.
      b:=CRT([Coefficient(MonomialCoefficient(H,m),j):H in polys],primes);
      // Reconstruct that rational number from its residue modulo M.
      // Failure asks the main loop to collect another prime.
      ok,b:=RationalReconstruction(Integers(M)!b);
      if not ok then return false,R!0; end if;
      Append(~a,b);
    end for;
    // K!a forms a[1]+a[2]*alpha+...; over Q there is just a[1].
    Append(~c,Type(K) eq FldRat select K!a[1] else K!a);
  end for;
  // Put the reconstructed coefficients and monomials back together in R.
  return true,Polynomial(c,[Monomial(R,Exponents(m)):m in mon]);
end function;

// Evaluate by multivariate Horner's rule in the parent of images.
function Horner(H,images)
  Q:=Universe(images);
  if H eq 0 then return Q!0; end if;
  if TotalDegree(H) eq 0 then return Q!LeadingCoefficient(H); end if;
  i:=Min([j:j in [1..Rank(Parent(H))]|Degree(H,j) gt 0]);
  value:=Q!0;
  for e in [Degree(H,i)..0 by -1] do
    value:=value*images[i]+$$(Coefficient(H,i,e),images);
  end for;
  return value;
end function;

// Test F | H(dF/dX_1,...,dF/dX_r) by exact polynomial division.
// Keep all homogeneous variables and use graded reverse lexicographic order.
function CheckDualEquation(F,H)
  R:=Parent(F); r:=Rank(R);
  R:=PolynomialRing(BaseRing(R),r,"grevlex");
  F:=R!F; H:=R!H;
  rational:=&and[IsCoercible(Rationals(),c):c in Coefficients(F) cat Coefficients(H)];
  if rational then
    // For rational coefficients, work with primitive integer polynomials.
    // Scaling either homogeneous polynomial does not change the zero test.
    R:=PolynomialRing(Rationals(),r,MonomialOrder(R));
    F:=R!F; H:=R!H;
    F*:=LCM([Denominator(c):c in Coefficients(F)]);
    H*:=LCM([Denominator(c):c in Coefficients(H)]);
    F/:=GCD([Integers()!c:c in Coefficients(F)]);
    H/:=GCD([Integers()!c:c in Coefficients(H)]);
    R:=PolynomialRing(Integers(),r,MonomialOrder(R));
    F:=R!F; H:=R!H;
  end if;
  J:=[Derivative(F,i):i in [1..r]];
  if rational then
    // Remove a common integer factor from the gradient coefficients.
    c:=GCD(&cat[Coefficients(g):g in J]);
    J:=[Polynomial([a div c:a in Coefficients(g)],Monomials(g)):g in J];
  end if;
  // Form the homogeneous pullback, then divide once by F.
  // Over Q, Gauss's lemma makes this an exact test over Z as well.
  valid:=IsDivisibleBy(Horner(H,J),F);
  return valid;
end function;

// An irreducible reduction modulo a prime proves irreducibility over K.
// Try at most three suitable primes, then use IsIrreducible over K.
// Keep the original field, even when H has rational coefficients.
function IrreducibleReduction(H,p)
  R:=Parent(H); K:=BaseRing(R);
  Qt<t>:=PolynomialRing(Rationals());
  f:=Type(K) eq FldRat select t else Qt!DefiningPolynomial(K);
  f/:=LeadingCoefficient(f);
  c:=[Qt!Eltseq(a):a in Coefficients(H)];
  den:=LCM([Denominator(a):a in Coefficients(f)] cat
           &cat[[Denominator(a):a in Coefficients(g)]:g in c]);
  attempts:=0;
  while attempts lt 3 do
    p:=NextPrime(p);
    if den mod p eq 0 then continue; end if;
    k:=GF(p); kt:=PolynomialRing(k);
    roots:=Roots(kt!f);
    if #roots ne Degree(f) then continue; end if;
    S:=PolynomialRing(k,Rank(R),"grevlex");
    h:=Polynomial([Evaluate(kt!g,roots[1][1]):g in c],
                  [Monomial(S,Exponents(m)):m in Monomials(H)]);
    if TotalDegree(h) ne TotalDegree(H) then continue; end if;
    // Count only completely split primes with a degree-preserving reduction.
    // A reducible reduction is inconclusive, so try the next suitable prime.
    attempts+:=1;
    if IsIrreducible(h) then return true; end if;
  end while;
  return IsIrreducible(H);
end function;

// Return the dual equation in the original parent of F.
function DualHypersurface(F,p,d)
  R0:=Parent(F); R:=R0; K:=BaseRing(R);
  // Scaling F does not change its hypersurface. After normalizing, work
  // over Q whenever all coefficients are rational, even if R0 is over K.
  F:=Normalize(F);
  if Type(K) ne FldRat and &and[IsCoercible(Rationals(),c):c in Coefficients(F)] then
    R:=PolynomialRing(Rationals(),Rank(R0),MonomialOrder(R0));
    F:=R!F; K:=Rationals();
  end if;
  Qt<t>:=PolynomialRing(Rationals());
  // f=t lets the rational case use the same machinery, with its single root 0.
  f:=Type(K) eq FldRat select t else Qt!DefiningPolynomial(K);
  Zt<u>:=PolynomialRing(Integers());
  // P packages residues in the power basis; u is not a hypersurface variable.
  // Preserve the monomial order for consistent leading-coefficient normalization.
  P:=PolynomialRing(Zt,Rank(R),MonomialOrder(R));
  polys:=[]; primes:=[]; old:=R!0;
  if not IsPrime(p) then p:=NextPrime(p); end if;
  while true do
    G:=DualOverOnePrime(F,f,p,d,P);
    if G ne 0 then
      e:=TotalDegree(G);
      if not IsEmpty(polys) then
        lm:=LeadingMonomial(G); previousLM:=LeadingMonomial(polys[1]);
        // Compare degree first, then the fixed monomial order. This is
        // degree-compatible even when the original ring uses lex order.
        if e lt d or (e eq d and lm ne previousLM and
                      LeadingMonomial(lm+previousLM) eq previousLM) then
          // A smaller leading monomial cannot improve the current batch.
          p:=NextPrime(p); continue;
        end if;
        if lm ne previousLM then
          // A larger leading monomial replaces the batch. Keep this prime
          // as its first member and forget the previous lifted candidate.
          polys:=[]; primes:=[]; old:=R!0;
        end if;
      end if;
      // Reuse only the retained degree as the next prime's starting guess.
      d:=e;
      Append(~polys,G); Append(~primes,p);
      ok,H:=Lift(polys,primes,R);
      // A successful reconstruction is a candidate. Once it agrees with
      // the previous candidate after adding a prime, check it exactly.
      if ok and H eq old then
        // On failure the user restarts beyond all reconstruction primes.
        error if not CheckDualEquation(F,H),
          "Exact dual equation check failed. Restart from scratch with an initial prime larger than",p;
        // The pullback proves that the dual equation divides H.
        // Certify irreducibility over the original field.
        error if not IrreducibleReduction(R0!H,p),
          "Dual candidate is reducible. Restart from scratch with an initial prime larger than",p;
        // This total starts at entry to DualHypersurface; forming F is outside it.
        printf "degree=%o, monomials=%o, primes=%o, \n",d,#Monomials(H),#primes;
        return R0!H;
      end if;
      old:=ok select H else R!0;
    end if;
    p:=NextPrime(p);
  end while;
end function;

// Main function for a sequence M=[A_1,...,A_m] of Hermitian matrices of the
// same size over Q or one absolute number field. Hermitian symmetry is assumed.
// p is the starting prime; d is the starting guess for each dual degree.
//
// Form F=det(y_0*I+y_1*A_1+...+y_m*A_m) and factor it over the coefficient field.
// Return a sequence in K[y_0,...,y_m], in the order of Factorization(F),
// with one entry per distinct irreducible factor (multiplicities are ignored).
// An entry is zero if that factor's dual is not a hypersurface; otherwise it
// is a defining equation, with leading coefficient 1, in dual coordinates.
function DualFromMatrices(M,p,d)
  assert #M gt 0 and p gt 1 and d gt 0;
  K:=BaseRing(M[1]);
  if Type(K) eq RngInt then K:=Rationals(); end if;
  assert Type(K) eq FldRat or (Type(K) eq FldNum and IsAbsoluteField(K));
  n:=Nrows(M[1]);
  assert n gt 0 and &and[Nrows(A) eq n and Ncols(A) eq n:A in M];
  R:=PolynomialRing(K,#M+1,"grevlex");
  AssignNames(~R,["y" cat IntegerToString(i):i in [0..#M]]);
  B:=R.1*IdentityMatrix(R,n);
  for i in [1..#M] do B+:=R.(i+1)*ChangeRing(M[i],R); end for;
  factors:=Factorization(Determinant(B));
  equations:=[R|];
  for pair in factors do
    F:=pair[1];
    if not KatzTest(F) then
      Append(~equations,R!0);
    elif #M eq 1 then
      // In P^1 the dual of [a:b] is [-b:a]. Use this directly, since
      // a finite set of points cannot supply GaussPoints' extra samples.
      Append(~equations,Normalize(Evaluate(F,[-R.2,R.1])));
    else
      Append(~equations,DualHypersurface(F,p,d));
    end if;
  end for;
  return equations;
end function;



==> anc/Functions_Singular.sing <==
// SELF-CONTAINED DISTRIBUTION (2026-10-17, fast-loading revision)
// Load from Singular with: <"Functions_Singular.sing";
// This file includes the original fast interpolation binary AND its complete
// C++ source. No separate custom files or machine-specific paths are needed.
//
// The included binary was tested on Ubuntu 24.04 x86-64, Singular 4.3.2,
// FLINT 3.0.1. It is used only when checksums of the loaded Singular and FLINT
// libraries match the tested installation. This route needs no compiler,
// pkg-config or development headers. The binary's checksum is checked too.
// On other installations, the embedded source is compiled automatically;
// matching Singular/FLINT development headers, c++ and pkg-config are needed.
// On Ubuntu 24.04, the package command for compiling is:
//   sudo apt install singular g++ pkg-config libsingular4-dev libflint-dev
// This file does not install packages or download code.
// It extracts/builds the helper in a private temporary directory under /tmp,
// loads it and removes those temporary files on success. A failed build
// leaves its source and build.log at the printed location.
// If neither native route is available, it uses Singular's own matrix routines;
// this fallback is slower and can use substantially more memory.
//
// DHNativeAvailable is 1 when the fast helper was loaded, and 0 otherwise.
// For performance measurements, check DHNativeAvailable == 1 and start timing
// after loading. Loading does not change the algorithm, seed or thread settings.
// To select the fallback explicitly, set int DHUseNative=0 before loading.
// To force a rebuild from source, set int DHUseBundledNative=0 before loading.
// After loading, DHUseNative=0 also disables native interpolation for comparison.
// Save the readable source with: write(":w dual_linear.cc",DHNativeSource());
// The compiler command and binary checks are in DHLoadNative below.

// Projective dual over Q or an absolute number field.
// DualHypersurface assumes F is homogeneous, reduced and irreducible,
// with a hypersurface as its dual.
// p is the starting prime; d is a starting degree guess.
// We consider only primes p for which the defining polynomial of the
// number field factors completely into distinct linear factors over F_p.
//
// The computation has three stages:
// 1. GaussPoints computes the required number of points on the dual hypersurface.
// 2. DualOverOnePrime uses GaussPoints to obtain enough points over F_p,
//    then computes a defining equation of the dual hypersurface and its degree.
// 3. DualHypersurface repeats DualOverOnePrime for enough different primes and uses
//    Lift to recover the dual equation over Q or the given number field.
//
// Lift handles CRT and rational reconstruction.
// CheckDualEquation checks the lifted equation exactly.
// IrreducibleReduction first tries finite fields,
// then falls back to the original coefficient field if needed.
// KatzTest checks whether an irreducible factor has a hypersurface as its dual.
// DualFromMatrices, at the end, forms the determinant, factors it, and returns
// one dual equation or zero for each distinct irreducible factor.
//
// Singular uses the current basering as the ambient coordinate ring.
// Choose y0,...,ym in the caller to name the returned dual coordinates.
// For a number field, use ring R=(0,a),(y0,y1,y2),lp; minpoly=a^3-2;
// The output inherits this order; dp matches Magma's grevlex order.
// Points are lists of normalized intvec coordinates over the prime field.

// Complete source of the fast interpolation helper; unchanged from the
// implementation used for the benchmark calculations.
proc DHNativeSource()
{
  return("// Native finite-field interpolation for Functions_Singular.sing.
// Input: a monomial basis and a list of intvec points over the current prime field.
// Output: a basis of the forms in their span that vanish at every input point.
// Keep the evaluation matrix in FLINT's dense field representation throughout;
// only the resulting equations are converted back to Singular polynomials.
#include \"kernel/mod2.h\"
#include \"kernel/polys.h\"
#include \"kernel/ideals.h\"
#include \"Singular/ipshell.h\"
#include \"Singular/mod_lib.h\"
#include \"Singular/ipid.h\"
#include \"Singular/lists.h\"
#include <flint/nmod_mat.h>
#include <flint/nmod.h>
#include <vector>
#include <algorithm>

static BOOLEAN linearSystem(leftv result, leftv args)
{
    const short types[] = {2, IDEAL_CMD, LIST_CMD};
    if (!iiCheckTypes(args, types, 1)) return TRUE;
    if (currRing == NULL || !nCoeff_is_Zp(currRing->cf))
    {
        WerrorS(\"DHLinearSystemNative requires a prime coefficient field\");
        return TRUE;
    }
    ideal mon = static_cast<ideal>(args->Data());
    lists points = static_cast<lists>(args->next->Data());
    const int cols = IDELEMS(mon), rows = points->nr + 1;
    const int vars = currRing->N;
    const ulong prime = currRing->cf->ch;
    std::vector<int> exponents(static_cast<size_t>(cols) * vars);
    std::vector<int> degrees(vars, 0);
    for (int j = 0; j < cols; ++j)
    {
        if (mon->m[j] == NULL || pNext(mon->m[j]) != NULL)
        {
            WerrorS(\"DHLinearSystemNative requires nonzero monomials\");
            return TRUE;
        }
        for (int k = 0; k < vars; ++k)
        {
            int e = p_GetExp(mon->m[j], k + 1, currRing);
            exponents[static_cast<size_t>(j) * vars + k] = e;
            degrees[k] = std::max(degrees[k], e);
        }
    }
    for (int i = 0; i < rows; ++i)
    {
        if (points->m[i].Typ() != INTVEC_CMD ||
            static_cast<intvec *>(points->m[i].Data())->length() != vars)
        {
            WerrorS(\"Each point must be an intvec with nvars(basering) entries\");
            return TRUE;
        }
    }
    nmod_mat_t E;
    nmod_mat_init(E, rows, cols, prime);
    std::vector<std::vector<ulong> > powers(vars);
    for (int k = 0; k < vars; ++k) powers[k].resize(degrees[k] + 1);
    std::vector<ulong> coeffs(cols);
    for (int j = 0; j < cols; ++j)
    {
        long c = n_Int(p_GetCoeff(mon->m[j], currRing), currRing->cf);
        coeffs[j] = c < 0 ? c + prime : c;
    }
    for (int i = 0; i < rows; ++i)
    {
        intvec *pt = static_cast<intvec *>(points->m[i].Data());
        for (int k = 0; k < vars; ++k)
        {
            long x = (*pt)[k] % static_cast<long>(prime);
            if (x < 0) x += prime;
            powers[k][0] = 1;
            for (int e = 1; e <= degrees[k]; ++e)
                powers[k][e] = nmod_mul(powers[k][e-1], x, E->mod);
        }
        for (int j = 0; j < cols; ++j)
        {
            ulong value = coeffs[j];
            for (int k = 0; k < vars; ++k)
                value = nmod_mul(value, powers[k][exponents[static_cast<size_t>(j)*vars+k]], E->mod);
            nmod_mat_entry(E, i, j) = value;
        }
    }

    // Row reduction in place avoids a second large matrix for the full kernel.
    const slong rank = nmod_mat_rref(E);
    std::vector<int> pivots(rank);
    std::vector<bool> isPivot(cols, false);
    int col = 0;
    for (slong i = 0; i < rank; ++i)
    {
        while (col < cols && nmod_mat_entry(E, i, col) == 0) ++col;
        pivots[i] = col;
        isPivot[col] = true;
        ++col;
    }
    ideal forms = idInit(std::max(1, cols - static_cast<int>(rank)), 1);
    int freeIndex = 0;
    for (int j = 0; j < cols; ++j)
    {
        if (isPivot[j]) continue;
        poly form = p_Copy(mon->m[j], currRing);
        for (slong i = 0; i < rank; ++i)
        {
            ulong value = nmod_mat_entry(E, i, j);
            if (value != 0)
            {
                poly term = p_Copy(mon->m[pivots[i]], currRing);
                term = p_Mult_nn(term, n_Init(prime-value, currRing->cf), currRing);
                form = p_Add_q(form, term, currRing);
            }
        }
        forms->m[freeIndex++] = form;
    }
    nmod_mat_clear(E);
    result->rtyp = IDEAL_CMD;
    result->data = forms;
    return FALSE;
}

extern \"C\" int SI_MOD_INIT(dual_linear)(SModulFunctions *module)
{
    module->iiAddCproc(\"dual_linear.so\", \"DHLinearSystemNative\", FALSE, linearSystem);
    return MAX_TOK;
}
");
}

// Original tested binary, base64-encoded for single-file distribution.
// SHA256: 3260d416da4025372c1c731efe7f86711b217f88ddb72aa1cf7477db09399c81
proc DHNativeBinary()
{
  return("f0VMRgIBAQAAAAAAAAAAAAMAPgABAAAAAAAAAAAAAABAAAAAAAAAAChKAAAAAAAAAAAAAEAAOAAL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==");
}

// Compare the actual libraries loaded in this Singular process, independently
// of their installation paths. A different build always takes the source route.
proc DHNativeBinaryCompatible()
{
  string command="command -v base64 >/dev/null 2>&1 && command -v sha256sum >/dev/null 2>&1 && test \"$(uname -s)\" = Linux && test \"$(uname -m)\" = x86_64 && ";
  command=command+"awk '$6 ~ /libsingular-(Singular|polys|factory|omalloc|resources)-|libflint[.]so/ {print $6}' /proc/"+string(system("pid"))+"/maps 2>/dev/null | sort -u | while IFS= read -r p; do sha256sum \"$p\"; done | awk '{print $1}' | sort | sha256sum | cut -d ' ' -f 1 | grep -qx b211b3f42bf6699f4cae42c8510f392695cf695afa38bcd9ce4c61c5435bb47a";
  return(system("sh",command)==0);
}

// Directory selection does not use the random-number generator.
proc DHLoadNative()
{
  if(defined(DHLinearSystemNative)){return(1);}
  int bundled=0;
  if(DHUseBundledNative){bundled=DHNativeBinaryCompatible();}
  int buildExit=0;
  if(!bundled)
  {
    buildExit=system("sh","command -v c++ >/dev/null 2>&1 && command -v pkg-config >/dev/null 2>&1 && pkg-config --exists Singular");
    if(buildExit!=0)
    {
      print("// No compatible bundled helper; building requires c++, pkg-config and Singular/FLINT development files.");
      return(0);
    }
  }
  string prefix="/tmp/dh-singular-"+string(system("pid"));
  string dir=prefix;
  int attempt=0;
  buildExit=system("sh","umask 077; mkdir '"+dir+"' 2>/dev/null");
  while(buildExit!=0 && attempt<10)
  {
    attempt++;
    dir=prefix+"-"+string(attempt);
    buildExit=system("sh","umask 077; mkdir '"+dir+"' 2>/dev/null");
  }
  if(buildExit!=0)
  {
    print("// Native interpolation unavailable: cannot create a private directory under /tmp.");
    return(0);
  }
  string command;
  if(bundled)
  {
    write(":w "+dir+"/dual_linear.b64",DHNativeBinary());
    command="base64 -d '"+dir+"/dual_linear.b64' > '"+dir+"/dual_linear.so' && sha256sum '"+dir+"/dual_linear.so' | cut -d ' ' -f 1 | grep -qx 3260d416da4025372c1c731efe7f86711b217f88ddb72aa1cf7477db09399c81";
    buildExit=system("sh",command);
    if(buildExit!=0)
    {
      print("// Embedded helper could not be extracted or its checksum did not match: "+dir);
      return(0);
    }
  }
  else
  {
    write(":w "+dir+"/dual_linear.cc",DHNativeSource());
    command="c++ -O3 -std=c++11 -fPIC -shared -DDYNAMIC_VERSION ";
    command=command+"$(pkg-config --cflags Singular) '"+dir+"/dual_linear.cc' -o '"+dir+"/dual_linear.so' ";
    command=command+"$(pkg-config --libs Singular) -lflint > '"+dir+"/build.log' 2>&1";
    buildExit=system("sh",command);
    if(buildExit!=0)
    {
      print("// Native interpolation build failed; see "+dir+"/build.log");
      return(0);
    }
  }
  LIB(dir+"/dual_linear.so");
  if(!defined(DHLinearSystemNative))
  {
    print("// Native interpolation could not be loaded from "+dir);
    return(0);
  }
  if(bundled){print("// Interpolation: native FLINT helper (bundled binary, runtime verified).");}
  else{print("// Interpolation: native FLINT helper (compiled from embedded source).");}
  buildExit=system("sh","rm -f '"+dir+"/dual_linear.cc' '"+dir+"/dual_linear.b64' '"+dir+"/dual_linear.so' '"+dir+"/build.log'; rmdir '"+dir+"'");
  return(1);
}

if(!defined(DHUseNative)){int DHUseNative=1;}
if(!defined(DHUseBundledNative)){int DHUseBundledNative=1;}
int DHNativeAvailable=0;
if(DHUseNative){DHNativeAvailable=DHLoadNative();}
if(!DHNativeAvailable)
{print("// Interpolation: Singular fallback (slower; higher memory use).");}

// Input: a nonconstant homogeneous irreducible F over Q or a number field,
// in at least two variables. Output: 1 precisely when its projective dual
// is a hypersurface in the full dual projective space, and 0 otherwise.
//
// Katz's Hessian test, in its hypersurface form (Segre's theorem): for
// degree(F) >= 2, the dual is a hypersurface iff F does not divide det(Hess(F)).
proc KatzTest(poly F)
{
  int r=nvars(basering); int i,j;
  if(char(basering)!=0 || r<2 || deg(F)<1)
  {ERROR("KatzTest needs a nonconstant form in at least two variables over characteristic zero");}
  if(deg(F)==1){return(r==2);}
  matrix Hess[r][r];
  for(i=1;i<=r;i++)
  {
    for(j=1;j<=r;j++){Hess[i,j]=diff(diff(F,var(i)),var(j));}
  }
  return(reduce(det(Hess),ideal(F))!=0);
}

proc DHNextPrime(int p)
{
  p++;
  while(prime(p)!=p){p++;}
  return(p);
}

proc DHVarDegree(poly F,int j)
{
  intvec w; w[nvars(basering)]=0; w[j]=1;
  return(deg(F,w));
}

proc DHBinomial(int n,int k)
{
  int b=1; int i;
  for(i=1;i<=k;i++){b=b*(n-k+i) div i;}
  return(b);
}

proc DHRational(poly F)
{
  if(npars(basering)==0){return(1);}
  return(subst(F,par(1),0)==F);
}

// Encode the field generator as one extra polynomial variable.
// Return the ring description and strings for F and the defining polynomial.
// descend=1 allows rational F to use f=u, with its single root 0.
proc DHPackData(poly F,int descend)
{
  list D=ringlist(basering);
  string a="dhAlpha"; string f;
  if(npars(basering)>0){a=parstr(1);}
  else{while(find(","+varstr(basering)+",",","+a+",")>0){a=a+"_";}}
  f=a;
  if(npars(basering)>0 && (!descend || !DHRational(F))){f=string(minpoly);}
  D[1]=0;
  D[2][size(D[2])+1]=a;
  int s=size(D[3]);
  D[3][s]=list("lp",intvec(1));
  D[3][s+1]=list("C",intvec(0));
  return(list(D,string(F),f));
}

// Distinct roots of a univariate polynomial in variable j over F_p.
proc DHRoots(poly h,int j)
{
  list fac=factorize(h); list roots; int i; poly q;
  for(i=1;i<=size(fac[1]);i++)
  {
    q=fac[1][i];
    if(deg(q)==1){roots[size(roots)+1]=-number(subst(q,var(j),0))/leadcoef(q);}
  }
  return(roots);
}

proc DHIsIrreducible(poly H)
{
  list fac=factorize(H); int i; int count=0;
  for(i=1;i<=size(fac[1]);i++)
  {
    if(deg(fac[1][i])>0)
    {
      count++;
      if(fac[2][i]!=1){return(0);}
    }
  }
  return(count==1);
}

// Return a matrix whose nonzero columns form a basis of the right kernel of E.
// The entries of E are constants over Q or a prime field. Over a prime field,
// kernel calls FLINT directly. Singular 4.3.2 allocates the wrong dimensions
// for rectangular matrices: pad wide inputs with zero rows, then remove the
// extra output rows and zero columns. A trivial kernel is one zero column.
proc DHNullspace(matrix E)
{
  // The native kernel command supports prime fields; retain the Q case.
  if(char(basering)==0){return(matrix(syz(system("rref",E))));}
  int n=ncols(E);
  if(nrows(E)<n)
  {
    matrix A[n][n];
    A[1..nrows(E),1..n]=E;
    E=A;
  }
  matrix K=matrix(simplify(module(kernel(E)),2));
  matrix N[n][ncols(K)]=K[1..n,1..ncols(K)];
  return(N);
}

// Return a basis of the degree-d forms vanishing at points.
// Over a prime field, the optional native helper evaluates the monomials using
// cached coordinate powers and row-reduces a dense finite-field matrix.
// It returns the kernel as polynomials without constructing a large matrix
// of constant polynomials. Over Q, or without the native helper, use the
// row-by-row calculation below.
proc LinearSystem(int d,list points)
{
  def R=basering;
  if(DHUseNative && DHNativeAvailable && char(R)>0 && npars(R)==0)
  {return(DHLinearSystemNative(maxideal(d),points));}
  ideal mon=maxideal(d);
  matrix B[1][size(mon)]=mon;
  matrix E[size(points)][size(mon)];
  ideal u; int i,j; map ev=R,ideal(0);
  for(i=1;i<=size(points);i++)
  {
    for(j=1;j<=nvars(R);j++){u[j]=points[i][j];}
    ev=R,u;
    E[i,1..size(mon)]=ev(B);
  }
  matrix N=DHNullspace(E);
  if(size(ideal(N))==0){return(ideal(0));}
  matrix forms=B*N;
  return(ideal(forms));
}

// Extend pts to N distinct points on the dual of F over the finite field k.
// The current basering supplies the dual ambient projective coordinates.
// Return fewer than N points after max(1000,100*s) consecutive attempts
// without a new image, where s is the degree in the variable solved for.
// The caller then skips the whole prime.
//
proc GaussPoints(poly F,list pts,int N)
{
  def R=basering; int r=nvars(R); int p=char(R);
  // Solve for a variable of smallest positive degree, keeping the
  // univariate root computations as small as possible.
  int i,j; int e; int smallest=deg(F)+1;
  ideal J,u,v; poly h; list roots,seen;
  intvec x; number pivot; map ev=R,ideal(0);
  for(i=1;i<=r;i++)
  {
    e=DHVarDegree(F,i);
    if(e>0 && e<smallest){j=i;smallest=e;}
    J[i]=diff(F,var(i));
  }
  for(i=1;i<=size(pts);i++){attrib(seen,string(pts[i]),"1");}
  int misses=0; int cutoff=100*smallest;
  if(cutoff<1000){cutoff=1000;}
  while(size(pts)<N && misses<cutoff)
  {
    // Count every trial; only a new distinct Gauss image resets the counter.
    misses++;
    // Choose the other coordinates randomly, then solve F(u)=0 for u[j].
    for(i=1;i<=r;i++){u[i]=random(0,p-1);}
    u[j]=var(j); ev=R,u; h=ev(F);
    if(deg(h)<1){continue;}
    roots=DHRoots(h,j);
    if(size(roots)==0){continue;}
    // Take just one random root to avoid collecting a whole fibre of
    // potentially dependent conditions.
    u[j]=roots[random(1,size(roots))]; ev=R,u; v=ev(J);
    // At a smooth point u, the gradient gives the tangent hyperplane
    // sum_i v[i]*X[i]=0, hence a projective point on the dual.
    // A zero gradient gives no tangent hyperplane, so discard it.
    pivot=0;
    for(i=1;i<=r;i++){if(v[i]!=0){pivot=number(v[i]);break;}}
    if(pivot==0){continue;}
    for(i=1;i<=r;i++){x[i]=int(number(v[i])/pivot);}
    // Compare projective points, so proportional gradients count only once.
    if(attrib(seen,string(x))!="1")
    {
      attrib(seen,string(x),"1"); pts[size(pts)+1]=x;
      misses=0;
    }
  }
  return(pts);
}

// Inputs:
//   F: the polynomial with alpha encoded by the last variable u of basering P.
//   f: the defining polynomial in u; use f=u for rational coefficients.
//   p: prime used for reduction.
//   d: initial guess for the degree of the dual hypersurface.
//
// Output:
//   A polynomial in P encoding a candidate dual equation modulo p.
//   Each coefficient a_0+a_1*alpha+... is stored as a_0+a_1*u+...,
//   with the a_i represented by integers modulo p.
//   Returns zero if p divides a known coefficient denominator, if f does
//   not have degree(f) distinct roots modulo p, if sampling reaches its
//   cutoff, if the degree search finds no unique equation within U, or
//   if the equations at different roots have different leading monomials.
//
// For each root a of f modulo p, substitute alpha=a in F and compute
// its dual equation over F_p. Use the inverse of the Vandermonde matrix
// to recover the coefficient expressions in u modulo p.
//
proc DualOverOnePrime(poly F,poly f,int p,int d)
{
  def P=basering; int r=nvars(P)-1; int nf=deg(f);
  // The last variable encodes alpha and does not contribute to degree(F).
  int i,j; intvec weights;
  // Check rational power-basis coordinates before any reduction modulo p.
  // DualHypersurface has already normalized F to leading coefficient 1.
  list inputPolys=F,f; poly g;
  for(i=1;i<=2;i++)
  {
    g=inputPolys[i];
    while(g!=0)
    {
      if(bigint(denominator(leadcoef(g)))%p==0){return(poly(0));}
      g=g-lead(g);
    }
  }
  for(i=1;i<=r;i++){weights[i]=1;} weights[r+1]=0;
  int delta=deg(F,weights);
  // Here the ambient dimension is n=r-1, so U=delta*(delta-1)^(r-2).
  int U=delta*(delta-1)^(r-2);
  if(d>U){d=U;}
  list D=ringlist(P); D[1]=p;
  list smallD=D;
  smallD[2]=delete(smallD[2],r+1);
  smallD[3]=delete(smallD[3],size(smallD[3])-1);
  def Rp=ring(smallD); setring Rp;
  ideal images=maxideal(1);
  for(i=1;i<=r;i++){images[i]=var(i);}
  images[r+1]=var(1);
  map phi=P,images;
  list roots=DHRoots(phi(f),1);
  // Use only primes where f has degree(f) distinct roots in F_p.
  // Returning zero tells the main function to skip this prime.
  if(size(roots)!=nf){setring P;return(poly(0));}
  // Mapping the encoded polynomial reduces its rational power-basis
  // coefficients modulo p and substitutes alpha=a. Monomials stay the same.
  list equations,pts; poly Fp,H; ideal L; intvec rootValues;
  int lo,hi,N,s;
  for(j=1;j<=size(roots);j++)
  {
    rootValues[j]=int(roots[j]); images[r+1]=roots[j]; phi=P,images;
    // Substituting alpha=a gives one reduction of F over F_p.
    // Each root needs its own sample of tangent hyperplanes.
    Fp=phi(F);
    // Start the degree search with the theoretical upper bound U.
    pts=list(); lo=0; hi=U;
    while(1)
    {
      // There are Binomial(r-1+d,r-1) homogeneous monomials of degree d.
      // Use 10% more sample points, keeping earlier points if d changes.
      N=(11*DHBinomial(r-1+d,r-1)+9) div 10;
      pts=GaussPoints(Fp,pts,N);
      // A cutoff at any root discards all equations obtained at this prime.
      if(size(pts)<N){setring P;return(poly(0));}
      // L consists of degree-d forms vanishing at the sampled dual points.
      // Its dimension s is the number of independent candidate equations.
      L=LinearSystem(d,pts); s=size(L);
      if(s==1)
      {
        // One section means a unique equation up to a scalar.
        // Fix that scalar by making the leading coefficient equal to 1.
        H=L[1]/leadcoef(L[1]); break;
      }
      // With enough general points, s=0 means the degree is too small;
      // s>1 means it is too large and includes multiples of the equation.
      // Bisect the remaining interval, keeping the upper end at most U.
      if(s==0){lo=d;}
      else{hi=d-1;}
      // No trial degree remains. Return zero to skip this prime.
      if(lo>=hi){setring P;return(poly(0));}
      d=(lo+hi+1) div 2;
    }
    // All roots must use the same normalization monomial. Otherwise the
    // Vandermonde step would combine incompatible equations: skip p.
    if(j>1)
    {
      if(leadmonom(H)!=leadmonom(equations[1]))
      {setring P;return(poly(0));}
    }
    equations[j]=H;
  }
  setring P;
  def Rpu=ring(D); setring Rpu;
  list eqs=imap(Rp,equations);
  // V sends power-basis coefficients to their values at the roots.
  // Compute its inverse once for all coefficients of the dual equation.
  matrix V[nf][nf];
  matrix C[nf][1];
  for(j=1;j<=nf;j++)
  {
    for(i=1;i<=nf;i++){V[j,i]=number(rootValues[j])^(i-1);}
    C[j,1]=eqs[j];
  }
  matrix Vinv=luinverse(V)[2];
  // Multiplication recovers all monomial coefficients simultaneously.
  C=Vinv*C;
  poly Gp;
  for(i=1;i<=nf;i++){Gp=Gp+C[i,1]*var(r+1)^(i-1);}
  // Store F_p coefficients as integer representatives in Q[X_1,...,X_r,u].
  // These still represent residues modulo p; the actual lift is done by Lift.
  setring P;
  poly G=imap(Rpu,Gp);
  return(G);
}

// Lift a polynomial from finite fields to rational power-basis coefficients.
// CRT and rational reconstruction of the power-basis coefficients.
// polys[i] contains the residues from primes[i], as returned by DualOverOnePrime.
// Return list(1,candidate), or list(0,0) if reconstruction fails.
// The caller substitutes the original field generator for the last variable u.
proc Lift(list polys,intvec primes)
{
  int i,j; list blocks; bigint M=1;
  for(i=1;i<=size(polys);i++){blocks[i]=ideal(polys[i]);M=M*primes[i];}
  ideal residues=chinrem(blocks,primes);
  poly allVars=1;
  for(i=1;i<=nvars(basering);i++){allVars=allVars*var(i);}
  matrix C=coef(residues[1],allVars);
  matrix coeffRow[1][ncols(C)]=C[2,1..ncols(C)];
  matrix reconstructed=farey(coeffRow,M);
  bigint a,b,c;
  for(j=1;j<=ncols(C);j++)
  {
    // Each column is one monomial X^e*u^j, so this reconstructs the
    // rational number multiplying alpha^j in the coefficient of X^e.
    a=bigint(numerator(number(reconstructed[1,j])));
    b=bigint(denominator(number(reconstructed[1,j])));
    c=bigint(number(coeffRow[1,j]));
    // Singular's farey can return a denominator outside the uniqueness bound.
    // Check that bound and the congruence; failure asks for another prime.
    if(2*a*a>=M || 2*b*b>=M || gcd(b,M)!=1 || (a-c*b)%M!=0)
    {return(list(0,poly(0)));}
  }
  // Put the reconstructed coefficients and monomials back together in P.
  matrix monRow[1][ncols(C)]=C[1,1..ncols(C)];
  matrix result=monRow*transpose(reconstructed);
  return(list(1,result[1,1]));
}

// Evaluate by multivariate Horner's rule in the current basering.
proc Horner(poly H,ideal images)
{
  if(H==0){return(poly(0));}
  if(deg(H)==0){return(H);}
  int i=1; int e;
  while(DHVarDegree(H,i)==0){i++;}
  matrix C=coeffs(H,var(i));
  poly value=0;
  for(e=nrows(C);e>=1;e--){value=value*images[i]+Horner(C[e,1],images);}
  return(value);
}

// Test F | H(dF/dX_1,...,dF/dX_r) by exact polynomial division.
// Keep all homogeneous variables and use graded reverse lexicographic order.
proc CheckDualEquation(poly F,poly H)
{
  def R=basering; int r=nvars(R); int i;
  int rational=DHRational(F) && DHRational(H);
  list D=ringlist(R); intvec ones;
  for(i=1;i<=r;i++){ones[i]=1;}
  D[3]=list(list("dp",ones),list("C",intvec(0)));
  string sf=string(F); string sh=string(H);
  if(rational){D[1]=0;}
  def Q=ring(D); setring Q;
  execute("poly Fq="+sf+";"); execute("poly Hq="+sh+";");
  if(rational)
  {
    // For rational coefficients, work with primitive integer polynomials.
    // Scaling either homogeneous polynomial does not change the zero test.
    Fq=cleardenom(Fq); Hq=cleardenom(Hq);
  }
  ideal Jq; poly g; bigint c=0;
  for(i=1;i<=r;i++)
  {
    Jq[i]=diff(Fq,var(i));
    if(rational)
    {
      g=Jq[i];
      while(g!=0){c=gcd(c,bigint(leadcoef(g)));g=g-lead(g);}
    }
  }
  int valid;
  if(rational)
  {
    // Remove a common integer factor from the gradient coefficients.
    Jq=Jq/number(c);
    list DZ=ringlist(Q); DZ[1]=list("integer");
    def Z=ring(DZ); setring Z;
    poly Fz=imap(Q,Fq); poly Hz=imap(Q,Hq); ideal Jz=imap(Q,Jq);
    // Form the homogeneous pullback, then divide once by F.
    // Over Q, Gauss's lemma makes this an exact test over Z as well.
    valid=reduce(Horner(Hz,Jz),ideal(Fz))==0;
  }
  else{valid=reduce(Horner(Hq,Jq),ideal(Fq))==0;}
  setring R; return(valid);
}

// An irreducible reduction modulo a prime proves irreducibility over K.
// Try at most three suitable primes, then factor over K.
// Keep the original field, even when H has rational coefficients.
proc IrreducibleReduction(poly H,int p)
{
  def R=basering; int r=nvars(R); int hd=deg(H);
  list data=DHPackData(H,0);
  string encoded=data[2]; string defining=data[3];
  def P=ring(data[1]); setring P;
  execute("poly packed="+encoded+";"); execute("poly f="+defining+";");
  f=f/leadcoef(f); int nf=deg(f);
  bigint den=1; bigint b; poly g;
  list polys=packed,f; int i,attempts;
  for(i=1;i<=2;i++)
  {
    g=polys[i];
    while(g!=0){b=bigint(denominator(leadcoef(g)));den=den*b/gcd(den,b);g=g-lead(g);}
  }
  list D=ringlist(P);
  D[2]=delete(D[2],r+1); D[3]=delete(D[3],size(D[3])-1);
  while(attempts<3)
  {
    p=DHNextPrime(p);
    if(den%p==0){continue;}
    D[1]=p; def Rp=ring(D); setring Rp;
    ideal images; for(i=1;i<=r;i++){images[i]=var(i);}
    images[r+1]=var(1); map phi=P,images;
    list roots=DHRoots(phi(f),1);
    if(size(roots)!=nf){kill roots;setring P;kill Rp;continue;}
    images[r+1]=roots[1]; phi=P,images;
    poly h=phi(packed);
    if(deg(h)!=hd){kill roots;setring P;kill Rp;continue;}
    // Count only completely split primes with a degree-preserving reduction.
    // A reducible reduction is inconclusive, so try the next suitable prime.
    attempts++;
    if(DHIsIrreducible(h)){setring R;return(1);}
    kill roots; setring P; kill Rp;
  }
  setring R; return(DHIsIrreducible(H));
}

// Return the dual equation in the original parent of F.
proc DualHypersurface(poly F,int p,int d)
{
  def R=basering; int r=nvars(R); int i;
  // Scaling F does not change its hypersurface. After normalizing, work
  // over Q whenever all coefficients are rational, even if R is over K.
  F=F/leadcoef(F);
  list data=DHPackData(F,1);
  string encoded=data[2]; string defining=data[3];
  def P=ring(data[1]); setring P;
  execute("poly packed="+encoded+";"); execute("poly f="+defining+";");
  // f=u lets the rational case use the same machinery, with its single root 0.
  // P packages residues in the power basis; u is not a hypersurface variable.
  // Preserve the monomial order for consistent leading-coefficient normalization.
  list polys,lifted; intvec primes,w; int count=0;
  for(i=1;i<=r;i++){w[i]=1;} w[r+1]=0;
  poly G,H,old,lm,previousLM; int e;
  if(prime(p)!=p){p=DHNextPrime(p);}
  while(1)
  {
    G=DualOverOnePrime(packed,f,p,d);
    if(G!=0)
    {
      e=deg(G,w);
      if(count>0)
      {
        lm=leadmonom(G); previousLM=leadmonom(polys[1]);
        // Compare degree first, then the fixed monomial order. This is
        // degree-compatible even when the original ring uses lex order.
        if(e<d || (e==d && lm!=previousLM &&
                    leadmonom(lm+previousLM)==previousLM))
        {
          // A smaller leading monomial cannot improve the current batch.
          p=DHNextPrime(p); continue;
        }
        if(lm!=previousLM)
        {
          // A larger leading monomial replaces the batch. Keep this prime
          // as its first member and forget the previous lifted candidate.
          polys=list(); primes=intvec(0); count=0; old=0;
        }
      }
      // Reuse only the retained degree as the next prime's starting guess.
      d=e; count++; polys[count]=G; primes[count]=p;
      lifted=Lift(polys,primes); H=lifted[2];
      // A successful reconstruction is a candidate. Once it agrees with
      // the previous candidate after adding a prime, check it exactly.
      if(lifted[1] && H==old)
      {
        setring R;
        ideal images; for(i=1;i<=r;i++){images[i]=var(i);}
        images[r+1]=0; if(npars(R)>0){images[r+1]=par(1);}
        map back=P,images; poly result=back(H);
        // On failure the user restarts beyond all reconstruction primes.
        if(!CheckDualEquation(F,result))
        {ERROR("Exact dual equation check failed. Restart from scratch with an initial prime larger than "+string(p));}
        // The pullback proves that the dual equation divides H.
        // Certify irreducibility over the original field.
        if(!IrreducibleReduction(result,p))
        {ERROR("Dual candidate is reducible. Restart from scratch with an initial prime larger than "+string(p));}
        // This total starts at entry to DualHypersurface; forming F is outside it.
        print("degree="+string(d)+", monomials="+string(size(result))+", primes="+string(count));
        return(result);
      }
      old=H;
    }
    p=DHNextPrime(p);
  }
}

// Main function for a list M=list(A_1,...,A_m) of Hermitian matrices of the
// same size over Q or one absolute number field. Hermitian symmetry is assumed.
// Use a global-order basering K[y_0,...,y_m]: exactly m+1 variables, in this
// order. Matrix entries must be constants in this ring.
// p is the starting prime; d is the starting guess for each dual degree.
//
// Form F=det(y_0*I+y_1*A_1+...+y_m*A_m) and factor it over the coefficient field.
// Return a list in basering, in factorize(F) order, with one entry per distinct
// irreducible nonconstant factor (multiplicities and the constant are ignored).
// An entry is zero if that factor's dual is not a hypersurface; otherwise it
// is a defining equation, with leading coefficient 1, in dual coordinates.
proc DualFromMatrices(list M,int p,int d)
{
  def R=basering; int m=size(M);
  if(m==0 || p<2 || d<1){ERROR("Use a nonempty matrix list, p>=2 and d>=1");}
  if(char(R)!=0 || nvars(R)!=m+1)
  {ERROR("Use a characteristic-zero ring with one more variable than matrices");}
  int i,j,k; matrix A=M[1]; int n=nrows(A);
  matrix B[n][n];
  for(i=1;i<=n;i++){B[i,i]=var(1);}
  for(i=1;i<=m;i++)
  {
    A=M[i];
    if(nrows(A)!=n || ncols(A)!=n){ERROR("Matrices must be square and have the same size");}
    for(j=1;j<=n;j++)
    {
      for(k=1;k<=n;k++)
      {
        if(deg(A[j,k])>0){ERROR("Matrix entries must belong to the coefficient field");}
      }
    }
    B=B+var(i+1)*A;
  }
  list factors=factorize(det(B)); list equations; poly F,H;
  map rotate=R,-var(2),var(1);
  // factorize stores the constant scalar in position 1.
  for(i=2;i<=size(factors[1]);i++)
  {
    F=factors[1][i];
    H=0;
    if(KatzTest(F))
    {
      if(m==1)
      {
        // In P^1 the dual of [a:b] is [-b:a]. Use this directly, since
        // a finite set of points cannot supply GaussPoints' extra samples.
        H=rotate(F); H=H/leadcoef(H);
      }
      else{H=DualHypersurface(F,p,d);}
    }
    equations[size(equations)+1]=H;
  }
  return(equations);
}



==> anc/Polynomials_Tnil_E12_E1_TCN.out <==
[*
    [
        y0^10*y1^2 + 40*y0^8*y1^4 + 640*y0^6*y1^6 + 4688*y0^4*y1^8 + 
            13568*y0^2*y1^10 + 5120*y1^12 + y0^10*y2^2 + 44*y0^8*y1^2*y2^2 + 
            1008*y0^6*y1^4*y2^2 + 11264*y0^4*y1^6*y2^2 + 56320*y0^2*y1^8*y2^2 + 
            15360*y1^10*y2^2 + 4*y0^8*y2^4 + 512*y0^6*y1^2*y2^4 + 
            10720*y0^4*y1^4*y2^4 + 89088*y0^2*y1^6*y2^4 + 5120*y1^8*y2^4 + 
            144*y0^6*y2^6 + 4224*y0^4*y1^2*y2^6 + 58112*y0^2*y1^4*y2^6 - 
            15360*y1^6*y2^6 + 80*y0^4*y2^8 + 11776*y0^2*y1^2*y2^8 - 
            5120*y1^4*y2^8 + 5120*y1^2*y2^10 - y0^11*y3 - 52*y0^9*y1^2*y3 - 
            1024*y0^7*y1^4*y3 - 8864*y0^5*y1^6*y3 - 31232*y0^3*y1^8*y3 - 
            26624*y0*y1^10*y3 - 16*y0^9*y2^2*y3 - 928*y0^7*y1^2*y2^2*y3 - 
            17376*y0^5*y1^4*y2^2*y3 - 131456*y0^3*y1^6*y2^2*y3 - 
            128000*y0*y1^8*y2^2*y3 - 320*y0^7*y2^4*y3 - 12512*y0^5*y1^2*y2^4*y3 
            - 158848*y0^3*y1^4*y2^4*y3 - 185344*y0*y1^6*y2^4*y3 - 
            1824*y0^5*y2^6*y3 - 53888*y0^3*y1^2*y2^6*y3 - 132096*y0*y1^4*y2^6*y3
            - 640*y0^3*y2^8*y3 - 53248*y0*y1^2*y2^8*y3 + 12*y0^10*y3^2 + 
            460*y0^8*y1^2*y3^2 + 6152*y0^6*y1^4*y3^2 + 35904*y0^4*y1^6*y3^2 + 
            82688*y0^2*y1^8*y3^2 + 22528*y1^10*y3^2 + 252*y0^8*y2^2*y3^2 + 
            10352*y0^6*y1^2*y2^2*y3^2 + 129408*y0^4*y1^4*y2^2*y3^2 + 
            311808*y0^2*y1^6*y2^2*y3^2 + 56320*y1^8*y2^2*y3^2 + 
            3496*y0^6*y2^4*y3^2 + 90176*y0^4*y1^2*y2^4*y3^2 + 
            364672*y0^2*y1^4*y2^4*y3^2 + 104448*y1^6*y2^4*y3^2 + 
            9216*y0^4*y2^6*y3^2 + 166144*y0^2*y1^2*y2^6*y3^2 + 
            100352*y1^4*y2^6*y3^2 + 1920*y0^2*y2^8*y3^2 + 29696*y1^2*y2^8*y3^2 -
            76*y0^9*y3^3 - 2328*y0^7*y1^2*y3^3 - 25888*y0^5*y1^4*y3^3 - 
            109056*y0^3*y1^6*y3^3 - 96256*y0*y1^8*y3^3 - 2104*y0^7*y2^2*y3^3 - 
            55776*y0^5*y1^2*y2^2*y3^3 - 301696*y0^3*y1^4*y2^2*y3^3 - 
            256000*y0*y1^6*y2^2*y3^3 - 16576*y0^5*y2^4*y3^3 - 
            237440*y0^3*y1^2*y2^4*y3^3 - 315392*y0*y1^4*y2^4*y3^3 - 
            23808*y0^3*y2^6*y3^3 - 128512*y0*y1^2*y2^6*y3^3 - 2560*y0*y2^8*y3^3 
            + 353*y0^8*y3^4 + 8944*y0^6*y1^2*y3^4 + 69472*y0^4*y1^4*y3^4 + 
            172544*y0^2*y1^6*y3^4 + 39936*y1^8*y3^4 + 9264*y0^6*y2^2*y3^4 + 
            140672*y0^4*y1^2*y2^2*y3^4 + 354816*y0^2*y1^4*y2^2*y3^4 + 
            79872*y1^6*y2^2*y3^4 + 41792*y0^4*y2^4*y3^4 + 
            235264*y0^2*y1^2*y2^4*y3^4 + 63488*y1^4*y2^4*y3^4 + 
            33024*y0^2*y2^6*y3^4 + 23552*y1^2*y2^6*y3^4 + 1280*y2^8*y3^4 - 
            1272*y0^7*y3^5 - 24928*y0^5*y1^2*y3^5 - 141824*y0^3*y1^4*y3^5 - 
            135168*y0*y1^6*y3^5 - 23424*y0^5*y2^2*y3^5 - 
            180352*y0^3*y1^2*y2^2*y3^5 - 204800*y0*y1^4*y2^2*y3^5 - 
            58624*y0^3*y2^4*y3^5 - 111616*y0*y1^2*y2^4*y3^5 - 23040*y0*y2^6*y3^5
            + 3560*y0^6*y3^6 + 52032*y0^4*y1^2*y3^6 + 165376*y0^2*y1^4*y3^6 + 
            36864*y1^6*y3^6 + 35840*y0^4*y2^2*y3^6 + 155136*y0^2*y1^2*y2^2*y3^6 
            + 55296*y1^4*y2^2*y3^6 + 43648*y0^2*y2^4*y3^6 + 30720*y1^2*y2^4*y3^6
            + 6144*y2^6*y3^6 - 7904*y0^5*y3^7 - 81408*y0^3*y1^2*y3^7 - 
            94208*y0*y1^4*y3^7 - 34688*y0^3*y2^2*y3^7 - 88064*y0*y1^2*y2^2*y3^7 
            - 14336*y0*y2^4*y3^7 + 13776*y0^4*y3^8 + 76032*y0^2*y1^2*y3^8 + 
            19456*y1^4*y3^8 + 23040*y0^2*y2^2*y3^8 + 19456*y1^2*y2^2*y3^8 + 
            1024*y2^4*y3^8 - 17408*y0^3*y3^9 - 34816*y0*y1^2*y3^9 - 
            11264*y0*y2^2*y3^9 + 14080*y0^2*y3^10 + 6144*y1^2*y3^10 + 
            3072*y2^2*y3^10 - 6144*y0*y3^11 + 1024*y3^12
    ],
    [
        y0^18 - 4*y0^16*y1^2 + 1/3*(-2*a^3 + 4*a)*y0^15*y1^3 + 6*y0^14*y1^4 + 
            1/9*(16*a^3 - 32*a)*y0^13*y1^5 - 11/3*y0^12*y1^6 + 1/3*(-4*a^3 + 
            8*a)*y0^11*y1^7 + 23/27*y0^10*y1^8 + 1/243*(8*a^3 - 16*a)*y0^9*y1^9 
            - 2/3*y0^8*y1^10 + 1/243*(14*a^3 - 28*a)*y0^7*y1^11 + 
            100/243*y0^6*y1^12 + 1/81*(8*a^3 - 16*a)*y0^5*y1^13 + 
            43/729*y0^4*y1^14 + 1/243*(8*a^3 - 16*a)*y0^3*y1^15 + 
            8/243*y0^2*y1^16 + 1/6561*(32*a^3 - 64*a)*y0*y1^17 + 16/19683*y1^18 
            - 4*y0^16*y2^2 + (2*a^3 - 4*a)*y0^15*y1*y2^2 + 12*y0^14*y1^2*y2^2 + 
            1/9*(-32*a^3 + 64*a)*y0^13*y1^3*y2^2 - 41/3*y0^12*y1^4*y2^2 + 
            1/3*(4*a^3 - 8*a)*y0^11*y1^5*y2^2 + 92/27*y0^10*y1^6*y2^2 + 
            1/27*(-16*a^3 + 32*a)*y0^9*y1^7*y2^2 + 14/3*y0^8*y1^8*y2^2 + 
            1/243*(590*a^3 - 1180*a)*y0^7*y1^9*y2^2 - 160/81*y0^6*y1^10*y2^2 + 
            1/81*(-128*a^3 + 256*a)*y0^5*y1^11*y2^2 - 419/729*y0^4*y1^12*y2^2 + 
            1/729*(40*a^3 - 80*a)*y0^3*y1^13*y2^2 - 8/243*y0^2*y1^14*y2^2 + 
            1/6561*(-160*a^3 + 320*a)*y0*y1^15*y2^2 - 16/2187*y1^16*y2^2 + 
            6*y0^14*y2^4 + 1/3*(-16*a^3 + 32*a)*y0^13*y1*y2^4 - 
            83/9*y0^12*y1^2*y2^4 + 1/3*(20*a^3 - 40*a)*y0^11*y1^3*y2^4 + 
            46/9*y0^10*y1^4*y2^4 + 1/81*(160*a^3 - 320*a)*y0^9*y1^5*y2^4 + 
            4*y0^8*y1^6*y2^4 + 1/3*(-20*a^3 + 40*a)*y0^7*y1^7*y2^4 - 
            772/81*y0^6*y1^8*y2^4 + 1/81*(200*a^3 - 400*a)*y0^5*y1^9*y2^4 + 
            1229/243*y0^4*y1^10*y2^4 + 1/2187*(712*a^3 - 1424*a)*y0^3*y1^11*y2^4
            - 88/243*y0^2*y1^12*y2^4 + 1/2187*(-32*a^3 + 64*a)*y0*y1^13*y2^4 + 
            112/6561*y1^14*y2^4 - 107/27*y0^12*y2^6 + (4*a^3 - 
            8*a)*y0^11*y1*y2^6 + 92/27*y0^10*y1^2*y2^6 + 1/243*(-368*a^3 + 
            736*a)*y0^9*y1^3*y2^6 - 76/9*y0^8*y1^4*y2^6 + 1/81*(-364*a^3 + 
            728*a)*y0^7*y1^5*y2^6 + 2528/243*y0^6*y1^6*y2^6 + 1/81*(448*a^3 - 
            896*a)*y0^5*y1^7*y2^6 - 901/243*y0^4*y1^8*y2^6 + 1/6561*(-14936*a^3 
            + 29872*a)*y0^3*y1^9*y2^6 - 40/243*y0^2*y1^10*y2^6 + 1/6561*(992*a^3
            - 1984*a)*y0*y1^11*y2^6 + 304/19683*y1^12*y2^6 + 23/27*y0^10*y2^8 + 
            1/81*(8*a^3 - 16*a)*y0^9*y1*y2^8 - 62/9*y0^8*y1^2*y2^8 + 
            1/81*(290*a^3 - 580*a)*y0^7*y1^3*y2^8 + 452/81*y0^6*y1^4*y2^8 + 
            1/81*(-232*a^3 + 464*a)*y0^5*y1^5*y2^8 - 757/243*y0^4*y1^6*y2^8 + 
            1/729*(392*a^3 - 784*a)*y0^3*y1^7*y2^8 + 280/243*y0^2*y1^8*y2^8 + 
            1/6561*(608*a^3 - 1216*a)*y0*y1^9*y2^8 - 496/6561*y1^10*y2^8 + 
            2/9*y0^8*y2^10 + 1/27*(-26*a^3 + 52*a)*y0^7*y1*y2^10 + 
            128/27*y0^6*y1^2*y2^10 + 1/81*(-320*a^3 + 640*a)*y0^5*y1^3*y2^10 + 
            479/81*y0^4*y1^4*y2^10 + 1/243*(-536*a^3 + 1072*a)*y0^3*y1^5*y2^10 +
            488/243*y0^2*y1^6*y2^10 + 1/729*(-224*a^3 + 448*a)*y0*y1^7*y2^10 - 
            16/729*y1^8*y2^10 - 4/27*y0^6*y2^12 + 1/27*(8*a^3 - 
            16*a)*y0^5*y1*y2^12 - 1/3*y0^4*y1^2*y2^12 + 1/243*(-104*a^3 + 
            208*a)*y0^3*y1^3*y2^12 + 104/81*y0^2*y1^4*y2^12 + 1/81*(-32*a^3 + 
            64*a)*y0*y1^5*y2^12 + 80/729*y1^6*y2^12 + 1/27*y0^4*y2^14 + 
            1/81*(-8*a^3 + 16*a)*y0^3*y1*y2^14 + 8/27*y0^2*y1^2*y2^14 + 
            1/243*(-32*a^3 + 64*a)*y0*y1^3*y2^14 + 16/243*y1^4*y2^14 + 
            73/3*y0^17*y3 - 562/9*y0^15*y1^2*y3 + 1/27*(-55*a^3 + 
            110*a)*y0^14*y1^3*y3 + 560/9*y0^13*y1^4*y3 + 1/81*(-8*a^3 + 
            16*a)*y0^12*y1^5*y3 - 3002/81*y0^11*y1^6*y3 + 1/81*(-82*a^3 + 
            164*a)*y0^10*y1^7*y3 + 2213/243*y0^9*y1^8*y3 + 1/729*(316*a^3 - 
            632*a)*y0^8*y1^9*y3 + 310/81*y0^7*y1^10*y3 + 1/2187*(7385*a^3 - 
            14770*a)*y0^6*y1^11*y3 + 6866/2187*y0^5*y1^12*y3 + 1/2187*(1916*a^3 
            - 3832*a)*y0^4*y1^13*y3 + 5806/6561*y0^3*y1^14*y3 + 
            1/19683*(3676*a^3 - 7352*a)*y0^2*y1^15*y3 + 344/6561*y0*y1^16*y3 + 
            1/59049*(80*a^3 - 160*a)*y1^17*y3 - 562/9*y0^15*y2^2*y3 + 
            1/9*(55*a^3 - 110*a)*y0^14*y1*y2^2*y3 + 1120/9*y0^13*y1^2*y2^2*y3 + 
            1/81*(16*a^3 - 32*a)*y0^12*y1^3*y2^2*y3 - 2138/27*y0^11*y1^4*y2^2*y3
            + 1/81*(82*a^3 - 164*a)*y0^10*y1^5*y2^2*y3 + 
            7556/243*y0^9*y1^6*y2^2*y3 + 1/81*(488*a^3 - 
            976*a)*y0^8*y1^7*y2^2*y3 - 466/81*y0^7*y1^8*y2^2*y3 + 
            1/2187*(-25735*a^3 + 51470*a)*y0^6*y1^9*y2^2*y3 - 
            13604/729*y0^5*y1^10*y2^2*y3 + 1/2187*(-8768*a^3 + 
            17536*a)*y0^4*y1^11*y2^2*y3 - 7598/6561*y0^3*y1^12*y2^2*y3 + 
            1/6561*(-980*a^3 + 1960*a)*y0^2*y1^13*y2^2*y3 - 
            632/6561*y0*y1^14*y2^2*y3 + 1/59049*(-400*a^3 + 800*a)*y1^15*y2^2*y3
            + 560/9*y0^13*y2^4*y3 + 1/27*(8*a^3 - 16*a)*y0^12*y1*y2^4*y3 - 
            3578/27*y0^11*y1^2*y2^4*y3 + 1/81*(410*a^3 - 
            820*a)*y0^10*y1^3*y2^4*y3 + 4282/81*y0^9*y1^4*y2^4*y3 + 
            1/81*(-2000*a^3 + 4000*a)*y0^8*y1^5*y2^4*y3 + 
            412/81*y0^7*y1^6*y2^4*y3 + 1/81*(1630*a^3 - 
            3260*a)*y0^6*y1^7*y2^4*y3 + 2134/243*y0^5*y1^8*y2^4*y3 + 
            1/2187*(11420*a^3 - 22840*a)*y0^4*y1^9*y2^4*y3 + 
            17282/2187*y0^3*y1^10*y2^4*y3 + 1/6561*(3316*a^3 - 
            6632*a)*y0^2*y1^11*y2^4*y3 - 2440/6561*y0*y1^12*y2^4*y3 + 
            1/19683*(-80*a^3 + 160*a)*y1^13*y2^4*y3 - 2714/81*y0^11*y2^6*y3 + 
            1/27*(82*a^3 - 164*a)*y0^10*y1*y2^6*y3 + 9572/243*y0^9*y1^2*y2^6*y3 
            + 1/243*(2248*a^3 - 4496*a)*y0^8*y1^3*y2^6*y3 + 
            3548/81*y0^7*y1^4*y2^6*y3 + 1/729*(-17290*a^3 + 
            34580*a)*y0^6*y1^5*y2^6*y3 - 32408/729*y0^5*y1^6*y2^6*y3 + 
            1/729*(4960*a^3 - 9920*a)*y0^4*y1^7*y2^6*y3 + 
            2270/2187*y0^3*y1^8*y2^6*y3 + 1/19683*(-60188*a^3 + 
            120376*a)*y0^2*y1^9*y2^6*y3 - 8/27*y0*y1^10*y2^6*y3 + 
            1/59049*(2480*a^3 - 4960*a)*y1^11*y2^6*y3 + 2069/243*y0^9*y2^8*y3 + 
            1/81*(-268*a^3 + 536*a)*y0^8*y1*y2^8*y3 + 2446/81*y0^7*y1^2*y2^8*y3 
            + 1/729*(-46705*a^3 + 93410*a)*y0^6*y1^3*y2^8*y3 + 
            25486/243*y0^5*y1^4*y2^8*y3 + 1/729*(-16900*a^3 + 
            33800*a)*y0^4*y1^5*y2^8*y3 + 40430/2187*y0^3*y1^6*y2^8*y3 + 
            1/2187*(-6124*a^3 + 12248*a)*y0^2*y1^7*y2^8*y3 + 
            2776/2187*y0*y1^8*y2^8*y3 + 1/59049*(1520*a^3 - 3040*a)*y1^9*y2^8*y3
            + 86/81*y0^7*y2^10*y3 + 1/243*(-1235*a^3 + 2470*a)*y0^6*y1*y2^10*y3 
            + 1948/81*y0^5*y1^2*y2^10*y3 + 1/729*(-15008*a^3 + 
            30016*a)*y0^4*y1^3*y2^10*y3 + 24134/729*y0^3*y1^4*y2^10*y3 + 
            1/729*(-7100*a^3 + 14200*a)*y0^2*y1^5*y2^10*y3 + 
            6920/2187*y0*y1^6*y2^10*y3 + 1/6561*(-560*a^3 + 
            1120*a)*y1^7*y2^10*y3 - 34/81*y0^5*y2^12*y3 + 1/243*(-172*a^3 + 
            344*a)*y0^4*y1*y2^12*y3 + 482/81*y0^3*y1^2*y2^12*y3 + 
            1/729*(-2692*a^3 + 5384*a)*y0^2*y1^3*y2^12*y3 + 
            1640/729*y0*y1^4*y2^12*y3 + 1/729*(-80*a^3 + 160*a)*y1^5*y2^12*y3 + 
            58/243*y0^3*y2^14*y3 + 1/81*(-28*a^3 + 56*a)*y0^2*y1*y2^14*y3 + 
            104/243*y0*y1^2*y2^14*y3 + 1/2187*(-80*a^3 + 160*a)*y1^3*y2^14*y3 + 
            27247/108*y0^16*y3^2 - 12401/27*y0^14*y1^2*y3^2 + 1/486*(-14009*a^3 
            + 28018*a)*y0^13*y1^3*y3^2 + 38783/162*y0^12*y1^4*y3^2 + 
            1/243*(-7952*a^3 + 15904*a)*y0^11*y1^5*y3^2 - 
            173101/1458*y0^10*y1^6*y3^2 + 1/729*(15763*a^3 - 
            31526*a)*y0^9*y1^7*y3^2 + 71783/972*y0^8*y1^8*y3^2 + 
            1/6561*(178624*a^3 - 357248*a)*y0^7*y1^9*y3^2 + 
            25931/729*y0^6*y1^10*y3^2 + 1/13122*(205649*a^3 - 
            411298*a)*y0^5*y1^11*y3^2 + 287462/19683*y0^4*y1^12*y3^2 + 
            1/19683*(59260*a^3 - 118520*a)*y0^3*y1^13*y3^2 + 
            59123/39366*y0^2*y1^14*y3^2 + 1/177147*(42118*a^3 - 
            84236*a)*y0*y1^15*y3^2 + 3718/59049*y1^16*y3^2 - 
            12401/27*y0^14*y2^2*y3^2 + 1/162*(14009*a^3 - 
            28018*a)*y0^13*y1*y2^2*y3^2 + 38783/81*y0^12*y1^2*y2^2*y3^2 + 
            1/243*(15904*a^3 - 31808*a)*y0^11*y1^3*y2^2*y3^2 + 
            135419/486*y0^10*y1^4*y2^2*y3^2 + 1/729*(-15763*a^3 + 
            31526*a)*y0^9*y1^5*y2^2*y3^2 - 46033/243*y0^8*y1^6*y2^2*y3^2 + 
            1/729*(17936*a^3 - 35872*a)*y0^7*y1^7*y2^2*y3^2 - 
            68081/729*y0^6*y1^8*y2^2*y3^2 + 1/13122*(-1090063*a^3 + 
            2180126*a)*y0^5*y1^9*y2^2*y3^2 - 144242/6561*y0^4*y1^10*y2^2*y3^2 + 
            1/19683*(11744*a^3 - 23488*a)*y0^3*y1^11*y2^2*y3^2 - 
            227515/39366*y0^2*y1^12*y2^2*y3^2 + 1/59049*(23278*a^3 - 
            46556*a)*y0*y1^13*y2^2*y3^2 + 57194/59049*y1^14*y2^2*y3^2 + 
            38783/162*y0^12*y2^4*y3^2 + 1/81*(7952*a^3 - 
            15904*a)*y0^11*y1*y2^4*y3^2 - 378781/486*y0^10*y1^2*y2^4*y3^2 + 
            1/729*(-78815*a^3 + 157630*a)*y0^9*y1^3*y2^4*y3^2 + 
            136805/486*y0^8*y1^4*y2^4*y3^2 + 1/243*(-61616*a^3 + 
            123232*a)*y0^7*y1^5*y2^4*y3^2 - 482/81*y0^6*y1^6*y2^4*y3^2 + 
            1/2187*(370223*a^3 - 740446*a)*y0^5*y1^7*y2^4*y3^2 + 
            121244/2187*y0^4*y1^8*y2^4*y3^2 + 1/19683*(-118340*a^3 + 
            236680*a)*y0^3*y1^9*y2^4*y3^2 - 55529/4374*y0^2*y1^10*y2^4*y3^2 + 
            1/59049*(-12062*a^3 + 24124*a)*y0*y1^11*y2^4*y3^2 + 
            234718/59049*y1^12*y2^4*y3^2 - 70261/1458*y0^10*y2^6*y3^2 + 
            1/243*(-15763*a^3 + 31526*a)*y0^9*y1*y2^6*y3^2 + 
            411709/729*y0^8*y1^2*y2^6*y3^2 + 1/243*(-40304*a^3 + 
            80608*a)*y0^7*y1^3*y2^6*y3^2 + 909754/2187*y0^6*y1^4*y2^6*y3^2 + 
            1/6561*(-431767*a^3 + 863534*a)*y0^5*y1^5*y2^6*y3^2 + 
            311372/6561*y0^4*y1^6*y2^6*y3^2 + 1/19683*(-734368*a^3 + 
            1468736*a)*y0^3*y1^7*y2^6*y3^2 - 272071/39366*y0^2*y1^8*y2^6*y3^2 + 
            1/177147*(-947558*a^3 + 1895116*a)*y0*y1^9*y2^6*y3^2 + 
            402034/59049*y1^10*y2^6*y3^2 + 58261/2916*y0^8*y2^8*y3^2 + 
            1/81*(-7280*a^3 + 14560*a)*y0^7*y1*y2^8*y3^2 + 
            652613/2187*y0^6*y1^2*y2^8*y3^2 + 1/13122*(-4565627*a^3 + 
            9131254*a)*y0^5*y1^3*y2^8*y3^2 + 773246/2187*y0^4*y1^4*y2^8*y3^2 + 
            1/19683*(-1505228*a^3 + 3010456*a)*y0^3*y1^5*y2^8*y3^2 + 
            1519865/39366*y0^2*y1^6*y2^8*y3^2 + 1/19683*(-158254*a^3 + 
            316508*a)*y0*y1^7*y2^8*y3^2 + 355346/59049*y1^8*y2^8*y3^2 + 
            11881/2187*y0^6*y2^10*y3^2 + 1/4374*(-61681*a^3 + 
            123362*a)*y0^5*y1*y2^10*y3^2 + 80566/729*y0^4*y1^2*y2^10*y3^2 + 
            1/19683*(-983872*a^3 + 1967744*a)*y0^3*y1^3*y2^10*y3^2 + 
            696197/13122*y0^2*y1^4*y2^10*y3^2 + 1/2187*(-22834*a^3 + 
            45668*a)*y0*y1^5*y2^10*y3^2 + 191230/59049*y1^6*y2^10*y3^2 + 
            7792/2187*y0^4*y2^12*y3^2 + 1/6561*(-47396*a^3 + 
            94792*a)*y0^3*y1*y2^12*y3^2 + 55837/4374*y0^2*y1^2*y2^12*y3^2 + 
            1/19683*(-83870*a^3 + 167740*a)*y0*y1^3*y2^12*y3^2 + 
            25006/19683*y1^4*y2^12*y3^2 - 805/4374*y0^2*y2^14*y3^2 + 
            1/6561*(-4054*a^3 + 8108*a)*y0*y1*y2^14*y3^2 + 
            2806/6561*y1^2*y2^14*y3^2 + 256/2187*y2^16*y3^2 + 
            1081594/729*y0^15*y3^3 - 1053299/486*y0^13*y1^2*y3^3 + 
            1/26244*(-8475613*a^3 + 16951226*a)*y0^12*y1^3*y3^3 + 
            16090/27*y0^11*y1^4*y3^3 + 1/2187*(-186952*a^3 + 
            373904*a)*y0^10*y1^5*y3^3 - 7082503/39366*y0^9*y1^6*y3^3 + 
            1/1458*(275881*a^3 - 551762*a)*y0^8*y1^7*y3^3 + 
            740299/2187*y0^7*y1^8*y3^3 + 1/177147*(19554328*a^3 - 
            39108656*a)*y0^6*y1^9*y3^3 + 588077/4374*y0^5*y1^10*y3^3 + 
            1/236196*(9531263*a^3 - 19062526*a)*y0^4*y1^11*y3^3 + 
            12552539/531441*y0^3*y1^12*y3^3 + 1/19683*(95342*a^3 - 
            190684*a)*y0^2*y1^13*y3^3 + 729493/354294*y0*y1^14*y3^3 + 
            1/4782969*(256735*a^3 - 513470*a)*y1^15*y3^3 - 
            1053299/486*y0^13*y2^2*y3^3 + 1/8748*(8475613*a^3 - 
            16951226*a)*y0^12*y1*y2^2*y3^3 + 32180/27*y0^11*y1^2*y2^2*y3^3 + 
            1/2187*(373904*a^3 - 747808*a)*y0^10*y1^3*y2^2*y3^3 + 
            32818745/13122*y0^9*y1^4*y2^2*y3^3 + 1/1458*(-275881*a^3 + 
            551762*a)*y0^8*y1^5*y2^2*y3^3 - 2348708/2187*y0^7*y1^6*y2^2*y3^3 + 
            1/19683*(-334600*a^3 + 669200*a)*y0^6*y1^7*y2^2*y3^3 - 
            869327/4374*y0^5*y1^8*y2^2*y3^3 + 1/236196*(-23445601*a^3 + 
            46891202*a)*y0^4*y1^9*y2^2*y3^3 - 5024270/177147*y0^3*y1^10*y2^2*y3\
            ^3 + 1/19683*(193360*a^3 - 386720*a)*y0^2*y1^11*y2^2*y3^3 + 
            4556155/354294*y0*y1^12*y2^2*y3^3 + 1/1594323*(222739*a^3 - 
            445478*a)*y1^13*y2^2*y3^3 + 16090/27*y0^11*y2^4*y3^3 + 
            1/729*(186952*a^3 - 373904*a)*y0^10*y1*y2^4*y3^3 - 
            33683335/13122*y0^9*y1^2*y2^4*y3^3 + 1/1458*(-1379405*a^3 + 
            2758810*a)*y0^8*y1^3*y2^4*y3^3 + 2671826/2187*y0^7*y1^4*y2^4*y3^3 + 
            1/19683*(-11809352*a^3 + 23618704*a)*y0^6*y1^5*y2^4*y3^3 + 
            400577/2187*y0^5*y1^6*y2^4*y3^3 + 1/39366*(5125121*a^3 - 
            10250242*a)*y0^4*y1^7*y2^4*y3^3 + 641929/59049*y0^3*y1^8*y2^4*y3^3 +
            1/6561*(-160390*a^3 + 320780*a)*y0^2*y1^9*y2^4*y3^3 + 
            1626641/39366*y0*y1^10*y2^4*y3^3 + 1/1594323*(-155339*a^3 + 
            310678*a)*y1^11*y2^4*y3^3 + 6217913/39366*y0^9*y2^6*y3^3 + 
            1/486*(-275881*a^3 + 551762*a)*y0^8*y1*y2^6*y3^3 + 
            17733428/6561*y0^7*y1^2*y2^6*y3^3 + 1/59049*(-54264008*a^3 + 
            108528016*a)*y0^6*y1^3*y2^6*y3^3 + 10091059/6561*y0^5*y1^4*y2^6*y3^3
            + 1/118098*(-41070169*a^3 + 82140338*a)*y0^4*y1^5*y2^6*y3^3 + 
            37586668/177147*y0^3*y1^6*y2^6*y3^3 + 1/59049*(-5754416*a^3 + 
            11508832*a)*y0^2*y1^7*y2^6*y3^3 + 23251879/354294*y0*y1^8*y2^6*y3^3 
            + 1/4782969*(-6841295*a^3 + 13682590*a)*y1^9*y2^6*y3^3 + 
            450929/6561*y0^7*y2^8*y3^3 + 1/19683*(-6406576*a^3 + 
            12813152*a)*y0^6*y1*y2^8*y3^3 + 13900771/13122*y0^5*y1^2*y2^8*y3^3 +
            1/236196*(-163469429*a^3 + 326938858*a)*y0^4*y1^3*y2^8*y3^3 + 
            29719621/59049*y0^3*y1^4*y2^8*y3^3 + 1/59049*(-7148866*a^3 + 
            14297732*a)*y0^2*y1^5*y2^8*y3^3 + 24517855/354294*y0*y1^6*y2^8*y3^3 
            + 1/531441*(-1115875*a^3 + 2231750*a)*y1^7*y2^8*y3^3 + 
            494327/13122*y0^5*y2^10*y3^3 + 1/78732*(-5867167*a^3 + 
            11734334*a)*y0^4*y1*y2^10*y3^3 + 3749554/19683*y0^3*y1^2*y2^10*y3^3 
            + 1/59049*(-3992768*a^3 + 7985536*a)*y0^2*y1^3*y2^10*y3^3 + 
            5489467/118098*y0*y1^4*y2^10*y3^3 + 1/177147*(-395927*a^3 + 
            791854*a)*y1^5*y2^10*y3^3 + 105925/19683*y0^3*y2^12*y3^3 + 
            1/19683*(-286918*a^3 + 573836*a)*y0^2*y1*y2^12*y3^3 + 
            187849/13122*y0*y1^2*y2^12*y3^3 + 1/177147*(-161849*a^3 + 
            323698*a)*y1^3*y2^12*y3^3 + 75845/39366*y0*y2^14*y3^3 + 
            1/59049*(-9197*a^3 + 18394*a)*y1*y2^14*y3^3 + 5454911/972*y0^14*y3^4
            - 60891869/8748*y0^12*y1^2*y3^4 + 1/52488*(-88544167*a^3 + 
            177088334*a)*y0^11*y1^3*y3^4 + 60172111/52488*y0^10*y1^4*y3^4 + 
            1/19683*(2265191*a^3 - 4530382*a)*y0^9*y1^5*y3^4 + 
            9878401/104976*y0^8*y1^6*y3^4 + 1/39366*(23906347*a^3 - 
            47812694*a)*y0^7*y1^7*y3^4 + 16537127/17496*y0^6*y1^8*y3^4 + 
            1/19683*(5150677*a^3 - 10301354*a)*y0^5*y1^9*y3^4 + 
            13008374/59049*y0^4*y1^10*y3^4 + 1/4251528*(270173735*a^3 - 
            540347470*a)*y0^3*y1^11*y3^4 + 60900391/2125764*y0^2*y1^12*y3^4 + 
            1/3188646*(6620911*a^3 - 13241822*a)*y0*y1^13*y3^4 + 
            35040041/25509168*y1^14*y3^4 - 60891869/8748*y0^12*y2^2*y3^4 + 
            1/17496*(88544167*a^3 - 177088334*a)*y0^11*y1*y2^2*y3^4 + 
            60172111/26244*y0^10*y1^2*y2^2*y3^4 + 1/19683*(-4530382*a^3 + 
            9060764*a)*y0^9*y1^3*y2^2*y3^4 + 262652009/34992*y0^8*y1^4*y2^2*y3^\
            4 + 1/39366*(-23906347*a^3 + 47812694*a)*y0^7*y1^5*y2^2*y3^4 - 
            25871579/13122*y0^6*y1^6*y2^2*y3^4 + 1/19683*(-2111134*a^3 + 
            4222268*a)*y0^5*y1^7*y2^2*y3^4 - 3159023/59049*y0^4*y1^8*y2^2*y3^4 +
            1/4251528*(-67450681*a^3 + 134901362*a)*y0^3*y1^9*y2^2*y3^4 + 
            14074031/177147*y0^2*y1^10*y2^2*y3^4 + 1/1594323*(9294784*a^3 - 
            18589568*a)*y0*y1^11*y2^2*y3^4 + 292609487/25509168*y1^12*y2^2*y3^4 
            + 60172111/52488*y0^10*y2^4*y3^4 + 1/6561*(-2265191*a^3 + 
            4530382*a)*y0^9*y1*y2^4*y3^4 - 475912013/104976*y0^8*y1^2*y2^4*y3^4 
            + 1/39366*(-119531735*a^3 + 239063470*a)*y0^7*y1^3*y2^4*y3^4 + 
            295536509/78732*y0^6*y1^4*y2^4*y3^4 + 1/59049*(-69489712*a^3 + 
            138979424*a)*y0^5*y1^5*y2^4*y3^4 + 
            39149216/59049*y0^4*y1^6*y2^4*y3^4 + 1/708588*(-120118439*a^3 + 
            240236878*a)*y0^3*y1^7*y2^4*y3^4 + 
            157630045/708588*y0^2*y1^8*y2^4*y3^4 + 1/3188646*(-42017465*a^3 + 
            84034930*a)*y0*y1^9*y2^4*y3^4 + 100409173/2834352*y1^10*y2^4*y3^4 + 
            282408811/314928*y0^8*y2^6*y3^4 + 1/13122*(-23906347*a^3 + 
            47812694*a)*y0^7*y1*y2^6*y3^4 + 823917229/118098*y0^6*y1^2*y2^6*y3^\
            4 + 1/177147*(-410960290*a^3 + 821920580*a)*y0^5*y1^3*y2^6*y3^4 + 
            145239494/59049*y0^4*y1^4*y2^6*y3^4 + 1/2125764*(-1628619377*a^3 + 
            3257238754*a)*y0^3*y1^5*y2^6*y3^4 + 
            243942448/531441*y0^2*y1^6*y2^6*y3^4 + 1/531441*(-25832932*a^3 + 
            51665864*a)*y0*y1^7*y2^6*y3^4 + 1386065003/25509168*y1^8*y2^6*y3^4 +
            144570589/472392*y0^6*y2^8*y3^4 + 1/59049*(-44244959*a^3 + 
            88489918*a)*y0^5*y1*y2^8*y3^4 + 95353378/59049*y0^4*y1^2*y2^8*y3^4 +
            1/4251528*(-3572132269*a^3 + 7144264538*a)*y0^3*y1^3*y2^8*y3^4 + 
            352153255/708588*y0^2*y1^4*y2^8*y3^4 + 1/1062882*(-54778129*a^3 + 
            109556258*a)*y0*y1^5*y2^8*y3^4 + 1240718171/25509168*y1^6*y2^8*y3^4 
            + 5430497/59049*y0^4*y2^10*y3^4 + 1/1417176*(-232659911*a^3 + 
            465319822*a)*y0^3*y1*y2^10*y3^4 + 11895907/59049*y0^2*y1^2*y2^10*y3\
            ^4 + 1/531441*(-14161372*a^3 + 28322744*a)*y0*y1^3*y2^10*y3^4 + 
            231245711/8503056*y1^4*y2^10*y3^4 + 485021/26244*y0^2*y2^12*y3^4 + 
            1/354294*(-2405035*a^3 + 4810070*a)*y0*y1*y2^12*y3^4 + 
            25932679/2834352*y1^2*y2^12*y3^4 + 4491473/2834352*y2^14*y3^4 + 
            177287/12*y0^13*y3^5 - 829427989/52488*y0^11*y1^2*y3^5 + 
            1/104976*(-539891929*a^3 + 1079783858*a)*y0^10*y1^3*y3^5 + 
            67851641/39366*y0^9*y1^4*y3^5 + 1/39366*(37585321*a^3 - 
            75170642*a)*y0^8*y1^5*y3^5 + 97310849/78732*y0^7*y1^6*y3^5 + 
            1/236196*(266724539*a^3 - 533449078*a)*y0^6*y1^7*y3^5 + 
            252086231/157464*y0^5*y1^8*y3^5 + 1/354294*(139512701*a^3 - 
            279025402*a)*y0^4*y1^9*y3^5 + 117489449/472392*y0^3*y1^10*y3^5 + 
            1/25509168*(1138559539*a^3 - 2277119078*a)*y0^2*y1^11*y3^5 + 
            105406031/4251528*y0*y1^12*y3^5 + 1/19131876*(5890129*a^3 - 
            11780258*a)*y1^13*y3^5 - 829427989/52488*y0^11*y2^2*y3^5 + 
            1/34992*(539891929*a^3 - 1079783858*a)*y0^10*y1*y2^2*y3^5 + 
            67851641/19683*y0^9*y1^2*y2^2*y3^5 + 1/19683*(-37585321*a^3 + 
            75170642*a)*y0^8*y1^3*y2^2*y3^5 + 117492475/8748*y0^7*y1^4*y2^2*y3^\
            5 + 1/236196*(-266724539*a^3 + 533449078*a)*y0^6*y1^5*y2^2*y3^5 - 
            46466885/39366*y0^5*y1^6*y2^2*y3^5 + 1/59049*(-7166741*a^3 + 
            14333482*a)*y0^4*y1^7*y2^2*y3^5 + 25993237/52488*y0^3*y1^8*y2^2*y3^\
            5 + 1/25509168*(695459731*a^3 - 1390919462*a)*y0^2*y1^9*y2^2*y3^5 + 
            97078313/708588*y0*y1^10*y2^2*y3^5 + 1/4782969*(5006528*a^3 - 
            10013056*a)*y1^11*y2^2*y3^5 + 67851641/39366*y0^9*y2^4*y3^5 + 
            1/13122*(-37585321*a^3 + 75170642*a)*y0^8*y1*y2^4*y3^5 - 
            218400605/78732*y0^7*y1^2*y2^4*y3^5 + 1/236196*(-1333622695*a^3 + 
            2667245390*a)*y0^6*y1^3*y2^4*y3^5 + 
            1671669847/236196*y0^5*y1^4*y2^4*y3^5 + 1/177147*(-339703952*a^3 + 
            679407904*a)*y0^4*y1^5*y2^4*y3^5 + 
            1055325511/708588*y0^3*y1^6*y2^4*y3^5 + 1/4251528*(-941626291*a^3 + 
            1883252582*a)*y0^2*y1^7*y2^4*y3^5 + 
            485406343/1417176*y0*y1^8*y2^4*y3^5 + 1/19131876*(-43193735*a^3 + 
            86387470*a)*y1^9*y2^4*y3^5 + 547099123/236196*y0^7*y2^6*y3^5 + 
            1/78732*(-266724539*a^3 + 533449078*a)*y0^6*y1*y2^6*y3^5 + 
            3761541659/354294*y0^5*y1^2*y2^6*y3^5 + 1/531441*(-1810320491*a^3 + 
            3620640982*a)*y0^4*y1^3*y2^6*y3^5 + 
            5640533317/2125764*y0^3*y1^4*y2^6*y3^5 + 1/12754584*(-7625283589*a^3
            + 15250567178*a)*y0^2*y1^5*y2^6*y3^5 + 
            515911753/1062882*y0*y1^6*y2^6*y3^5 + 1/4782969*(-38154602*a^3 + 
            76309204*a)*y1^7*y2^6*y3^5 + 1074563615/1417176*y0^5*y2^8*y3^5 + 
            1/354294*(-404204621*a^3 + 808409242*a)*y0^4*y1*y2^8*y3^5 + 
            6701057653/4251528*y0^3*y1^2*y2^8*y3^5 + 
            1/25509168*(-13311887921*a^3 + 26623775842*a)*y0^2*y1^3*y2^8*y3^5 + 
            536293027/1417176*y0*y1^4*y2^8*y3^5 + 1/19131876*(-145420813*a^3 + 
            290841626*a)*y1^5*y2^8*y3^5 + 703896929/4251528*y0^3*y2^10*y3^5 + 
            1/8503056*(-1089326227*a^3 + 2178652454*a)*y0^2*y1*y2^10*y3^5 + 
            108386465/708588*y0*y1^2*y2^10*y3^5 + 1/4782969*(-17637782*a^3 + 
            35275564*a)*y1^3*y2^10*y3^5 + 99751955/4251528*y0*y2^12*y3^5 + 
            1/6377292*(-6806335*a^3 + 13612670*a)*y1*y2^12*y3^5 + 
            332589317/11664*y0^12*y3^6 - 3779831/144*y0^10*y1^2*y3^6 + 
            1/5668704*(-58612260373*a^3 + 117224520746*a)*y0^9*y1^3*y3^6 + 
            3718337923/1889568*y0^8*y1^4*y3^6 + 1/177147*(389540036*a^3 - 
            779080072*a)*y0^7*y1^5*y3^6 + 8772720871/2834352*y0^6*y1^6*y3^6 + 
            1/4251528*(6015987899*a^3 - 12031975798*a)*y0^5*y1^7*y3^6 + 
            30317894081/17006112*y0^4*y1^8*y3^6 + 1/1594323*(558100465*a^3 - 
            1116200930*a)*y0^3*y1^9*y3^6 + 5337517655/25509168*y0^2*y1^10*y3^6 +
            1/153055008*(2126827267*a^3 - 4253654534*a)*y0*y1^11*y3^6 + 
            477147391/57395628*y1^12*y3^6 - 3779831/144*y0^10*y2^2*y3^6 + 
            1/1889568*(58612260373*a^3 - 117224520746*a)*y0^9*y1*y2^2*y3^6 + 
            3718337923/944784*y0^8*y1^2*y2^2*y3^6 + 1/177147*(-779080072*a^3 + 
            1558160144*a)*y0^7*y1^3*y2^2*y3^6 + 
            5258871685/314928*y0^6*y1^4*y2^2*y3^6 + 1/4251528*(-6015987899*a^3 +
            12031975798*a)*y0^5*y1^5*y2^2*y3^6 + 
            5214935465/4251528*y0^4*y1^6*y2^2*y3^6 + 1/531441*(-32154499*a^3 + 
            64308998*a)*y0^3*y1^7*y2^2*y3^6 + 20553222907/25509168*y0^2*y1^8*y2\
            ^2*y3^6 + 1/153055008*(2148172387*a^3 - 
            4296344774*a)*y0*y1^9*y2^2*y3^6 + 1968717067/38263752*y1^10*y2^2*y3\
            ^6 + 3718337923/1889568*y0^8*y2^4*y3^6 + 1/59049*(-389540036*a^3 + 
            779080072*a)*y0^7*y1*y2^4*y3^6 + 12310374245/2834352*y0^6*y1^2*y2^4\
            *y3^6 + 1/4251528*(-30079939495*a^3 + 
            60159878990*a)*y0^5*y1^3*y2^4*y3^6 + 
            24739458833/2834352*y0^4*y1^4*y2^4*y3^6 + 1/1594323*(-2994903301*a^3
            + 5989806602*a)*y0^3*y1^5*y2^4*y3^6 + 
            22598011363/12754584*y0^2*y1^6*y2^4*y3^6 + 
            1/25509168*(-2136313987*a^3 + 4272627974*a)*y0*y1^7*y2^4*y3^6 + 
            1630364201/12754584*y1^8*y2^4*y3^6 + 
            33322056797/8503056*y0^6*y2^6*y3^6 + 1/1417176*(-6015987899*a^3 + 
            12031975798*a)*y0^5*y1*y2^6*y3^6 + 
            44263982201/4251528*y0^4*y1^2*y2^6*y3^6 + 
            1/4782969*(-14005346641*a^3 + 28010693282*a)*y0^3*y1^3*y2^6*y3^6 + 
            27369184427/12754584*y0^2*y1^4*y2^6*y3^6 + 
            1/76527504*(-14904392629*a^3 + 29808785258*a)*y0*y1^5*y2^6*y3^6 + 
            3228172651/19131876*y1^6*y2^6*y3^6 + 
            19161023585/17006112*y0^4*y2^8*y3^6 + 1/1594323*(-1642146896*a^3 + 
            3284293792*a)*y0^3*y1*y2^8*y3^6 + 29413972883/25509168*y0^2*y1^2*y2\
            ^8*y3^6 + 1/153055008*(-23357153057*a^3 + 
            46714306114*a)*y0*y1^3*y2^8*y3^6 + 196566793/1594323*y1^4*y2^8*y3^6 
            + 4655921503/25509168*y0^2*y2^10*y3^6 + 1/51018336*(-2129198947*a^3 
            + 4258397894*a)*y0*y1*y2^10*y3^6 + 
            1891610591/38263752*y1^2*y2^10*y3^6 + 973571401/114791256*y2^12*y3^6
            + 27065227/648*y0^11*y3^7 - 6880961653/209952*y0^9*y1^2*y3^7 + 
            1/11337408*(-165911456203*a^3 + 331822912406*a)*y0^8*y1^3*y3^7 + 
            1197761737/708588*y0^7*y1^4*y3^7 + 1/531441*(1557365788*a^3 - 
            3114731576*a)*y0^6*y1^5*y3^7 + 12244448093/2834352*y0^5*y1^6*y3^7 + 
            1/8503056*(10572108721*a^3 - 21144217442*a)*y0^4*y1^7*y3^7 + 
            34909016539/25509168*y0^3*y1^8*y3^7 + 1/4782969*(841804663*a^3 - 
            1683609326*a)*y0^2*y1^9*y3^7 + 16284143557/153055008*y0*y1^10*y3^7 +
            1/306110016*(537090725*a^3 - 1074181450*a)*y1^11*y3^7 - 
            6880961653/209952*y0^9*y2^2*y3^7 + 1/3779136*(165911456203*a^3 - 
            331822912406*a)*y0^8*y1*y2^2*y3^7 + 
            1197761737/354294*y0^7*y1^2*y2^2*y3^7 + 1/531441*(-3114731576*a^3 + 
            6229463152*a)*y0^6*y1^3*y2^2*y3^7 + 
            14648121853/944784*y0^5*y1^4*y2^2*y3^7 + 1/8503056*(-10572108721*a^3
            + 21144217442*a)*y0^4*y1^5*y2^2*y3^7 + 
            17185845559/6377292*y0^3*y1^6*y2^2*y3^7 + 1/354294*(-4780405*a^3 + 
            9560810*a)*y0^2*y1^7*y2^2*y3^7 + 76357743593/153055008*y0*y1^8*y2^2\
            *y3^7 + 1/306110016*(653769605*a^3 - 1307539210*a)*y1^9*y2^2*y3^7 + 
            1197761737/708588*y0^7*y2^4*y3^7 + 1/177147*(-1557365788*a^3 + 
            3114731576*a)*y0^6*y1*y2^4*y3^7 + 31925996759/2834352*y0^5*y1^2*y2^\
            4*y3^7 + 1/8503056*(-52860543605*a^3 + 
            105721087210*a)*y0^4*y1^3*y2^4*y3^7 + 
            30970534099/4251528*y0^3*y1^4*y2^4*y3^7 + 1/3188646*(-3209465287*a^3
            + 6418930574*a)*y0^2*y1^5*y2^4*y3^7 + 
            78045401657/76527504*y0*y1^6*y2^4*y3^7 + 1/51018336*(-588948005*a^3 
            + 1177896010*a)*y1^7*y2^4*y3^7 + 39137018039/8503056*y0^5*y2^6*y3^7 
            + 1/2834352*(-10572108721*a^3 + 21144217442*a)*y0^4*y1*y2^6*y3^7 + 
            44755222639/6377292*y0^3*y1^2*y2^6*y3^7 + 
            1/9565938*(-13741357693*a^3 + 27482715386*a)*y0^2*y1^3*y2^6*y3^7 + 
            81983270473/76527504*y0*y1^4*y2^6*y3^7 + 
            1/153055008*(-3850385315*a^3 + 7700770630*a)*y1^5*y2^6*y3^7 + 
            27032051659/25509168*y0^3*y2^8*y3^7 + 1/3188646*(-1669268111*a^3 + 
            3338536222*a)*y0^2*y1*y2^8*y3^7 + 83670928537/153055008*y0*y1^2*y2^\
            8*y3^7 + 1/306110016*(-5700568855*a^3 + 
            11401137710*a)*y1^3*y2^8*y3^7 + 15721590869/153055008*y0*y2^10*y3^7 
            + 1/102036672*(-550055045*a^3 + 1100110090*a)*y1*y2^10*y3^7 + 
            1477320709/31104*y0^10*y3^8 - 13151200157/419904*y0^8*y1^2*y3^8 + 
            1/22674816*(-342666215707*a^3 + 685332431414*a)*y0^7*y1^3*y3^8 + 
            3826067/3456*y0^6*y1^4*y3^8 + 1/25509168*(66175939769*a^3 - 
            132351879538*a)*y0^5*y1^5*y3^8 + 58028881729/15116544*y0^4*y1^6*y3^\
            8 + 1/306110016*(229955095841*a^3 - 459910191682*a)*y0^3*y1^7*y3^8 +
            868103060153/1224440064*y0^2*y1^8*y3^8 + 1/153055008*(7195031623*a^3
            - 14390063246*a)*y0*y1^9*y3^8 + 41044031305/1836660096*y1^10*y3^8 - 
            13151200157/419904*y0^8*y2^2*y3^8 + 1/7558272*(342666215707*a^3 - 
            685332431414*a)*y0^7*y1*y2^2*y3^8 + 3826067/1728*y0^6*y1^2*y2^2*y3^8
            + 1/12754584*(-66175939769*a^3 + 132351879538*a)*y0^5*y1^3*y2^2*y3^\
            8 + 497985954385/45349632*y0^4*y1^4*y2^2*y3^8 + 
            1/306110016*(-229955095841*a^3 + 459910191682*a)*y0^3*y1^5*y2^2*y3^\
            8 + 628766465945/306110016*y0^2*y1^6*y2^2*y3^8 + 
            1/2834352*(-2161177*a^3 + 4322354*a)*y0*y1^7*y2^2*y3^8 + 
            203416992089/1836660096*y1^8*y2^2*y3^8 + 3826067/3456*y0^6*y2^4*y3^8
            + 1/8503056*(-66175939769*a^3 + 132351879538*a)*y0^5*y1*y2^4*y3^8 + 
            1615327769035/136048896*y0^4*y1^2*y2^4*y3^8 + 
            1/306110016*(-1149775479205*a^3 + 2299550958410*a)*y0^3*y1^3*y2^4*y\
            3^8 + 814917150329/204073344*y0^2*y1^4*y2^4*y3^8 + 
            1/12754584*(-3561856391*a^3 + 7123712782*a)*y0*y1^5*y2^4*y3^8 + 
            204018046901/918330048*y1^6*y2^4*y3^8 + 
            1542505825507/408146688*y0^4*y2^6*y3^8 + 
            1/102036672*(-229955095841*a^3 + 459910191682*a)*y0^3*y1*y2^6*y3^8 +
            1001067834713/306110016*y0^2*y1^2*y2^6*y3^8 + 
            1/76527504*(-28903313581*a^3 + 57806627162*a)*y0*y1^3*y2^6*y3^8 + 
            205420508129/918330048*y1^4*y2^6*y3^8 + 
            761731240505/1224440064*y0^2*y2^8*y3^8 + 1/51018336*(-7182064561*a^3
            + 14364129122*a)*y0*y1*y2^8*y3^8 + 
            206021562941/1836660096*y1^2*y2^8*y3^8 + 
            40843679701/1836660096*y2^10*y3^8 + 3967613137/93312*y0^9*y3^9 - 
            19421032211/839808*y0^7*y1^2*y3^9 + 1/45349632*(-525382078757*a^3 + 
            1050764157514*a)*y0^6*y1^3*y3^9 + 803094925/1417176*y0^5*y1^4*y3^9 +
            1/51018336*(81412407743*a^3 - 162824815486*a)*y0^4*y1^5*y3^9 + 
            4118924212829/1836660096*y0^3*y1^6*y3^9 + 
            1/1836660096*(540134221793*a^3 - 1080268443586*a)*y0^2*y1^7*y3^9 + 
            814452265501/3673320192*y0*y1^8*y3^9 + 1/8264970432*(43989474937*a^3
            - 87978949874*a)*y1^9*y3^9 - 19421032211/839808*y0^7*y2^2*y3^9 + 
            1/15116544*(525382078757*a^3 - 1050764157514*a)*y0^6*y1*y2^2*y3^9 + 
            803094925/708588*y0^5*y1^2*y2^2*y3^9 + 1/25509168*(-81412407743*a^3 
            + 162824815486*a)*y0^4*y1^3*y2^2*y3^9 + 
            3540985044845/612220032*y0^3*y1^4*y2^2*y3^9 + 
            1/1836660096*(-540134221793*a^3 + 1080268443586*a)*y0^2*y1^5*y2^2*y\
            3^9 + 701602712665/918330048*y0*y1^6*y2^2*y3^9 + 
            1/17006112*(1630085*a^3 - 3260170*a)*y1^7*y2^2*y3^9 + 
            803094925/1417176*y0^5*y2^4*y3^9 + 1/17006112*(-81412407743*a^3 + 
            162824815486*a)*y0^4*y1*y2^4*y3^9 + 
            4504216991485/612220032*y0^3*y1^2*y2^4*y3^9 + 
            1/1836660096*(-2700671108965*a^3 + 
            5401342217930*a)*y0^2*y1^3*y2^4*y3^9 + 
            789374587093/612220032*y0*y1^4*y2^4*y3^9 + 
            1/688747536*(-22236805091*a^3 + 44473610182*a)*y1^5*y2^4*y3^9 + 
            3926277823501/1836660096*y0^3*y2^6*y3^9 + 
            1/612220032*(-540134221793*a^3 + 1080268443586*a)*y0^2*y1*y2^6*y3^9 
            + 877146461521/918330048*y0*y1^2*y2^6*y3^9 + 
            1/4132485216*(-175121666143*a^3 + 350243332286*a)*y1^3*y2^6*y3^9 + 
            764296908685/3673320192*y0*y2^8*y3^9 + 
            1/2754990144*(-44077499527*a^3 + 88154999054*a)*y1*y2^8*y3^9 + 
            15452355/512*y0^8*y3^10 - 2465372321/186624*y0^6*y1^2*y3^10 + 
            1/10077696*(-66648287515*a^3 + 133296575030*a)*y0^5*y1^3*y3^10 + 
            6978126677/30233088*y0^4*y1^4*y3^10 + 1/25509168*(17416748989*a^3 - 
            34833497978*a)*y0^3*y1^5*y3^10 + 6203240829641/7346640384*y0^2*y1^6\
            *y3^10 + 1/11019960576*(733559421743*a^3 - 
            1467118843486*a)*y0*y1^7*y3^10 + 1365781239361/44079842304*y1^8*y3^\
            10 - 2465372321/186624*y0^6*y2^2*y3^10 + 1/3359232*(66648287515*a^3 
            - 133296575030*a)*y0^5*y1*y2^2*y3^10 + 
            6978126677/15116544*y0^4*y1^2*y2^2*y3^10 + 
            1/12754584*(-17416748989*a^3 + 34833497978*a)*y0^3*y1^3*y2^2*y3^10 +
            5186105200001/2448880128*y0^2*y1^4*y2^2*y3^10 + 
            1/11019960576*(-733559421743*a^3 + 
            1467118843486*a)*y0*y1^5*y2^2*y3^10 + 
            1271658655513/11019960576*y1^6*y2^2*y3^10 + 
            6978126677/30233088*y0^4*y2^4*y3^10 + 1/8503056*(-17416748989*a^3 + 
            34833497978*a)*y0^3*y1*y2^4*y3^10 + 
            6881331249401/2448880128*y0^2*y1^2*y2^4*y3^10 + 
            1/11019960576*(-3667797108715*a^3 + 
            7335594217430*a)*y0*y1^3*y2^4*y3^10 + 
            1344865109617/7346640384*y1^4*y2^4*y3^10 + 
            5864195619761/7346640384*y0^2*y2^6*y3^10 + 
            1/3673320192*(-733559421743*a^3 + 1467118843486*a)*y0*y1*y2^6*y3^10 
            + 1418071563721/11019960576*y1^2*y2^6*y3^10 + 
            1323948979873/44079842304*y2^8*y3^10 + 58763233/3456*y0^7*y3^11 - 
            19468335427/3359232*y0^5*y1^2*y3^11 + 1/181398528*(-504588269293*a^3
            + 1009176538586*a)*y0^4*y1^3*y3^11 + 
            1669494193/22674816*y0^3*y1^4*y3^11 + 1/51018336*(9963132137*a^3 - 
            19926264274*a)*y0^2*y1^5*y3^11 + 51095333743/272097792*y0*y1^6*y3^1\
            1 + 1/22039921152*(144990762077*a^3 - 289981524154*a)*y1^7*y3^11 - 
            19468335427/3359232*y0^5*y2^2*y3^11 + 1/60466176*(504588269293*a^3 -
            1009176538586*a)*y0^4*y1*y2^2*y3^11 + 
            1669494193/11337408*y0^3*y1^2*y2^2*y3^11 + 
            1/25509168*(-9963132137*a^3 + 19926264274*a)*y0^2*y1^3*y2^2*y3^11 + 
            129651972173/272097792*y0*y1^4*y2^2*y3^11 + 
            1/22039921152*(-144990762077*a^3 + 289981524154*a)*y1^5*y2^2*y3^11 +
            1669494193/22674816*y0^3*y2^4*y3^11 + 1/17006112*(-9963132137*a^3 + 
            19926264274*a)*y0^2*y1*y2^4*y3^11 + 
            507126061799/816293376*y0*y1^2*y2^4*y3^11 + 
            1/22039921152*(-724953810385*a^3 + 1449907620770*a)*y1^3*y2^4*y3^11 
            + 436223974631/2448880128*y0*y2^6*y3^11 + 
            1/7346640384*(-144990762077*a^3 + 289981524154*a)*y1*y2^6*y3^11 + 
            5648217905/746496*y0^6*y3^12 - 12887340205/6718464*y0^4*y1^2*y3^12 +
            1/362797056*(-304257320927*a^3 + 608514641854*a)*y0^3*y1^3*y3^12 + 
            6217473671/362797056*y0^2*y1^4*y3^12 + 1/408146688*(13734046325*a^3 
            - 27468092650*a)*y0*y1^5*y3^12 + 1109597323861/58773123072*y1^6*y3^\
            12 - 12887340205/6718464*y0^4*y2^2*y3^12 + 
            1/120932352*(304257320927*a^3 - 608514641854*a)*y0^3*y1*y2^2*y3^12 +
            6217473671/181398528*y0^2*y1^2*y2^2*y3^12 + 
            1/204073344*(-13734046325*a^3 + 27468092650*a)*y0*y1^3*y2^2*y3^12 + 
            964844533789/19591041024*y1^4*y2^2*y3^12 + 
            6217473671/362797056*y0^2*y2^4*y3^12 + 1/136048896*(-13734046325*a^3
            + 27468092650*a)*y0*y1*y2^4*y3^12 + 
            402033061303/6530347008*y1^2*y2^4*y3^12 + 
            117927377093/6530347008*y2^6*y3^12 + 653993959/248832*y0^5*y3^13 - 
            2076581453/4478976*y0^3*y1^2*y3^13 + 1/725594112*(-124553965601*a^3 
            + 249107931202*a)*y0^2*y1^3*y3^13 + 229102249/90699264*y0*y1^4*y3^13
            + 1/816293376*(2153075179*a^3 - 4306150358*a)*y1^5*y3^13 - 
            2076581453/4478976*y0^3*y2^2*y3^13 + 1/241864704*(124553965601*a^3 -
            249107931202*a)*y0^2*y1*y2^2*y3^13 + 
            229102249/45349632*y0*y1^2*y2^2*y3^13 + 1/408146688*(-2153075179*a^3
            + 4306150358*a)*y1^3*y2^2*y3^13 + 229102249/90699264*y0*y2^4*y3^13 +
            1/272097792*(-2153075179*a^3 + 4306150358*a)*y1*y2^4*y3^13 + 
            231565081/331776*y0^4*y3^14 - 691771303/8957952*y0^2*y1^2*y3^14 + 
            1/483729408*(-10339027021*a^3 + 20678054042*a)*y0*y1^3*y3^14 + 
            250913603/1451188224*y1^4*y3^14 - 691771303/8957952*y0^2*y2^2*y3^14 
            + 1/161243136*(10339027021*a^3 - 20678054042*a)*y0*y1*y2^2*y3^14 + 
            250913603/725594112*y1^2*y2^2*y3^14 + 
            250913603/1451188224*y2^4*y3^14 + 204344501/1492992*y0^3*y3^15 - 
            425784551/53747712*y0*y1^2*y3^15 + 1/2902376448*(-3546375481*a^3 + 
            7092750962*a)*y1^3*y3^15 - 425784551/53747712*y0*y2^2*y3^15 + 
            1/967458816*(3546375481*a^3 - 7092750962*a)*y1*y2^2*y3^15 + 
            11016961/589824*y0^2*y3^16 - 20266271/53747712*y1^2*y3^16 - 
            20266271/53747712*y2^2*y3^16 + 25224121/15925248*y0*y3^17 + 
            12008989/191102976*y3^18
    ],
    [
        y0^20*y1^4 + 44/5*y0^19*y1^5 - 443/20*y0^18*y1^6 - 1728/5*y0^17*y1^7 - 
            836/5*y0^16*y1^8 + 8053/2*y0^15*y1^9 + 91879/20*y0^14*y1^10 - 
            127739/10*y0^13*y1^11 - 16633/4*y0^12*y1^12 + 180187/10*y0^11*y1^13 
            - 9876/5*y0^10*y1^14 - 120797/10*y0^9*y1^15 + 104381/20*y0^8*y1^16 +
            15792/5*y0^7*y1^17 - 14472/5*y0^6*y1^18 + 174*y0^5*y1^19 + 
            3507/5*y0^4*y1^20 - 1062/5*y0^3*y1^21 - 486/5*y0^2*y1^22 + 
            126/5*y0*y1^23 + 9*y1^24 - 8/3*y0^21*y1^2*y2 - 352/15*y0^20*y1^3*y2 
            + 1246/15*y0^19*y1^4*y2 + 16144/15*y0^18*y1^5*y2 - 
            6227/60*y0^17*y1^6*y2 - 445687/30*y0^16*y1^7*y2 - 
            537347/60*y0^15*y1^8*y2 + 3636139/60*y0^14*y1^9*y2 - 
            114715/12*y0^13*y1^10*y2 - 1710329/20*y0^12*y1^11*y2 + 
            730761/20*y0^11*y1^12*y2 + 3556637/60*y0^10*y1^13*y2 - 
            73549/2*y0^9*y1^14*y2 - 891091/60*y0^8*y1^15*y2 + 
            66468/5*y0^7*y1^16*y2 - 2756/5*y0^6*y1^17*y2 - 5167/5*y0^5*y1^18*y2 
            + 1841/5*y0^4*y1^19*y2 - 837/5*y0^3*y1^20*y2 + 45*y0^2*y1^21*y2 - 
            6/5*y0*y1^22*y2 - 21/5*y1^23*y2 + 16/9*y0^22*y2^2 + 
            704/45*y0^21*y1*y2^2 - 4472/45*y0^20*y1^2*y2^2 - 
            44624/45*y0^19*y1^3*y2^2 + 16001/12*y0^18*y1^4*y2^2 + 
            807862/45*y0^17*y1^5*y2^2 - 2089267/360*y0^16*y1^6*y2^2 - 
            4325978/45*y0^15*y1^7*y2^2 + 7845163/90*y0^14*y1^8*y2^2 + 
            119237*y0^13*y1^9*y2^2 - 5150183/36*y0^12*y1^10*y2^2 - 
            3872377/45*y0^11*y1^11*y2^2 + 7067369/60*y0^10*y1^12*y2^2 + 
            567016/45*y0^9*y1^13*y2^2 - 10621927/360*y0^8*y1^14*y2^2 + 
            5841/5*y0^7*y1^15*y2^2 - 67009/15*y0^6*y1^16*y2^2 + 
            22257/5*y0^5*y1^17*y2^2 + 50417/30*y0^4*y1^18*y2^2 - 
            8616/5*y0^3*y1^19*y2^2 - 96/5*y0^2*y1^20*y2^2 + 554/5*y0*y1^21*y2^2 
            + 239/10*y1^22*y2^2 + 112/3*y0^21*y2^3 + 30784/135*y0^20*y1*y2^3 - 
            193528/135*y0^19*y1^2*y2^3 - 71936/9*y0^18*y1^3*y2^3 + 
            72409/4*y0^17*y1^4*y2^3 + 8549117/135*y0^16*y1^5*y2^3 - 
            26946605/216*y0^15*y1^6*y2^3 - 34110757/1080*y0^14*y1^7*y2^3 + 
            181730593/1080*y0^13*y1^8*y2^3 + 13258127/360*y0^12*y1^9*y2^3 - 
            184066771/1080*y0^11*y1^10*y2^3 + 5184049/216*y0^10*y1^11*y2^3 + 
            36315833/1080*y0^9*y1^12*y2^3 + 124193/360*y0^8*y1^13*y2^3 + 
            1030819/90*y0^7*y1^14*y2^3 - 773039/45*y0^6*y1^15*y2^3 + 
            139616/45*y0^5*y1^16*y2^3 + 18112/5*y0^4*y1^17*y2^3 - 
            63463/30*y0^3*y1^18*y2^3 + 2747/10*y0^2*y1^19*y2^3 + 
            49/2*y0*y1^20*y2^3 + 31/10*y1^21*y2^3 + 25864/81*y0^20*y2^4 + 
            170896/135*y0^19*y1*y2^4 - 1107391/135*y0^18*y1^2*y2^4 - 
            914828/45*y0^17*y1^3*y2^4 + 190218473/3240*y0^16*y1^4*y2^4 - 
            260639/27*y0^15*y1^5*y2^4 - 349999777/6480*y0^14*y1^6*y2^4 - 
            24431927/540*y0^13*y1^7*y2^4 + 291115069/2160*y0^12*y1^8*y2^4 - 
            75215683/1620*y0^11*y1^9*y2^4 + 21787649/1296*y0^10*y1^10*y2^4 - 
            155003/90*y0^9*y1^11*y2^4 - 97588837/2160*y0^8*y1^12*y2^4 + 
            2793991/108*y0^7*y1^13*y2^4 - 294719/180*y0^6*y1^14*y2^4 + 
            629011/180*y0^5*y1^15*y2^4 + 223621/360*y0^4*y1^16*y2^4 - 
            323293/90*y0^3*y1^17*y2^4 + 31759/30*y0^2*y1^18*y2^4 + 
            281/5*y0*y1^19*y2^4 + 159/20*y1^20*y2^4 + 117184/81*y0^19*y2^5 + 
            1443664/405*y0^18*y1*y2^5 - 3336197/162*y0^17*y1^2*y2^5 - 
            2280752/135*y0^16*y1^3*y2^5 + 137673359/3240*y0^15*y1^4*y2^5 + 
            42272819/648*y0^14*y1^5*y2^5 - 76079491/540*y0^13*y1^6*y2^5 + 
            77536211/3240*y0^12*y1^7*y2^5 - 17562866/405*y0^11*y1^8*y2^5 + 
            66320447/1620*y0^10*y1^9*y2^5 + 131495837/1620*y0^9*y1^10*y2^5 - 
            2671537/54*y0^8*y1^11*y2^5 - 32159959/3240*y0^7*y1^12*y2^5 - 
            522197/72*y0^6*y1^13*y2^5 + 410333/36*y0^5*y1^14*y2^5 + 
            3627209/1080*y0^4*y1^15*y2^5 - 2968531/540*y0^3*y1^16*y2^5 + 
            66499/60*y0^2*y1^17*y2^5 + 218/5*y0*y1^18*y2^5 + 441/10*y1^19*y2^5 +
            932810/243*y0^18*y2^6 + 2176364/405*y0^17*y1*y2^6 - 
            19597841/810*y0^16*y1^2*y2^6 + 7573/135*y0^15*y1^3*y2^6 + 
            1379638157/19440*y0^14*y1^4*y2^6 - 3077597/405*y0^13*y1^5*y2^6 - 
            11421487/2430*y0^12*y1^6*y2^6 - 64396681/810*y0^11*y1^7*y2^6 - 
            79746257/2160*y0^10*y1^8*y2^6 + 390480307/4860*y0^9*y1^9*y2^6 - 
            280750159/19440*y0^8*y1^10*y2^6 + 6604981/1620*y0^7*y1^11*y2^6 - 
            2992909/1620*y0^6*y1^12*y2^6 + 116131/90*y0^5*y1^13*y2^6 - 
            625657/720*y0^4*y1^14*y2^6 - 1953407/540*y0^3*y1^15*y2^6 + 
            7133/3*y0^2*y1^16*y2^6 - 997/4*y0*y1^17*y2^6 - 961/40*y1^18*y2^6 + 
            1492928/243*y0^17*y2^7 + 4468514/1215*y0^16*y1*y2^7 - 
            77893847/4860*y0^15*y1^2*y2^7 - 1401011/810*y0^14*y1^3*y2^7 + 
            23010815/486*y0^13*y1^4*y2^7 - 46748263/9720*y0^12*y1^5*y2^7 + 
            58662947/3888*y0^11*y1^6*y2^7 - 266296459/19440*y0^10*y1^7*y2^7 + 
            146033887/19440*y0^9*y1^8*y2^7 - 664583297/19440*y0^8*y1^9*y2^7 + 
            83604619/19440*y0^7*y1^10*y2^7 + 253665503/19440*y0^6*y1^11*y2^7 + 
            34111523/6480*y0^5*y1^12*y2^7 - 702317/240*y0^4*y1^13*y2^7 - 
            49341/10*y0^3*y1^14*y2^7 + 258679/120*y0^2*y1^15*y2^7 - 
            867/8*y0*y1^16*y2^7 + 2897/40*y1^17*y2^7 + 4193356/729*y0^16*y2^8 - 
            206761/405*y0^15*y1*y2^8 - 305607911/19440*y0^14*y1^2*y2^8 - 
            45549973/4860*y0^13*y1^3*y2^8 - 1450832183/58320*y0^12*y1^4*y2^8 + 
            55771261/1620*y0^11*y1^5*y2^8 + 414716923/46656*y0^10*y1^6*y2^8 + 
            3117952/243*y0^9*y1^7*y2^8 + 11907521/12960*y0^8*y1^8*y2^8 - 
            1049020343/116640*y0^7*y1^9*y2^8 - 497374463/233280*y0^6*y1^10*y2^8 
            + 34938413/12960*y0^5*y1^11*y2^8 - 11706157/8640*y0^4*y1^12*y2^8 - 
            1086763/480*y0^3*y1^13*y2^8 + 182317/80*y0^2*y1^14*y2^8 - 
            70461/160*y0*y1^15*y2^8 + 329/320*y1^16*y2^8 + 
            4075511/1458*y0^15*y2^9 - 17140889/7290*y0^14*y1*y2^9 - 
            871393771/58320*y0^13*y1^2*y2^9 - 87522001/9720*y0^12*y1^3*y2^9 - 
            305043481/11664*y0^11*y1^4*y2^9 + 239674399/58320*y0^10*y1^5*y2^9 + 
            3619795619/233280*y0^9*y1^6*y2^9 + 58011917/23328*y0^8*y1^7*y2^9 + 
            547718303/233280*y0^7*y1^8*y2^9 + 1538754473/233280*y0^6*y1^9*y2^9 -
            11838865/5184*y0^5*y1^10*y2^9 - 5200679/960*y0^4*y1^11*y2^9 - 
            2803919/2880*y0^3*y1^12*y2^9 + 2232781/960*y0^2*y1^13*y2^9 - 
            59791/160*y0*y1^14*y2^9 + 2323/64*y1^15*y2^9 + 
            6818569/11664*y0^14*y2^10 - 124961/270*y0^13*y1*y2^10 + 
            3533059/4320*y0^12*y1^2*y2^10 - 6268003/729*y0^11*y1^3*y2^10 + 
            474666533/77760*y0^10*y1^4*y2^10 - 99468839/19440*y0^9*y1^5*y2^10 + 
            1186572437/466560*y0^8*y1^6*y2^10 + 24875959/14580*y0^7*y1^7*y2^10 -
            61231613/19440*y0^6*y1^8*y2^10 + 6821297/6480*y0^5*y1^9*y2^10 - 
            3930659/8640*y0^4*y1^10*y2^10 - 979963/1080*y0^3*y1^11*y2^10 + 
            342369/320*y0^2*y1^12*y2^10 - 2633/8*y0*y1^13*y2^10 + 
            9053/128*y1^14*y2^10 + 3581503/11664*y0^13*y2^11 + 
            19493041/9720*y0^12*y1*y2^11 + 364560937/38880*y0^11*y1^2*y2^11 + 
            44351173/38880*y0^10*y1^3*y2^11 + 1500121261/233280*y0^9*y1^4*y2^11 
            + 4440253/3240*y0^8*y1^5*y2^11 - 463817129/155520*y0^7*y1^6*y2^11 + 
            1410221/51840*y0^6*y1^7*y2^11 - 108977353/51840*y0^5*y1^8*y2^11 - 
            53595431/17280*y0^4*y1^9*y2^11 + 6291283/5760*y0^3*y1^10*y2^11 + 
            3033881/1920*y0^2*y1^11*y2^11 - 56529/128*y0*y1^12*y2^11 - 
            14159/640*y1^13*y2^11 + 4760159/23328*y0^12*y2^12 + 
            70220957/29160*y0^11*y1*y2^12 + 111320743/29160*y0^10*y1^2*y2^12 + 
            19437793/3645*y0^9*y1^3*y2^12 - 23075629/31104*y0^8*y1^4*y2^12 - 
            10878977/11664*y0^7*y1^5*y2^12 - 2440904371/933120*y0^6*y1^6*y2^12 -
            91203/320*y0^5*y1^7*y2^12 + 1886359/2304*y0^4*y1^8*y2^12 - 
            187189/2160*y0^3*y1^9*y2^12 + 260209/3840*y0^2*y1^10*y2^12 - 
            47089/320*y0*y1^11*y2^12 + 26183/256*y1^12*y2^12 - 
            4848607/23328*y0^11*y2^13 + 6537473/7776*y0^10*y1*y2^13 - 
            61494343/77760*y0^9*y1^2*y2^13 + 51619943/116640*y0^8*y1^3*y2^13 - 
            233822539/155520*y0^7*y1^4*y2^13 - 12607387/31104*y0^6*y1^5*y2^13 - 
            20412913/51840*y0^5*y1^6*y2^13 - 17561693/17280*y0^4*y1^7*y2^13 + 
            13719989/17280*y0^3*y1^8*y2^13 + 1415369/1920*y0^2*y1^9*y2^13 - 
            35007/128*y0*y1^10*y2^13 - 5503/128*y1^11*y2^13 - 
            682517/2916*y0^10*y2^14 - 3460223/6480*y0^9*y1*y2^14 - 
            15970363/17280*y0^8*y1^2*y2^14 - 10714967/9720*y0^7*y1^3*y2^14 - 
            587082197/933120*y0^6*y1^4*y2^14 + 10187/2880*y0^5*y1^5*y2^14 + 
            8789257/11520*y0^4*y1^6*y2^14 + 177587/1440*y0^3*y1^7*y2^14 - 
            170221/768*y0^2*y1^8*y2^14 - 17057/320*y0*y1^9*y2^14 + 
            97801/1280*y1^10*y2^14 - 2778599/46656*y0^9*y2^15 - 
            9435577/19440*y0^8*y1*y2^15 - 160510649/466560*y0^7*y1^2*y2^15 - 
            15172391/155520*y0^6*y1^3*y2^15 + 9738959/51840*y0^5*y1^4*y2^15 - 
            3311741/17280*y0^4*y1^5*y2^15 + 25826/135*y0^3*y1^6*y2^15 + 
            77343/320*y0^2*y1^7*y2^15 - 30493/320*y0*y1^8*y2^15 - 
            235/8*y1^9*y2^15 - 1099513/93312*y0^8*y2^16 - 
            74011/2592*y0^7*y1*y2^16 - 268117/20736*y0^6*y1^2*y2^16 + 
            34967/960*y0^5*y1^3*y2^16 + 8455351/34560*y0^4*y1^4*y2^16 + 
            2053/30*y0^3*y1^5*y2^16 - 255719/1920*y0^2*y1^6*y2^16 - 
            1617/80*y0*y1^7*y2^16 + 22979/640*y1^8*y2^16 - 
            44245/10368*y0^7*y2^17 + 598775/10368*y0^6*y1*y2^17 + 
            4827671/51840*y0^5*y1^2*y2^17 - 30577/1920*y0^4*y1^3*y2^17 - 
            9571/1728*y0^3*y1^4*y2^17 + 8293/160*y0^2*y1^5*y2^17 - 
            1053/64*y0*y1^6*y2^17 - 933/80*y1^7*y2^17 + 
            2090785/186624*y0^6*y2^18 + 3281/576*y0^5*y1*y2^18 + 
            72331/2304*y0^4*y1^2*y2^18 + 23749/1440*y0^3*y1^3*y2^18 - 
            23301/640*y0^2*y1^4*y2^18 - 217/32*y0*y1^5*y2^18 + 
            3569/320*y1^6*y2^18 + 42403/5184*y0^5*y2^19 - 157/80*y0^4*y1*y2^19 -
            35021/3456*y0^3*y1^2*y2^19 + 3967/640*y0^2*y1^3*y2^19 - 
            9/640*y0*y1^4*y2^19 - 1839/640*y1^5*y2^19 - 59/864*y0^4*y2^20 + 
            649/480*y0^3*y1*y2^20 - 18707/3840*y0^2*y1^2*y2^20 - 
            93/64*y0*y1^3*y2^20 + 579/256*y1^4*y2^20 - 4513/3456*y0^3*y2^21 + 
            171/640*y0^2*y1*y2^21 + 313/640*y0*y1^2*y2^21 - 267/640*y1^3*y2^21 -
            169/768*y0^2*y2^22 - 9/64*y0*y1*y2^22 + 353/1280*y1^2*y2^22 + 
            1/16*y0*y2^23 - 9/320*y1*y2^23 + 1/64*y2^24 + 64/9*y0^23*y3 + 
            1312/15*y0^22*y1*y3 + 2398/45*y0^21*y1^2*y3 - 
            138661/45*y0^20*y1^3*y3 - 168863/18*y0^19*y1^4*y3 + 
            28029263/900*y0^18*y1^5*y3 + 1431245819/9000*y0^17*y1^6*y3 + 
            126340457/2250*y0^16*y1^7*y3 - 1705495091/4500*y0^15*y1^8*y3 - 
            222119153/3000*y0^14*y1^9*y3 + 4649164457/9000*y0^13*y1^10*y3 + 
            7146149/1800*y0^12*y1^11*y3 - 428068793/1125*y0^11*y1^12*y3 + 
            115349779/1800*y0^10*y1^13*y3 + 68819533/450*y0^9*y1^14*y3 - 
            420221021/9000*y0^8*y1^15*y3 - 8823111/250*y0^7*y1^16*y3 + 
            1072607/60*y0^6*y1^17*y3 + 14918063/1500*y0^5*y1^18*y3 - 
            2353603/375*y0^4*y1^19*y3 - 615773/250*y0^3*y1^20*y3 + 
            105372/125*y0^2*y1^21*y3 + 98701/250*y0*y1^22*y3 + 1379/50*y1^23*y3 
            + 4456/27*y0^22*y2*y3 + 211652/135*y0^21*y1*y2*y3 - 
            40526/27*y0^20*y1^2*y2*y3 - 23059499/450*y0^19*y1^3*y2*y3 - 
            721834463/6750*y0^18*y1^4*y2*y3 + 5224418891/27000*y0^17*y1^5*y2*y3 
            + 1458481739/3600*y0^16*y1^6*y2*y3 - 
            7797397273/13500*y0^15*y1^7*y2*y3 - 
            29389326821/54000*y0^14*y1^8*y2*y3 + 
            16527610849/27000*y0^13*y1^9*y2*y3 + 
            20995352467/54000*y0^12*y1^10*y2*y3 - 
            346850047/2250*y0^11*y1^11*y2*y3 - 
            6325323161/54000*y0^10*y1^12*y2*y3 - 
            2603340527/13500*y0^9*y1^13*y2*y3 + 940431413/13500*y0^8*y1^14*y2*y3
            + 339854029/2250*y0^7*y1^15*y2*y3 - 647192827/9000*y0^6*y1^16*y2*y3 
            - 51997447/2250*y0^5*y1^17*y2*y3 + 63406571/4500*y0^4*y1^18*y2*y3 + 
            559681/125*y0^3*y1^19*y2*y3 - 467878/375*y0^2*y1^20*y2*y3 - 
            77608/125*y0*y1^21*y2*y3 - 37613/750*y1^22*y2*y3 + 
            842812/405*y0^21*y2^2*y3 + 37922692/2025*y0^20*y1*y2^2*y3 + 
            180035588/10125*y0^19*y1^2*y2^2*y3 - 
            2862078407/13500*y0^18*y1^3*y2^2*y3 - 
            975746393/2025*y0^17*y1^4*y2^2*y3 + 
            8267107193/81000*y0^16*y1^5*y2^2*y3 + 
            95908779121/81000*y0^15*y1^6*y2^2*y3 - 
            3269109703/16200*y0^14*y1^7*y2^2*y3 - 
            85401914017/40500*y0^13*y1^8*y2^2*y3 + 
            13924945297/40500*y0^12*y1^9*y2^2*y3 + 
            63057380161/40500*y0^11*y1^10*y2^2*y3 - 
            8929182181/27000*y0^10*y1^11*y2^2*y3 - 
            11776623319/20250*y0^9*y1^12*y2^2*y3 + 
            248595616/1125*y0^8*y1^13*y2^2*y3 + 
            3881085011/27000*y0^7*y1^14*y2^2*y3 - 
            644059361/3375*y0^6*y1^15*y2^2*y3 + 
            485547547/6750*y0^5*y1^16*y2^2*y3 + 16596183/1000*y0^4*y1^17*y2^2*y3
            - 38174317/2250*y0^3*y1^18*y2^2*y3 - 811651/2250*y0^2*y1^19*y2^2*y3 
            + 7956463/4500*y0*y1^20*y2^2*y3 + 137899/500*y1^21*y2^2*y3 + 
            19473238/1215*y0^20*y2^3*y3 + 263571961/2025*y0^19*y1*y2^3*y3 + 
            3706555279/20250*y0^18*y1^2*y2^3*y3 - 
            13411810259/16200*y0^17*y1^3*y2^3*y3 - 
            39584330461/19440*y0^16*y1^4*y2^3*y3 + 
            123392550139/40500*y0^15*y1^5*y2^3*y3 + 
            3183870855857/972000*y0^14*y1^6*y2^3*y3 - 
            130152565297/32400*y0^13*y1^7*y2^3*y3 - 
            750217565597/324000*y0^12*y1^8*y2^3*y3 + 
            258124947877/121500*y0^11*y1^9*y2^3*y3 + 
            384741728641/972000*y0^10*y1^10*y2^3*y3 - 
            10171695437/162000*y0^9*y1^11*y2^3*y3 - 
            13792680059/324000*y0^8*y1^12*y2^3*y3 - 
            4307907041/81000*y0^7*y1^13*y2^3*y3 - 
            7734946067/32400*y0^6*y1^14*y2^3*y3 + 
            187116191/1000*y0^5*y1^15*y2^3*y3 + 
            85359893/54000*y0^4*y1^16*y2^3*y3 - 
            138456611/6750*y0^3*y1^17*y2^3*y3 + 
            34296929/13500*y0^2*y1^18*y2^3*y3 - 8793/50*y0*y1^19*y2^3*y3 - 
            241951/1500*y1^20*y2^3*y3 + 83484091/1215*y0^19*y2^4*y3 + 
            2563454581/6075*y0^18*y1*y2^4*y3 + 766568063/9720*y0^17*y1^2*y2^4*y3
            - 52745414537/16200*y0^16*y1^3*y2^4*y3 + 
            390460747277/486000*y0^15*y1^4*y2^4*y3 + 
            681274323223/121500*y0^14*y1^5*y2^4*y3 + 
            950118922343/972000*y0^13*y1^6*y2^4*y3 - 
            525063019793/97200*y0^12*y1^7*y2^4*y3 - 
            117878516537/486000*y0^11*y1^8*y2^4*y3 + 
            11271541613/6075*y0^10*y1^9*y2^4*y3 + 
            567531421781/972000*y0^9*y1^10*y2^4*y3 - 
            102566149471/121500*y0^8*y1^11*y2^4*y3 + 
            2694397849/162000*y0^7*y1^12*y2^4*y3 - 
            6748771001/54000*y0^6*y1^13*y2^4*y3 + 
            1051899311/4050*y0^5*y1^14*y2^4*y3 - 
            892155193/18000*y0^4*y1^15*y2^4*y3 - 
            1195186843/40500*y0^3*y1^16*y2^4*y3 + 
            44147621/6000*y0^2*y1^17*y2^4*y3 + 10278991/18000*y0*y1^18*y2^4*y3 +
            575813/3000*y1^19*y2^4*y3 + 210633269/1458*y0^18*y2^5*y3 + 
            885416471/1620*y0^17*y1*y2^5*y3 - 16050974261/12150*y0^16*y1^2*y2^5\
            *y3 - 19246398161/10800*y0^15*y1^3*y2^5*y3 + 
            1055602561951/583200*y0^14*y1^4*y2^5*y3 + 
            101359940849/18000*y0^13*y1^5*y2^5*y3 - 
            10011263643173/2916000*y0^12*y1^6*y2^5*y3 - 
            987223364951/486000*y0^11*y1^7*y2^5*y3 + 
            166760680699/194400*y0^10*y1^8*y2^5*y3 + 
            1419308134127/1458000*y0^9*y1^9*y2^5*y3 - 
            32800332803/58320*y0^8*y1^10*y2^5*y3 - 
            9594760589/81000*y0^7*y1^11*y2^5*y3 - 
            42118696247/194400*y0^6*y1^12*y2^5*y3 + 
            10041730919/24300*y0^5*y1^13*y2^5*y3 - 
            15327596843/194400*y0^4*y1^14*y2^5*y3 - 
            476581477/9000*y0^3*y1^15*y2^5*y3 + 
            1287075061/108000*y0^2*y1^16*y2^5*y3 + 
            12312451/9000*y0*y1^17*y2^5*y3 + 1877191/6000*y1^18*y2^5*y3 + 
            68023949/540*y0^17*y2^6*y3 + 281351279/2700*y0^16*y1*y2^6*y3 - 
            223225989827/243000*y0^15*y1^2*y2^6*y3 - 
            131874230699/162000*y0^14*y1^3*y2^6*y3 + 
            1400760394403/486000*y0^13*y1^4*y2^6*y3 - 
            19009673951/27000*y0^12*y1^5*y2^6*y3 - 
            2556735838241/2916000*y0^11*y1^6*y2^6*y3 + 
            11110482307/54000*y0^10*y1^7*y2^6*y3 - 
            34461435583/972000*y0^9*y1^8*y2^6*y3 - 
            554722103983/972000*y0^8*y1^9*y2^6*y3 + 
            2096902967/4860*y0^7*y1^10*y2^6*y3 - 
            16991232521/243000*y0^6*y1^11*y2^6*y3 + 
            630182499499/2916000*y0^5*y1^12*y2^6*y3 - 
            7111548077/54000*y0^4*y1^13*y2^6*y3 - 
            1672041929/324000*y0^3*y1^14*y2^6*y3 + 
            4950349/250*y0^2*y1^15*y2^6*y3 - 5594519/1200*y0*y1^16*y2^6*y3 - 
            4184803/12000*y1^17*y2^6*y3 + 281831533/29160*y0^16*y2^7*y3 - 
            76454961/400*y0^15*y1*y2^7*y3 + 25448622697/243000*y0^14*y1^2*y2^7*\
            y3 + 367553214469/972000*y0^13*y1^3*y2^7*y3 - 
            197726038931/583200*y0^12*y1^4*y2^7*y3 - 
            135053456251/81000*y0^11*y1^5*y2^7*y3 + 
            1872814118369/1458000*y0^10*y1^6*y2^7*y3 + 
            335481671441/972000*y0^9*y1^7*y2^7*y3 - 
            1062384804401/972000*y0^8*y1^8*y2^7*y3 + 
            665425358971/2916000*y0^7*y1^9*y2^7*y3 + 
            1138418800459/5832000*y0^6*y1^10*y2^7*y3 + 
            9336937961/36000*y0^5*y1^11*y2^7*y3 - 
            64785618901/388800*y0^4*y1^12*y2^7*y3 - 
            94424615/2592*y0^3*y1^13*y2^7*y3 + 
            4510073477/216000*y0^2*y1^14*y2^7*y3 + 
            1470131/12000*y0*y1^15*y2^7*y3 + 3879991/4800*y1^16*y2^7*y3 - 
            907888357/58320*y0^15*y2^8*y3 + 19785340543/291600*y0^14*y1*y2^8*y3 
            + 268084514009/1458000*y0^13*y1^2*y2^8*y3 + 
            273700005977/324000*y0^12*y1^3*y2^8*y3 - 
            12636582002909/5832000*y0^11*y1^4*y2^8*y3 - 
            394246563661/1166400*y0^10*y1^5*y2^8*y3 + 
            677275647743/777600*y0^9*y1^6*y2^8*y3 + 
            90908021167/729000*y0^8*y1^7*y2^8*y3 + 
            55786749101/5832000*y0^7*y1^8*y2^8*y3 - 
            214778757733/2332800*y0^6*y1^9*y2^8*y3 + 
            1675626322513/11664000*y0^5*y1^10*y2^8*y3 - 
            360292815089/3888000*y0^4*y1^11*y2^8*y3 + 
            192352969/129600*y0^3*y1^12*y2^8*y3 + 
            503227939/28800*y0^2*y1^13*y2^8*y3 - 25130603/4000*y0*y1^14*y2^8*y3 
            - 4041391/48000*y1^15*y2^8*y3 + 275213459/9720*y0^14*y2^9*y3 + 
            26390660791/194400*y0^13*y1*y2^9*y3 + 
            152852038043/388800*y0^12*y1^2*y2^9*y3 - 
            501754154393/1944000*y0^11*y1^3*y2^9*y3 - 
            39591077417/77760*y0^10*y1^4*y2^9*y3 - 
            320171976671/3888000*y0^9*y1^5*y2^9*y3 - 
            2288449087207/23328000*y0^8*y1^6*y2^9*y3 + 
            124314940199/324000*y0^7*y1^7*y2^9*y3 + 
            1372747303573/7776000*y0^6*y1^8*y2^9*y3 - 
            41713692853/777600*y0^5*y1^9*y2^9*y3 - 
            980494042009/7776000*y0^4*y1^10*y2^9*y3 + 
            3020886391/162000*y0^3*y1^11*y2^9*y3 + 
            16972703039/864000*y0^2*y1^12*y2^9*y3 - 
            351467143/72000*y0*y1^13*y2^9*y3 + 4132037/9600*y1^14*y2^9*y3 + 
            289813079/116640*y0^13*y2^10*y3 - 761402917/194400*y0^12*y1*y2^10*y\
            3 + 63224244421/486000*y0^11*y1^2*y2^10*y3 - 
            203292561587/729000*y0^10*y1^3*y2^10*y3 + 
            5669428781429/11664000*y0^9*y1^4*y2^10*y3 - 
            32757380113/777600*y0^8*y1^5*y2^10*y3 - 
            1449341935937/5832000*y0^7*y1^6*y2^10*y3 + 
            297745906579/3888000*y0^6*y1^7*y2^10*y3 + 
            25986963103/194400*y0^5*y1^8*y2^10*y3 - 
            25830549719/432000*y0^4*y1^9*y2^10*y3 - 
            12392357221/648000*y0^3*y1^10*y2^10*y3 + 
            1357372591/144000*y0^2*y1^11*y2^10*y3 - 
            298965697/144000*y0*y1^12*y2^10*y3 + 2074991/3000*y1^13*y2^10*y3 - 
            4327308409/233280*y0^12*y2^11*y3 - 
            64213490479/1166400*y0^11*y1*y2^11*y3 - 
            2458955829383/11664000*y0^10*y1^2*y2^11*y3 + 
            446919058543/5832000*y0^9*y1^3*y2^11*y3 + 
            1791159849641/7776000*y0^8*y1^4*y2^11*y3 + 
            782681238779/5832000*y0^7*y1^5*y2^11*y3 - 
            427492481791/9331200*y0^6*y1^6*y2^11*y3 - 
            785836533611/7776000*y0^5*y1^7*y2^11*y3 - 
            8664570913/345600*y0^4*y1^8*y2^11*y3 + 
            16779004841/432000*y0^3*y1^9*y2^11*y3 + 
            1448206037/192000*y0^2*y1^10*y2^11*y3 - 
            693488887/96000*y0*y1^11*y2^11*y3 - 3702469/192000*y1^12*y2^11*y3 - 
            93193979/77760*y0^11*y2^12*y3 - 37743853/1600*y0^10*y1*y2^12*y3 - 
            148008660269/1944000*y0^9*y1^2*y2^12*y3 + 
            6934022137/216000*y0^8*y1^3*y2^12*y3 - 
            601074407/12960*y0^7*y1^4*y2^12*y3 + 
            274587691991/3888000*y0^6*y1^5*y2^12*y3 + 
            3025813615771/46656000*y0^5*y1^6*y2^12*y3 - 
            116926606751/2592000*y0^4*y1^7*y2^12*y3 - 
            52755883213/2592000*y0^3*y1^8*y2^12*y3 + 
            935425459/144000*y0^2*y1^9*y2^12*y3 + 
            134095291/115200*y0*y1^10*y2^12*y3 + 21750271/32000*y1^11*y2^12*y3 +
            1709680661/466560*y0^10*y2^13*y3 + 248561171/28800*y0^9*y1*y2^13*y3 
            + 1106452849/20736*y0^8*y1^2*y2^13*y3 + 
            1355882857/1458000*y0^7*y1^3*y2^13*y3 - 
            2031685803337/46656000*y0^6*y1^4*y2^13*y3 - 
            24576923869/864000*y0^5*y1^5*y2^13*y3 + 
            60234579061/5184000*y0^4*y1^6*y2^13*y3 + 
            25970888717/1296000*y0^3*y1^7*y2^13*y3 - 
            2023096127/1728000*y0^2*y1^8*y2^13*y3 - 
            151115479/32000*y0*y1^9*y2^13*y3 + 12735449/192000*y1^10*y2^13*y3 + 
            5343/320*y0^9*y2^14*y3 + 2550663341/259200*y0^8*y1*y2^14*y3 + 
            111764837873/5832000*y0^7*y1^2*y2^14*y3 + 
            3762300173/432000*y0^6*y1^3*y2^14*y3 + 
            58107302321/9331200*y0^5*y1^4*y2^14*y3 - 
            5559239671/311040*y0^4*y1^5*y2^14*y3 - 
            3803908159/518400*y0^3*y1^6*y2^14*y3 + 
            629687411/144000*y0^2*y1^7*y2^14*y3 + 
            633609017/576000*y0*y1^8*y2^14*y3 + 15743461/96000*y1^9*y2^14*y3 + 
            56323579/103680*y0^8*y2^15*y3 + 742794943/388800*y0^7*y1*y2^15*y3 - 
            100766703371/15552000*y0^6*y1^2*y2^15*y3 - 
            6013592263/2592000*y0^5*y1^3*y2^15*y3 + 
            28805602301/5184000*y0^4*y1^4*y2^15*y3 + 
            5469100037/1296000*y0^3*y1^5*y2^15*y3 - 
            281014283/144000*y0^2*y1^6*y2^15*y3 - 
            231008861/144000*y0*y1^7*y2^15*y3 + 18025003/96000*y1^8*y2^15*y3 + 
            138566309/233280*y0^7*y2^16*y3 - 51927193/97200*y0^6*y1*y2^16*y3 - 
            5991763729/3110400*y0^5*y1^2*y2^16*y3 - 
            7392617959/2592000*y0^4*y1^3*y2^16*y3 - 
            1839447191/2592000*y0^3*y1^4*y2^16*y3 + 
            29344009/18000*y0^2*y1^5*y2^16*y3 + 29828501/96000*y0*y1^6*y2^16*y3 
            - 579517/8000*y1^7*y2^16*y3 - 345981593/1866240*y0^6*y2^17*y3 - 
            282935951/518400*y0^5*y1*y2^17*y3 + 
            9542068751/15552000*y0^4*y1^2*y2^17*y3 + 
            184861861/432000*y0^3*y1^3*y2^17*y3 - 
            20156477/34560*y0^2*y1^4*y2^17*y3 - 40984621/144000*y0*y1^5*y2^17*y3
            + 729181/6400*y1^6*y2^17*y3 - 119012831/622080*y0^5*y2^18*y3 - 
            27812467/172800*y0^4*y1*y2^18*y3 + 
            260460947/2592000*y0^3*y1^2*y2^18*y3 + 
            2332569/8000*y0^2*y1^3*y2^18*y3 + 7695787/288000*y0*y1^4*y2^18*y3 - 
            2374931/48000*y1^5*y2^18*y3 + 153523/20736*y0^4*y2^19*y3 + 
            15257/360*y0^3*y1*y2^19*y3 - 32599699/576000*y0^2*y1^2*y2^19*y3 - 
            2498147/96000*y0*y1^3*y2^19*y3 + 5456711/192000*y1^4*y2^19*y3 + 
            188369/8640*y0^3*y2^20*y3 + 98831/4800*y0^2*y1*y2^20*y3 - 
            2183573/576000*y0*y1^2*y2^20*y3 - 319841/32000*y1^3*y2^20*y3 + 
            18281/23040*y0^2*y2^21*y3 - 7463/6400*y0*y1*y2^21*y3 + 
            479357/192000*y1^2*y2^21*y3 - 6433/7680*y0*y2^22*y3 - 
            4233/6400*y1*y2^22*y3 - 1/32*y2^23*y3 + 788513/405*y0^22*y3^2 + 
            72710173/2025*y0^21*y1*y3^2 + 1186465627/4500*y0^20*y1^2*y3^2 + 
            38006161289/40500*y0^19*y1^3*y3^2 + 
            23163242512/16875*y0^18*y1^4*y3^2 - 
            1312022684263/2025000*y0^17*y1^5*y3^2 - 
            51420821956723/16200000*y0^16*y1^6*y3^2 + 
            1665246064901/1350000*y0^15*y1^7*y3^2 + 
            39102015509297/8100000*y0^14*y1^8*y3^2 - 
            11665297013431/8100000*y0^13*y1^9*y3^2 - 
            12607829994179/3240000*y0^12*y1^10*y3^2 + 
            5762993203651/4050000*y0^11*y1^11*y3^2 + 
            196184774483/101250*y0^10*y1^12*y3^2 - 
            17783431991/20000*y0^9*y1^13*y3^2 - 
            4477582569757/8100000*y0^8*y1^14*y3^2 + 
            661621839403/1350000*y0^7*y1^15*y3^2 + 
            294433279/2700*y0^6*y1^16*y3^2 - 102380369077/675000*y0^5*y1^17*y3^\
            2 - 97465170133/2700000*y0^4*y1^18*y3^2 + 
            1778507203/75000*y0^3*y1^19*y3^2 + 734774341/75000*y0^2*y1^20*y3^2 +
            160815767/225000*y0*y1^21*y3^2 - 4533799/90000*y1^22*y3^2 + 
            8463875/243*y0^21*y2*y3^2 + 246553115/486*y0^20*y1*y2*y3^2 + 
            802712184589/303750*y0^19*y1^2*y2*y3^2 + 
            4841413768909/1012500*y0^18*y1^3*y2*y3^2 - 
            2924319531304/759375*y0^17*y1^4*y2*y3^2 - 
            78840949286963/4860000*y0^16*y1^5*y2*y3^2 + 
            7268739083057/1012500*y0^15*y1^6*y2*y3^2 + 
            250307972263367/12150000*y0^14*y1^7*y2*y3^2 - 
            419419170312209/48600000*y0^13*y1^8*y2*y3^2 - 
            509228756640911/48600000*y0^12*y1^9*y2*y3^2 + 
            90286151795431/12150000*y0^11*y1^10*y2*y3^2 - 
            3089775013153/12150000*y0^10*y1^11*y2*y3^2 - 
            154565035399861/48600000*y0^9*y1^12*y2*y3^2 + 
            39112136438603/16200000*y0^8*y1^13*y2*y3^2 + 
            1921704427699/2700000*y0^7*y1^14*y2*y3^2 - 
            10945166081209/8100000*y0^6*y1^15*y2*y3^2 + 
            104486527601/2025000*y0^5*y1^16*y2*y3^2 + 
            832703920013/2700000*y0^4*y1^17*y2*y3^2 - 
            917656951/1350000*y0^3*y1^18*y2*y3^2 - 
            49654051079/1350000*y0^2*y1^19*y2*y3^2 - 
            8368428007/1350000*y0*y1^20*y2*y3^2 - 1585673/25000*y1^21*y2*y3^2 + 
            461901319159/1822500*y0^20*y2^2*y3^2 + 
            1383011462147/506250*y0^19*y1*y2^2*y3^2 + 
            50768882714953/6075000*y0^18*y1^2*y2^2*y3^2 - 
            579485380297/270000*y0^17*y1^3*y2^2*y3^2 - 
            4885485664887263/145800000*y0^16*y1^4*y2^2*y3^2 - 
            825016485511/253125*y0^15*y1^5*y2^2*y3^2 + 
            1062022336490503/29160000*y0^14*y1^6*y2^2*y3^2 + 
            110745344884649/24300000*y0^13*y1^7*y2^2*y3^2 - 
            1114873155290743/48600000*y0^12*y1^8*y2^2*y3^2 - 
            20644638595151/72900000*y0^11*y1^9*y2^2*y3^2 + 
            478012711951513/145800000*y0^10*y1^10*y2^2*y3^2 + 
            41765909554361/24300000*y0^9*y1^11*y2^2*y3^2 + 
            3488155115219/2025000*y0^8*y1^12*y2^2*y3^2 - 
            40396939128013/24300000*y0^7*y1^13*y2^2*y3^2 - 
            29180131599721/24300000*y0^6*y1^14*y2^2*y3^2 + 
            2043425605783/2025000*y0^5*y1^15*y2^2*y3^2 + 
            1343579431/150000*y0^4*y1^16*y2^2*y3^2 - 
            216785171201/1350000*y0^3*y1^17*y2^2*y3^2 + 
            131938627607/8100000*y0^2*y1^18*y2^2*y3^2 + 
            1843195261/112500*y0*y1^19*y2^2*y3^2 + 
            65852359/37500*y1^20*y2^2*y3^2 + 793669693781/911250*y0^19*y2^3*y3^\
            2 + 3073837943863/506250*y0^18*y1*y2^3*y3^2 + 
            5244718402937/911250*y0^17*y1^2*y2^3*y3^2 - 
            2113908449227/97200*y0^16*y1^3*y2^3*y3^2 - 
            2484657778249549/72900000*y0^15*y1^4*y2^3*y3^2 + 
            311231450242579/24300000*y0^14*y1^5*y2^3*y3^2 + 
            2971506113725007/58320000*y0^13*y1^6*y2^3*y3^2 - 
            1585954710158983/97200000*y0^12*y1^7*y2^3*y3^2 - 
            4121766213435763/145800000*y0^11*y1^8*y2^3*y3^2 + 
            762974184809237/145800000*y0^10*y1^9*y2^3*y3^2 + 
            3628211935781717/291600000*y0^9*y1^10*y2^3*y3^2 + 
            24329051475547/291600000*y0^8*y1^11*y2^3*y3^2 - 
            61612866424387/12150000*y0^7*y1^12*y2^3*y3^2 - 
            1973213867767/2430000*y0^6*y1^13*y2^3*y3^2 + 
            10705326920557/5400000*y0^5*y1^14*y2^3*y3^2 - 
            229690189453/1012500*y0^4*y1^15*y2^3*y3^2 - 
            56475627659/337500*y0^3*y1^16*y2^3*y3^2 + 
            2294000177/100000*y0^2*y1^17*y2^3*y3^2 - 
            337344169/67500*y0*y1^18*y2^3*y3^2 - 
            5652662909/2700000*y1^19*y2^3*y3^2 + 
            20130900616973/21870000*y0^18*y2^4*y3^2 + 
            1351504311943/486000*y0^17*y1*y2^4*y3^2 + 
            139232160767447/29160000*y0^16*y1^2*y2^4*y3^2 - 
            44149771115107/1518750*y0^15*y1^3*y2^4*y3^2 - 
            1291089692829167/54675000*y0^14*y1^4*y2^4*y3^2 + 
            483740124661423/12150000*y0^13*y1^5*y2^4*y3^2 + 
            7058729169718781/349920000*y0^12*y1^6*y2^4*y3^2 - 
            202635571480171/18225000*y0^11*y1^7*y2^4*y3^2 - 
            337669414201771/58320000*y0^10*y1^8*y2^4*y3^2 - 
            192498505977881/109350000*y0^9*y1^9*y2^4*y3^2 + 
            5004158868011513/1749600000*y0^8*y1^10*y2^4*y3^2 - 
            215087287241917/145800000*y0^7*y1^11*y2^4*y3^2 - 
            15661540280389/16200000*y0^6*y1^12*y2^4*y3^2 + 
            1018752627307/607500*y0^5*y1^13*y2^4*y3^2 - 
            46246730664811/97200000*y0^4*y1^14*y2^4*y3^2 - 
            2301861038311/16200000*y0^3*y1^15*y2^4*y3^2 + 
            146050815349/4050000*y0^2*y1^16*y2^4*y3^2 + 
            42448166711/8100000*y0*y1^17*y2^4*y3^2 + 
            9235563653/3600000*y1^18*y2^4*y3^2 - 
            6874008130241/4374000*y0^17*y2^5*y3^2 + 
            227950928514607/43740000*y0^16*y1*y2^5*y3^2 - 
            166425902108909/43740000*y0^15*y1^2*y2^5*y3^2 - 
            31097777500499/3240000*y0^14*y1^3*y2^5*y3^2 - 
            8757010479260393/874800000*y0^13*y1^4*y2^5*y3^2 + 
            21116393456446453/874800000*y0^12*y1^5*y2^5*y3^2 + 
            6441321078485291/874800000*y0^11*y1^6*y2^5*y3^2 + 
            2127371666994043/174960000*y0^10*y1^7*y2^5*y3^2 - 
            2024694436775761/218700000*y0^9*y1^8*y2^5*y3^2 - 
            50499608548547/6998400*y0^8*y1^9*y2^5*y3^2 - 
            211533635892301/145800000*y0^7*y1^10*y2^5*y3^2 + 
            13102980148321/4860000*y0^6*y1^11*y2^5*y3^2 + 
            99332886174683/58320000*y0^5*y1^12*y2^5*y3^2 - 
            26047524998389/19440000*y0^4*y1^13*y2^5*y3^2 - 
            11270558774533/97200000*y0^3*y1^14*y2^5*y3^2 + 
            13001172946387/97200000*y0^2*y1^15*y2^5*y3^2 + 
            119385761909/16200000*y0*y1^16*y2^5*y3^2 + 
            6656770469/10800000*y1^17*y2^5*y3^2 + 
            15128568174721/29160000*y0^16*y2^6*y3^2 + 
            2253153702893/18225000*y0^15*y1*y2^6*y3^2 + 
            726736193791667/145800000*y0^14*y1^2*y2^6*y3^2 - 
            3004413608713849/437400000*y0^13*y1^3*y2^6*y3^2 + 
            29724409080545851/1749600000*y0^12*y1^4*y2^6*y3^2 - 
            2351276090423879/145800000*y0^11*y1^5*y2^6*y3^2 + 
            1707210226480999/109350000*y0^10*y1^6*y2^6*y3^2 + 
            1438547238583789/874800000*y0^9*y1^7*y2^6*y3^2 - 
            794724838553683/194400000*y0^8*y1^8*y2^6*y3^2 - 
            31488399772519/6998400*y0^7*y1^9*y2^6*y3^2 + 
            663476461710647/874800000*y0^6*y1^10*y2^6*y3^2 + 
            53190877923443/32400000*y0^5*y1^11*y2^6*y3^2 - 
            229845591011779/291600000*y0^4*y1^12*y2^6*y3^2 + 
            5234984236469/97200000*y0^3*y1^13*y2^6*y3^2 + 
            3774844443653/48600000*y0^2*y1^14*y2^6*y3^2 - 
            5589458803/180000*y0*y1^15*y2^6*y3^2 - 
            2502418223/900000*y1^16*y2^6*y3^2 + 
            6402312250457/7290000*y0^15*y2^7*y3^2 + 
            90523893702773/437400000*y0^14*y1*y2^7*y3^2 - 
            107713304527763/218700000*y0^13*y1^2*y2^7*y3^2 + 
            47824159104347/3645000*y0^12*y1^3*y2^7*y3^2 + 
            10726371970699/16200000*y0^11*y1^4*y2^7*y3^2 - 
            1041898694413417/218700000*y0^10*y1^5*y2^7*y3^2 - 
            6270387426786053/874800000*y0^9*y1^6*y2^7*y3^2 + 
            3608045383957241/1749600000*y0^8*y1^7*y2^7*y3^2 + 
            1034157999769/874800000*y0^7*y1^8*y2^7*y3^2 + 
            241552498073263/874800000*y0^6*y1^9*y2^7*y3^2 + 
            304591107999941/583200000*y0^5*y1^10*y2^7*y3^2 - 
            36375122234933/38880000*y0^4*y1^11*y2^7*y3^2 + 
            2672998402/30375*y0^3*y1^12*y2^7*y3^2 + 
            1422338856299/12150000*y0^2*y1^13*y2^7*y3^2 - 
            45227164121/21600000*y0*y1^14*y2^7*y3^2 + 
            1877947297/270000*y1^15*y2^7*y3^2 - 
            21576895323841/29160000*y0^14*y2^8*y3^2 + 
            19596540663251/437400000*y0^13*y1*y2^8*y3^2 - 
            2184896890297273/874800000*y0^12*y1^2*y2^8*y3^2 + 
            106833577945921/12150000*y0^11*y1^3*y2^8*y3^2 - 
            231281612851223/116640000*y0^10*y1^4*y2^8*y3^2 - 
            83814043291961/174960000*y0^9*y1^5*y2^8*y3^2 - 
            44773594989574309/6998400000*y0^8*y1^6*y2^8*y3^2 - 
            2293513327589261/1749600000*y0^7*y1^7*y2^8*y3^2 + 
            515086958872471/233280000*y0^6*y1^8*y2^8*y3^2 + 
            27483386064997/43200000*y0^5*y1^9*y2^8*y3^2 - 
            2044945856756567/2332800000*y0^4*y1^10*y2^8*y3^2 + 
            1721903507999/9720000*y0^3*y1^11*y2^8*y3^2 + 
            3937561102907/38880000*y0^2*y1^12*y2^8*y3^2 - 
            5437506549761/129600000*y0*y1^13*y2^8*y3^2 - 
            138810323/50000*y1^14*y2^8*y3^2 - 385716331523/4860000*y0^13*y2^9*y\
            3^2 - 6645636276719/3645000*y0^12*y1*y2^9*y3^2 + 
            140544873053533/97200000*y0^11*y1^2*y2^9*y3^2 - 
            320578576252531/69984000*y0^10*y1^3*y2^9*y3^2 + 
            1007892977894521/437400000*y0^9*y1^4*y2^9*y3^2 - 
            250066293274883/1166400000*y0^8*y1^5*y2^9*y3^2 - 
            359102227413431/388800000*y0^7*y1^6*y2^9*y3^2 - 
            1250302901560589/1166400000*y0^6*y1^7*y2^9*y3^2 + 
            95220317223307/155520000*y0^5*y1^8*y2^9*y3^2 - 
            85561790868017/777600000*y0^4*y1^9*y2^9*y3^2 + 
            18966995324971/194400000*y0^3*y1^10*y2^9*y3^2 + 
            5981105761/168750*y0^2*y1^11*y2^9*y3^2 - 
            1998694161433/86400000*y0*y1^12*y2^9*y3^2 + 
            75220236493/17280000*y1^13*y2^9*y3^2 + 
            17056567199077/58320000*y0^12*y2^10*y3^2 + 
            147769907313157/437400000*y0^11*y1*y2^10*y3^2 + 
            387300852277903/874800000*y0^10*y1^2*y2^10*y3^2 - 
            2172266772367561/874800000*y0^9*y1^3*y2^10*y3^2 - 
            2259425815020137/1399680000*y0^8*y1^4*y2^10*y3^2 + 
            1170409276106657/1749600000*y0^7*y1^5*y2^10*y3^2 + 
            8634287047026011/6998400000*y0^6*y1^6*y2^10*y3^2 + 
            1857414482953/38880000*y0^5*y1^7*y2^10*y3^2 - 
            466387375968721/777600000*y0^4*y1^8*y2^10*y3^2 + 
            2527823098159/21600000*y0^3*y1^9*y2^10*y3^2 + 
            54465541039157/777600000*y0^2*y1^10*y2^10*y3^2 - 
            1290713153837/64800000*y0*y1^11*y2^10*y3^2 + 
            7312022501/1600000*y1^12*y2^10*y3^2 - 
            797597004043/29160000*y0^11*y2^11*y3^2 + 
            157689277061591/194400000*y0^10*y1*y2^11*y3^2 - 
            670584423587371/3499200000*y0^9*y1^2*y2^11*y3^2 + 
            1750628201907161/3499200000*y0^8*y1^3*y2^11*y3^2 - 
            1188800925160171/1166400000*y0^7*y1^4*y2^11*y3^2 - 
            23176384086499/77760000*y0^6*y1^5*y2^11*y3^2 + 
            2152023238227217/4665600000*y0^5*y1^6*y2^11*y3^2 + 
            29555484479609/311040000*y0^4*y1^7*y2^11*y3^2 + 
            15722481340619/777600000*y0^3*y1^8*y2^11*y3^2 - 
            1000380170107/777600000*y0^2*y1^9*y2^11*y3^2 - 
            13416528487399/518400000*y0*y1^10*y2^11*y3^2 - 
            313340423923/172800000*y1^11*y2^11*y3^2 - 
            2870196996371/116640000*y0^10*y2^12*y3^2 - 
            25313328917329/145800000*y0^9*y1*y2^12*y3^2 - 
            34140526719851/1166400000*y0^8*y1^2*y2^12*y3^2 + 
            947106865483/2592000*y0^7*y1^3*y2^12*y3^2 + 
            2340149367746569/6998400000*y0^6*y1^4*y2^12*y3^2 - 
            11836142001349/97200000*y0^5*y1^5*y2^12*y3^2 - 
            2268226423336793/9331200000*y0^4*y1^6*y2^12*y3^2 + 
            15813765786059/388800000*y0^3*y1^7*y2^12*y3^2 + 
            56785246102561/1555200000*y0^2*y1^8*y2^12*y3^2 - 
            14301141187/4320000*y0*y1^9*y2^12*y3^2 + 
            2267053742509/345600000*y1^10*y2^12*y3^2 + 
            14671284526139/699840000*y0^9*y2^13*y3^2 - 
            881759235253/5832000*y0^8*y1*y2^13*y3^2 - 
            306049949404241/3499200000*y0^7*y1^2*y2^13*y3^2 - 
            41624214991439/1166400000*y0^6*y1^3*y2^13*y3^2 + 
            849187253278987/4665600000*y0^5*y1^4*y2^13*y3^2 + 
            34884426403579/1555200000*y0^4*y1^5*y2^13*y3^2 - 
            13978455491299/777600000*y0^3*y1^6*y2^13*y3^2 - 
            2642426500867/777600000*y0^2*y1^7*y2^13*y3^2 - 
            2054013905333/172800000*y0*y1^8*y2^13*y3^2 - 
            435910597067/172800000*y1^9*y2^13*y3^2 - 
            101068198129/8640000*y0^8*y2^14*y3^2 + 
            4813175640533/194400000*y0^7*y1*y2^14*y3^2 - 
            2919457738643/777600000*y0^6*y1^2*y2^14*y3^2 - 
            1269130650613/38880000*y0^5*y1^3*y2^14*y3^2 - 
            18320833370399/373248000*y0^4*y1^4*y2^14*y3^2 + 
            1206275821237/77760000*y0^3*y1^5*y2^14*y3^2 + 
            22232141255069/1555200000*y0^2*y1^6*y2^14*y3^2 - 
            72391611659/129600000*y0*y1^7*y2^14*y3^2 + 
            335362550141/115200000*y1^8*y2^14*y3^2 - 
            773159166047/77760000*y0^7*y2^15*y3^2 + 
            10499796860989/1166400000*y0^6*y1*y2^15*y3^2 + 
            12767622856387/518400000*y0^5*y1^2*y2^15*y3^2 - 
            28422137581/19200000*y0^4*y1^3*y2^15*y3^2 - 
            2560195797713/259200000*y0^3*y1^4*y2^15*y3^2 - 
            140415685297/259200000*y0^2*y1^5*y2^15*y3^2 - 
            48887990027/21600000*y0*y1^6*y2^15*y3^2 - 
            19756768333/28800000*y1^7*y2^15*y3^2 + 
            4681197445609/1399680000*y0^6*y2^16*y3^2 - 
            152388709013/77760000*y0^5*y1*y2^16*y3^2 - 
            9908326101929/3110400000*y0^4*y1^2*y2^16*y3^2 + 
            145915569257/43200000*y0^3*y1^3*y2^16*y3^2 + 
            5802940686613/1555200000*y0^2*y1^4*y2^16*y3^2 - 
            11909910277/21600000*y0*y1^5*y2^16*y3^2 + 
            7272020821/19200000*y1^6*y2^16*y3^2 + 
            595308455257/311040000*y0^5*y2^17*y3^2 + 
            143441271221/518400000*y0^4*y1*y2^17*y3^2 - 
            1447951422301/777600000*y0^3*y1^2*y2^17*y3^2 - 
            762542977/3456000*y0^2*y1^3*y2^17*y3^2 - 
            15744982489/259200000*y0*y1^4*y2^17*y3^2 + 
            156983081/2880000*y1^5*y2^17*y3^2 - 
            237047210131/622080000*y0^4*y2^18*y3^2 + 
            4221781427/14400000*y0^3*y1*y2^18*y3^2 + 
            87072970877/172800000*y0^2*y1^2*y2^18*y3^2 - 
            2763000047/14400000*y0*y1^3*y2^18*y3^2 - 
            12596104033/172800000*y1^4*y2^18*y3^2 - 
            71593819/518400*y0^3*y2^19*y3^2 - 1194793853/14400000*y0^2*y1*y2^19\
            *y3^2 + 2037337159/57600000*y0*y1^2*y2^19*y3^2 + 
            913375993/19200000*y1^3*y2^19*y3^2 + 
            33967667/1920000*y0^2*y2^20*y3^2 - 95907977/4800000*y0*y1*y2^20*y3^2
            - 2179564013/115200000*y1^2*y2^20*y3^2 + 
            36424283/11520000*y0*y2^21*y3^2 + 33137447/6400000*y1*y2^21*y3^2 - 
            526891/2560000*y2^22*y3^2 + 79762247443/911250*y0^21*y3^3 + 
            10294885772089/9112500*y0^20*y1*y3^3 + 
            24609630778211/4556250*y0^19*y1^2*y3^3 + 
            46750359643897/4050000*y0^18*y1^3*y3^3 + 
            490319254835179/72900000*y0^17*y1^4*y3^3 - 
            2403641946610441/145800000*y0^16*y1^5*y3^3 - 
            136452949788049/48600000*y0^15*y1^6*y3^3 + 
            3520086670022071/145800000*y0^14*y1^7*y3^3 - 
            1018522706793221/145800000*y0^13*y1^8*y3^3 - 
            4804125940487431/291600000*y0^12*y1^9*y3^3 + 
            5177532395383/337500*y0^11*y1^10*y3^3 + 
            227434958889497/48600000*y0^10*y1^11*y3^3 - 
            1366627844483119/145800000*y0^9*y1^12*y3^3 + 
            1029580671561/400000*y0^8*y1^13*y3^3 + 
            59278416435961/16200000*y0^7*y1^14*y3^3 - 
            17344277921467/9720000*y0^6*y1^15*y3^3 - 
            48746571434087/48600000*y0^5*y1^16*y3^3 + 
            6480334191431/16200000*y0^4*y1^17*y3^3 + 
            3866051343811/16200000*y0^3*y1^18*y3^3 + 
            21719222447/1350000*y0^2*y1^19*y3^3 - 
            43643440021/8100000*y0*y1^20*y3^3 - 416246929/900000*y1^21*y3^3 + 
            335745693593/364500*y0^20*y2*y3^3 + 
            3739147409743/506250*y0^19*y1*y2*y3^3 + 
            179658126729349/9112500*y0^18*y1^2*y2*y3^3 + 
            1956564928333609/72900000*y0^17*y1^3*y2*y3^3 - 
            111745892027693/12150000*y0^16*y1^4*y2*y3^3 - 
            849972789525731/24300000*y0^15*y1^5*y2*y3^3 + 
            158242617962749/29160000*y0^14*y1^6*y2*y3^3 + 
            5297047437964307/145800000*y0^13*y1^7*y2*y3^3 + 
            292348009873621/38880000*y0^12*y1^8*y2*y3^3 - 
            558865909409429/36450000*y0^11*y1^9*y2*y3^3 - 
            162338016103421/8100000*y0^10*y1^10*y2*y3^3 + 
            348140436026311/36450000*y0^9*y1^11*y2*y3^3 + 
            10200101007377357/583200000*y0^8*y1^12*y2*y3^3 - 
            1452026234540567/145800000*y0^7*y1^13*y2*y3^3 - 
            1817737983486593/291600000*y0^6*y1^14*y2*y3^3 + 
            50466584655437/12150000*y0^5*y1^15*y2*y3^3 + 
            141237816989419/97200000*y0^4*y1^16*y2*y3^3 - 
            15772929354781/24300000*y0^3*y1^17*y2*y3^3 - 
            13390660119037/48600000*y0^2*y1^18*y2*y3^3 - 
            63207493321/2700000*y0*y1^19*y2*y3^3 + 
            425640569/1080000*y1^20*y2*y3^3 + 63073555222721/27337500*y0^19*y2^\
            2*y3^3 + 260281132772881/54675000*y0^18*y1*y2^2*y3^3 + 
            2309802510559247/109350000*y0^17*y1^2*y2^2*y3^3 + 
            4791923823123379/72900000*y0^16*y1^3*y2^2*y3^3 - 
            18891516709742411/437400000*y0^15*y1^4*y2^2*y3^3 - 
            12261464622488353/87480000*y0^14*y1^5*y2^2*y3^3 + 
            2510146915133447/97200000*y0^13*y1^6*y2^2*y3^3 + 
            10298214057385631/109350000*y0^12*y1^7*y2^2*y3^3 - 
            12851275146246727/437400000*y0^11*y1^8*y2^2*y3^3 - 
            7650271030818379/174960000*y0^10*y1^9*y2^2*y3^3 + 
            5802326859638753/291600000*y0^9*y1^10*y2^2*y3^3 + 
            199566671555567/9112500*y0^8*y1^11*y2^2*y3^3 - 
            18819465450389023/874800000*y0^7*y1^12*y2^2*y3^3 - 
            323567500075003/291600000*y0^6*y1^13*y2^2*y3^3 + 
            665269473533237/97200000*y0^5*y1^14*y2^2*y3^3 - 
            232396020140579/145800000*y0^4*y1^15*y2^2*y3^3 - 
            273001888545509/291600000*y0^3*y1^16*y2^2*y3^3 + 
            238110815543/810000*y0^2*y1^17*y2^2*y3^3 + 
            398154254617/3600000*y0*y1^18*y2^2*y3^3 + 
            10117867183/1620000*y1^19*y2^2*y3^3 - 
            14316956024113/5467500*y0^18*y2^3*y3^3 - 
            31248467678767/4374000*y0^17*y1*y2^3*y3^3 + 
            731346247190579/8748000*y0^16*y1^2*y2^3*y3^3 + 
            3907073086279657/109350000*y0^15*y1^3*y2^3*y3^3 - 
            114555273948065479/874800000*y0^14*y1^4*y2^3*y3^3 - 
            144401745271362241/874800000*y0^13*y1^5*y2^3*y3^3 + 
            124752966734941807/3499200000*y0^12*y1^6*y2^3*y3^3 + 
            1071422738197147/24300000*y0^11*y1^7*y2^3*y3^3 + 
            19189399666073711/349920000*y0^10*y1^8*y2^3*y3^3 - 
            1590113172850147/109350000*y0^9*y1^9*y2^3*y3^3 - 
            13894600447322171/1166400000*y0^8*y1^10*y2^3*y3^3 - 
            7057976361001117/437400000*y0^7*y1^11*y2^3*y3^3 + 
            9330341484297697/874800000*y0^6*y1^12*y2^3*y3^3 + 
            730021125247211/145800000*y0^5*y1^13*y2^3*y3^3 - 
            317550405971833/97200000*y0^4*y1^14*y2^3*y3^3 - 
            16857907327531/291600000*y0^3*y1^15*y2^3*y3^3 + 
            30855146489/270000*y0^2*y1^16*y2^3*y3^3 - 
            1258518042883/16200000*y0*y1^17*y2^3*y3^3 - 
            454773296483/58320000*y1^18*y2^3*y3^3 - 
            14167879274503/2916000*y0^17*y2^4*y3^3 + 
            21452285140314769/1312200000*y0^16*y1*y2^4*y3^3 + 
            12521400559667527/218700000*y0^15*y1^2*y2^4*y3^3 + 
            4462013907416083/145800000*y0^14*y1^3*y2^4*y3^3 - 
            70827775511708981/349920000*y0^13*y1^4*y2^4*y3^3 - 
            116867055937058081/2624400000*y0^12*y1^5*y2^4*y3^3 - 
            1035076390968697/64800000*y0^11*y1^6*y2^4*y3^3 + 
            88925432606484383/656100000*y0^10*y1^7*y2^4*y3^3 + 
            5781682257027517/874800000*y0^9*y1^8*y2^4*y3^3 - 
            39413744747940463/1749600000*y0^8*y1^9*y2^4*y3^3 - 
            100502702866476839/5248800000*y0^7*y1^10*y2^4*y3^3 + 
            76199681279792147/5248800000*y0^6*y1^11*y2^4*y3^3 + 
            4302387688477499/874800000*y0^5*y1^12*y2^4*y3^3 - 
            165935417309/36450*y0^4*y1^13*y2^4*y3^3 - 
            46415281802851/194400000*y0^3*y1^14*y2^4*y3^3 + 
            48997073252879/194400000*y0^2*y1^15*y2^4*y3^3 + 
            2824967793823/48600000*y0*y1^16*y2^4*y3^3 + 
            798790030837/64800000*y1^17*y2^4*y3^3 - 
            2629842932887829/787320000*y0^16*y2^5*y3^3 + 
            220054845283423/10935000*y0^15*y1*y2^5*y3^3 + 
            2622861394098923/656100000*y0^14*y1^2*y2^5*y3^3 - 
            109262159611060331/1749600000*y0^13*y1^3*y2^5*y3^3 - 
            59450271581354189/6298560000*y0^12*y1^4*y2^5*y3^3 - 
            4622325303468977/97200000*y0^11*y1^5*y2^5*y3^3 + 
            1997893228009834453/31492800000*y0^10*y1^6*y2^5*y3^3 + 
            1409598411820111/69984000*y0^9*y1^7*y2^5*y3^3 + 
            18469349803507871/1166400000*y0^8*y1^8*y2^5*y3^3 - 
            142188405572751511/15746400000*y0^7*y1^9*y2^5*y3^3 + 
            15903111592355993/3149280000*y0^6*y1^10*y2^5*y3^3 + 
            561459658767977/349920000*y0^5*y1^11*y2^5*y3^3 - 
            5441275153287523/1166400000*y0^4*y1^12*y2^5*y3^3 + 
            78276645024067/194400000*y0^3*y1^13*y2^5*y3^3 + 
            271065674860733/388800000*y0^2*y1^14*y2^5*y3^3 + 
            2290236264109/38880000*y0*y1^15*y2^5*y3^3 - 
            2299395496949/388800000*y1^16*y2^5*y3^3 + 
            7707481829365843/1968300000*y0^15*y2^6*y3^3 - 
            33569896129681943/1968300000*y0^14*y1*y2^6*y3^3 - 
            86058278184531371/7873200000*y0^13*y1^2*y2^6*y3^3 - 
            101285500835629799/1312200000*y0^12*y1^3*y2^6*y3^3 + 
            1175666212473129439/15746400000*y0^11*y1^4*y2^6*y3^3 - 
            17403633553957211/1574640000*y0^10*y1^5*y2^6*y3^3 + 
            256064939409125507/15746400000*y0^9*y1^6*y2^6*y3^3 + 
            495245994089414407/31492800000*y0^8*y1^7*y2^6*y3^3 + 
            175733737287838399/31492800000*y0^7*y1^8*y2^6*y3^3 + 
            4290008829148757/6298560000*y0^6*y1^9*y2^6*y3^3 - 
            50265426373769/46656000*y0^5*y1^10*y2^6*y3^3 - 
            21823063037887/8640000*y0^4*y1^11*y2^6*y3^3 + 
            1807591050324023/1166400000*y0^3*y1^12*y2^6*y3^3 + 
            32161251841511/388800000*y0^2*y1^13*y2^6*y3^3 - 
            96589489279597/388800000*y0*y1^14*y2^6*y3^3 + 
            34369474049/32400000*y1^15*y2^6*y3^3 - 
            614579972304937/1574640000*y0^14*y2^7*y3^3 + 
            33015452335125907/5248800000*y0^13*y1*y2^7*y3^3 - 
            137172022177304609/2624400000*y0^12*y1^2*y2^7*y3^3 + 
            170326391147693971/3936600000*y0^11*y1^3*y2^7*y3^3 - 
            90561238572582359/2624400000*y0^10*y1^4*y2^7*y3^3 + 
            71298921329944091/1166400000*y0^9*y1^5*y2^7*y3^3 - 
            983419762097822903/62985600000*y0^8*y1^6*y2^7*y3^3 + 
            7940739490740401/3149280000*y0^7*y1^7*y2^7*y3^3 + 
            31302133518888643/5248800000*y0^6*y1^8*y2^7*y3^3 + 
            3185509543289149/3499200000*y0^5*y1^9*y2^7*y3^3 - 
            10028225055699083/2332800000*y0^4*y1^10*y2^7*y3^3 + 
            418341386365099/583200000*y0^3*y1^11*y2^7*y3^3 + 
            221638292268271/388800000*y0^2*y1^12*y2^7*y3^3 + 
            5454247510003/97200000*y0*y1^13*y2^7*y3^3 + 
            528974737393/24300000*y1^14*y2^7*y3^3 - 
            1948451025343603/15746400000*y0^13*y2^8*y3^3 + 
            1183989954857621/328050000*y0^12*y1*y2^8*y3^3 + 
            25000566103924363/2624400000*y0^11*y1^2*y2^8*y3^3 + 
            187103981326009/116640000*y0^10*y1^3*y2^8*y3^3 + 
            777825085895937181/62985600000*y0^9*y1^4*y2^8*y3^3 + 
            66659865244139/1399680000*y0^8*y1^5*y2^8*y3^3 + 
            146146538802537629/20995200000*y0^7*y1^6*y2^8*y3^3 - 
            40436487993817153/6998400000*y0^6*y1^7*y2^8*y3^3 + 
            2138433439314599/1399680000*y0^5*y1^8*y2^8*y3^3 - 
            4423247072893/6912000*y0^4*y1^9*y2^8*y3^3 + 
            289267242829807/388800000*y0^3*y1^10*y2^8*y3^3 + 
            467073601321/6480000*y0^2*y1^11*y2^8*y3^3 - 
            143274711968749/777600000*y0*y1^12*y2^8*y3^3 - 
            5148110252297/518400000*y1^13*y2^8*y3^3 + 
            15610656619093037/15746400000*y0^12*y2^9*y3^3 - 
            19606611355504301/3936600000*y0^11*y1*y2^9*y3^3 + 
            693947911670810233/31492800000*y0^10*y1^2*y2^9*y3^3 + 
            84057014842745101/62985600000*y0^9*y1^3*y2^9*y3^3 + 
            169064962179217/25920000*y0^8*y1^4*y2^9*y3^3 - 
            43609905893118199/6298560000*y0^7*y1^5*y2^9*y3^3 + 
            1113359163753649/5038848000*y0^6*y1^6*y2^9*y3^3 + 
            1063706985175453/777600000*y0^5*y1^7*y2^9*y3^3 - 
            4682412824362901/3110400000*y0^4*y1^8*y2^9*y3^3 + 
            1728191292706369/2332800000*y0^3*y1^9*y2^9*y3^3 + 
            1126613506891/21600000*y0^2*y1^10*y2^9*y3^3 - 
            40526826419393/259200000*y0*y1^11*y2^9*y3^3 + 
            59655164881897/1866240000*y1^12*y2^9*y3^3 - 
            4340573411119547/7873200000*y0^11*y2^10*y3^3 + 
            6697437130813637/5248800000*y0^10*y1*y2^10*y3^3 - 
            1380153116221699/656100000*y0^9*y1^2*y2^10*y3^3 + 
            157195405040694941/31492800000*y0^8*y1^3*y2^10*y3^3 + 
            9528008507577799/20995200000*y0^7*y1^4*y2^10*y3^3 - 
            10003674931632907/20995200000*y0^6*y1^5*y2^10*y3^3 - 
            14918436067009/172800000*y0^5*y1^6*y2^10*y3^3 - 
            4929173490742673/4665600000*y0^4*y1^7*y2^10*y3^3 - 
            166143874321561/1166400000*y0^3*y1^8*y2^10*y3^3 + 
            101220150483271/388800000*y0^2*y1^9*y2^10*y3^3 + 
            547700253593/20736000*y0*y1^10*y2^10*y3^3 + 
            1678038373499/518400000*y1^11*y2^10*y3^3 - 
            4845464372004307/15746400000*y0^10*y2^11*y3^3 + 
            4400630763869051/6998400000*y0^9*y1*y2^11*y3^3 - 
            14117730657244927/4665600000*y0^8*y1^2*y2^11*y3^3 - 
            367623365441977/524880000*y0^7*y1^3*y2^11*y3^3 - 
            32331373275856781/25194240000*y0^6*y1^4*y2^11*y3^3 + 
            338837948492813/233280000*y0^5*y1^5*y2^11*y3^3 - 
            613856098196459/3732480000*y0^4*y1^6*y2^11*y3^3 + 
            32249286042119/172800000*y0^3*y1^7*y2^11*y3^3 - 
            275284763712347/3110400000*y0^2*y1^8*y2^11*y3^3 - 
            284497865592617/1555200000*y0*y1^9*y2^11*y3^3 + 
            66639026280727/6220800000*y1^10*y2^11*y3^3 + 
            6775414497222731/62985600000*y0^9*y2^12*y3^3 - 
            8341308439012579/20995200000*y0^8*y1*y2^12*y3^3 + 
            25181103369941003/62985600000*y0^7*y1^2*y2^12*y3^3 - 
            4825097933163689/4199040000*y0^6*y1^3*y2^12*y3^3 + 
            644214290112517/4665600000*y0^5*y1^4*y2^12*y3^3 - 
            714649236622583/1555200000*y0^4*y1^5*y2^12*y3^3 - 
            82059265333859/1866240000*y0^3*y1^6*y2^12*y3^3 + 
            271409043356651/1555200000*y0^2*y1^7*y2^12*y3^3 + 
            34251354784979/622080000*y0*y1^8*y2^12*y3^3 + 
            7074037194293/518400000*y1^9*y2^12*y3^3 + 
            10036656071539567/125971200000*y0^8*y2^13*y3^3 + 
            38057942602543/3499200000*y0^7*y1*y2^13*y3^3 - 
            617122355616217/13996800000*y0^6*y1^2*y2^13*y3^3 + 
            31988704590271/93312000*y0^5*y1^3*y2^13*y3^3 + 
            10158090016123/18662400000*y0^4*y1^4*y2^13*y3^3 - 
            1202286781213/57600000*y0^3*y1^5*y2^13*y3^3 - 
            11210134095191/1036800000*y0^2*y1^6*y2^13*y3^3 - 
            117592505401493/1555200000*y0*y1^7*y2^13*y3^3 - 
            18616912254881/6220800000*y1^8*y2^13*y3^3 - 
            17093355350257/1399680000*y0^7*y2^14*y3^3 + 
            9786745550917/466560000*y0^6*y1*y2^14*y3^3 + 
            601904005643189/13996800000*y0^5*y1^2*y2^14*y3^3 - 
            10255769664889/1555200000*y0^4*y1^3*y2^14*y3^3 + 
            2203978273207/373248000*y0^3*y1^4*y2^14*y3^3 + 
            24437216233271/518400000*y0^2*y1^5*y2^14*y3^3 + 
            37020228202499/3110400000*y0*y1^6*y2^14*y3^3 + 
            4210010621813/518400000*y1^7*y2^14*y3^3 - 
            1253971257136271/125971200000*y0^6*y2^15*y3^3 + 
            555875647537/25920000*y0^5*y1*y2^15*y3^3 + 
            12319802319883/18662400000*y0^4*y1^2*y2^15*y3^3 - 
            6151295575603/311040000*y0^3*y1^3*y2^15*y3^3 + 
            1688178632947/345600000*y0^2*y1^4*y2^15*y3^3 - 
            6634990283779/518400000*y0*y1^5*y2^15*y3^3 - 
            10501109285383/4665600000*y1^6*y2^15*y3^3 + 
            72462822173491/13996800000*y0^5*y2^16*y3^3 - 
            305613675281/48600000*y0^4*y1*y2^16*y3^3 + 
            1813860819079/9331200000*y0^3*y1^2*y2^16*y3^3 + 
            2511748645139/518400000*y0^2*y1^3*y2^16*y3^3 - 
            4430434379161/3110400000*y0*y1^4*y2^16*y3^3 + 
            151116910903/86400000*y1^5*y2^16*y3^3 - 
            3904818617189/3732480000*y0^4*y2^17*y3^3 - 
            993701167421/518400000*y0^3*y1*y2^17*y3^3 + 
            789606600563/1036800000*y0^2*y1^2*y2^17*y3^3 - 
            7658233649/19200000*y0*y1^3*y2^17*y3^3 - 
            336763445411/1036800000*y1^4*y2^17*y3^3 - 
            4979625531263/9331200000*y0^3*y2^18*y3^3 + 
            25159603069/57600000*y0^2*y1*y2^18*y3^3 - 
            134063194373/345600000*y0*y1^2*y2^18*y3^3 + 
            527215169/4800000*y1^3*y2^18*y3^3 + 
            47091738179/259200000*y0^2*y2^19*y3^3 + 
            978280517/28800000*y0*y1*y2^19*y3^3 - 
            355730827/27648000*y1^2*y2^19*y3^3 + 
            3498369257/172800000*y0*y2^20*y3^3 - 17572187/9600000*y1*y2^20*y3^3 
            - 328017157/46080000*y2^21*y3^3 + 102168209694127/36450000*y0^20*y3\
            ^4 + 442629760085983/18225000*y0^19*y1*y3^4 + 
            3897316367320537/72900000*y0^18*y1^2*y3^4 - 
            1676371003956149/145800000*y0^17*y1^3*y3^4 + 
            100863746197721/583200000*y0^16*y1^4*y3^4 + 
            1433036328366851/16200000*y0^15*y1^5*y3^4 - 
            3798802607916007/129600000*y0^14*y1^6*y3^4 - 
            49541017113355817/583200000*y0^13*y1^7*y3^4 + 
            17164664677074919/233280000*y0^12*y1^8*y3^4 + 
            24422667524715421/388800000*y0^11*y1^9*y3^4 - 
            119970188587538653/2332800000*y0^10*y1^10*y3^4 - 
            2662322175508463/233280000*y0^9*y1^11*y3^4 + 
            5876827364206807/155520000*y0^8*y1^12*y3^4 - 
            1396350485728171/583200000*y0^7*y1^13*y3^4 - 
            3262845410479553/233280000*y0^6*y1^14*y3^4 + 
            55131254503783/32400000*y0^5*y1^15*y3^4 + 
            4273047889200223/1166400000*y0^4*y1^16*y3^4 + 
            2881462603117/4665600*y0^3*y1^17*y3^4 - 
            18515990740447/194400000*y0^2*y1^18*y3^4 - 
            1747610763893/64800000*y0*y1^19*y3^4 - 
            23120336297/14400000*y1^20*y3^4 + 1443987765970571/54675000*y0^19*y\
            2*y3^4 + 12111198589578343/109350000*y0^18*y1*y2*y3^4 - 
            720754194410129/13668750*y0^17*y1^2*y2*y3^4 + 
            2552911808522579/218700000*y0^16*y1^3*y2*y3^4 + 
            58206744279790019/218700000*y0^15*y1^4*y2*y3^4 + 
            16248898921129/648000*y0^14*y1^5*y2*y3^4 - 
            40872427887863257/233280000*y0^13*y1^6*y2*y3^4 + 
            11529585874783727/116640000*y0^12*y1^7*y2*y3^4 + 
            38372902926872773/2332800000*y0^11*y1^8*y2*y3^4 - 
            472860420155136503/6998400000*y0^10*y1^9*y2*y3^4 + 
            347976424961533849/6998400000*y0^9*y1^10*y2*y3^4 + 
            192245970555816167/6998400000*y0^8*y1^11*y2*y3^4 - 
            2756588391688249/46656000*y0^7*y1^12*y2*y3^4 + 
            7396166385471509/3499200000*y0^6*y1^13*y2*y3^4 + 
            10701429676256303/437400000*y0^5*y1^14*y2*y3^4 - 
            394396014235541/291600000*y0^4*y1^15*y2*y3^4 - 
            17848975423712543/3499200000*y0^3*y1^16*y2*y3^4 - 
            48064504942969/43200000*y0^2*y1^17*y2*y3^4 - 
            4039553513077/97200000*y0*y1^18*y2*y3^4 + 
            1321554510367/388800000*y1^19*y2*y3^4 + 
            43937154801699157/656100000*y0^18*y2^2*y3^4 - 
            50785173141485203/656100000*y0^17*y1*y2^2*y3^4 - 
            32049883158141733/874800000*y0^16*y1^2*y2^2*y3^4 + 
            119533732650976901/656100000*y0^15*y1^3*y2^2*y3^4 + 
            876795825691531241/3499200000*y0^14*y1^4*y2^2*y3^4 - 
            16343570790468551/104976000*y0^13*y1^5*y2^2*y3^4 - 
            58013811676717657/524880000*y0^12*y1^6*y2^2*y3^4 - 
            183515659335914543/874800000*y0^11*y1^7*y2^2*y3^4 + 
            890389051100254271/10497600000*y0^10*y1^8*y2^2*y3^4 + 
            385550347049793187/3499200000*y0^9*y1^9*y2^2*y3^4 - 
            1509038936956674257/20995200000*y0^8*y1^10*y2^2*y3^4 - 
            96915350808517231/1312200000*y0^7*y1^11*y2^2*y3^4 + 
            560837066998595147/10497600000*y0^6*y1^12*y2^2*y3^4 + 
            21126174708236569/2099520000*y0^5*y1^13*y2^2*y3^4 - 
            92755446300037799/5248800000*y0^4*y1^14*y2^2*y3^4 - 
            81087177210713/291600000*y0^3*y1^15*y2^2*y3^4 + 
            678499390726753/291600000*y0^2*y1^16*y2^2*y3^4 + 
            3254300225779/8100000*y0*y1^17*y2^2*y3^4 + 
            53636515210453/2332800000*y1^18*y2^2*y3^4 - 
            45230038926302077/1968300000*y0^17*y2^3*y3^4 - 
            6212398513583249/98415000*y0^16*y1*y2^3*y3^4 - 
            82474653848590849/1968300000*y0^15*y1^2*y2^3*y3^4 + 
            15445030615961677/48600000*y0^14*y1^3*y2^3*y3^4 - 
            2882639232784879/157464000*y0^13*y1^4*y2^3*y3^4 - 
            3800215852510458247/15746400000*y0^12*y1^5*y2^3*y3^4 - 
            4961356140720818863/13996800000*y0^11*y1^6*y2^3*y3^4 + 
            16620920847476029061/125971200000*y0^10*y1^7*y2^3*y3^4 + 
            1699590346211864701/25194240000*y0^9*y1^8*y2^3*y3^4 - 
            11094976098493530571/125971200000*y0^8*y1^9*y2^3*y3^4 - 
            651896361729710437/20995200000*y0^7*y1^10*y2^3*y3^4 + 
            1310612601330961927/20995200000*y0^6*y1^11*y2^3*y3^4 - 
            376300925546773537/62985600000*y0^5*y1^12*y2^3*y3^4 - 
            4614598319715781/466560000*y0^4*y1^13*y2^3*y3^4 + 
            13922794626134111/6998400000*y0^3*y1^14*y2^3*y3^4 - 
            480866551315963/2332800000*y0^2*y1^15*y2^3*y3^4 - 
            52881199013323/155520000*y0*y1^16*y2^3*y3^4 - 
            8646598904087/259200000*y1^17*y2^3*y3^4 - 
            482057119521757739/15746400000*y0^16*y2^4*y3^4 + 
            8727928359516811/437400000*y0^15*y1*y2^4*y3^4 + 
            18331062544505191/174960000*y0^14*y1^2*y2^4*y3^4 + 
            1873134312028162699/7873200000*y0^13*y1^3*y2^4*y3^4 - 
            3213426734014666673/20995200000*y0^12*y1^4*y2^4*y3^4 - 
            121566842534105459/2624400000*y0^11*y1^5*y2^4*y3^4 - 
            51388221338289615523/251942400000*y0^10*y1^6*y2^4*y3^4 - 
            247045397559674047/2519424000*y0^9*y1^7*y2^4*y3^4 + 
            3954982773507331/115200000*y0^8*y1^8*y2^4*y3^4 + 
            1248212967962932721/20995200000*y0^7*y1^9*y2^4*y3^4 + 
            186508419618723059/6998400000*y0^6*y1^10*y2^4*y3^4 - 
            5527122303216197/388800000*y0^5*y1^11*y2^4*y3^4 - 
            132307796587381127/20995200000*y0^4*y1^12*y2^4*y3^4 - 
            43461356992849/139968000*y0^3*y1^13*y2^4*y3^4 + 
            695706171010501/933120000*y0^2*y1^14*y2^4*y3^4 + 
            258270842894203/777600000*y0*y1^15*y2^4*y3^4 + 
            50324815901/1382400*y1^16*y2^4*y3^4 + 
            36797726599589549/1968300000*y0^15*y2^5*y3^4 + 
            20229589586527477/656100000*y0^14*y1*y2^5*y3^4 + 
            390216393196790777/1166400000*y0^13*y1^2*y2^5*y3^4 - 
            4227403941770142979/20995200000*y0^12*y1^3*y2^5*y3^4 + 
            44973703993853572327/125971200000*y0^11*y1^4*y2^5*y3^4 - 
            3309160067571245827/8398080000*y0^10*y1^5*y2^5*y3^4 - 
            6768026971953916667/62985600000*y0^9*y1^6*y2^5*y3^4 - 
            696452952012097/27337500*y0^8*y1^7*y2^5*y3^4 + 
            819922459388561761/8398080000*y0^7*y1^8*y2^5*y3^4 + 
            125661369458247653/4665600000*y0^6*y1^9*y2^5*y3^4 - 
            2551135898494213391/125971200000*y0^5*y1^10*y2^5*y3^4 - 
            632377287356975609/41990400000*y0^4*y1^11*y2^5*y3^4 + 
            6229095505001893/874800000*y0^3*y1^12*y2^5*y3^4 + 
            7654026326767169/2332800000*y0^2*y1^13*y2^5*y3^4 - 
            377232465055487/1555200000*y0*y1^14*y2^5*y3^4 - 
            2877419699623/311040000*y1^15*y2^5*y3^4 + 
            52646540063054543/15746400000*y0^14*y2^6*y3^4 + 
            86474479263342281/984150000*y0^13*y1*y2^6*y3^4 - 
            151839030757143961/31492800000*y0^12*y1^2*y2^6*y3^4 + 
            3327797862592023071/31492800000*y0^11*y1^3*y2^6*y3^4 - 
            7501732067642923759/27993600000*y0^10*y1^4*y2^6*y3^4 + 
            6683994286832585581/62985600000*y0^9*y1^5*y2^6*y3^4 - 
            5591210367498641573/50388480000*y0^8*y1^6*y2^6*y3^4 + 
            84884727410063939/15746400000*y0^7*y1^7*y2^6*y3^4 - 
            7136180310372317/6998400000*y0^6*y1^8*y2^6*y3^4 + 
            106600676210812463/8398080000*y0^5*y1^9*y2^6*y3^4 - 
            848144662084109/656100000*y0^4*y1^10*y2^6*y3^4 + 
            9117014146209563/3499200000*y0^3*y1^11*y2^6*y3^4 - 
            8133778562160551/4665600000*y0^2*y1^12*y2^6*y3^4 - 
            1111600964038481/1555200000*y0*y1^13*y2^6*y3^4 - 
            224606061259/259200000*y1^14*y2^6*y3^4 - 
            49136047326104053/5248800000*y0^13*y2^7*y3^4 + 
            439071408479915117/20995200000*y0^12*y1*y2^7*y3^4 - 
            2454581161832050577/20995200000*y0^11*y1^2*y2^7*y3^4 - 
            724104984559162787/62985600000*y0^10*y1^3*y2^7*y3^4 - 
            243835693844567927/4665600000*y0^9*y1^4*y2^7*y3^4 - 
            379702636763301107/20995200000*y0^8*y1^5*y2^7*y3^4 + 
            8429456263750547389/251942400000*y0^7*y1^6*y2^7*y3^4 - 
            3266021107239804137/83980800000*y0^6*y1^7*y2^7*y3^4 - 
            53529521515480601/83980800000*y0^5*y1^8*y2^7*y3^4 - 
            8127187084502113/9331200000*y0^4*y1^9*y2^7*y3^4 + 
            25351127495055709/13996800000*y0^3*y1^10*y2^7*y3^4 + 
            1980201867770381/1555200000*y0^2*y1^11*y2^7*y3^4 + 
            245210605113563/777600000*y0*y1^12*y2^7*y3^4 + 
            36108740155597/518400000*y1^13*y2^7*y3^4 + 
            4906390890573697/1574640000*y0^12*y2^8*y3^4 - 
            20216269638737701/388800000*y0^11*y1*y2^8*y3^4 - 
            656856190017414227/27993600000*y0^10*y1^2*y2^8*y3^4 - 
            51608369819184371/839808000*y0^9*y1^3*y2^8*y3^4 + 
            3503099398995076247/251942400000*y0^8*y1^4*y2^8*y3^4 - 
            5925498440994259/5248800000*y0^7*y1^5*y2^8*y3^4 - 
            132379968425579519/20995200000*y0^6*y1^6*y2^8*y3^4 + 
            82970485899073663/83980800000*y0^5*y1^7*y2^8*y3^4 - 
            66040332766563103/9331200000*y0^4*y1^8*y2^8*y3^4 + 
            62488167094292159/18662400000*y0^3*y1^9*y2^8*y3^4 + 
            27368636433354521/37324800000*y0^2*y1^10*y2^8*y3^4 - 
            420275599750541/414720000*y0*y1^11*y2^8*y3^4 + 
            360652425745949/37324800000*y1^12*y2^8*y3^4 - 
            337623835575769/15746400000*y0^11*y2^9*y3^4 - 
            28454817796206887/2332800000*y0^10*y1*y2^9*y3^4 + 
            2426354119163340691/251942400000*y0^9*y1^2*y2^9*y3^4 - 
            7320127539217669159/251942400000*y0^8*y1^3*y2^9*y3^4 + 
            98821912004913281/16796160000*y0^7*y1^4*y2^9*y3^4 - 
            8088793811041543/622080000*y0^6*y1^5*y2^9*y3^4 + 
            652851610278918761/62985600000*y0^5*y1^6*y2^9*y3^4 + 
            89869139086312763/55987200000*y0^4*y1^7*y2^9*y3^4 - 
            203915817383398153/111974400000*y0^3*y1^8*y2^9*y3^4 - 
            29637262055852233/37324800000*y0^2*y1^9*y2^9*y3^4 + 
            203986805819647/12441600000*y0*y1^10*y2^9*y3^4 + 
            10797857894407/153600000*y1^11*y2^9*y3^4 - 
            17058800100226433/27993600000*y0^10*y2^10*y3^4 + 
            177632230369705499/20995200000*y0^9*y1*y2^10*y3^4 - 
            5575153648551163/2239488000*y0^8*y1^2*y2^10*y3^4 + 
            154275475106538617/7873200000*y0^7*y1^3*y2^10*y3^4 - 
            1170600220503173297/83980800000*y0^6*y1^4*y2^10*y3^4 + 
            19205081916835757/5598720000*y0^5*y1^5*y2^10*y3^4 - 
            25798517954761879/6220800000*y0^4*y1^6*y2^10*y3^4 + 
            25173370797594383/13996800000*y0^3*y1^7*y2^10*y3^4 + 
            15247400084822131/9331200000*y0^2*y1^8*y2^10*y3^4 - 
            84517725228727/388800000*y0*y1^9*y2^10*y3^4 + 
            10719305207929/248832000*y1^10*y2^10*y3^4 - 
            8167183269475061/251942400000*y0^9*y2^11*y3^4 + 
            153758998610895491/83980800000*y0^8*y1*y2^11*y3^4 + 
            187143377882809007/41990400000*y0^7*y1^2*y2^11*y3^4 - 
            89157605261759269/41990400000*y0^6*y1^3*y2^11*y3^4 + 
            657969338107525183/125971200000*y0^5*y1^4*y2^11*y3^4 + 
            49419801738348043/167961600000*y0^4*y1^5*y2^11*y3^4 - 
            67134486801437251/223948800000*y0^3*y1^6*y2^11*y3^4 - 
            8894005015193017/14929920000*y0^2*y1^7*y2^11*y3^4 - 
            9440859013752827/24883200000*y0*y1^8*y2^11*y3^4 + 
            93396649001057/4976640000*y1^9*y2^11*y3^4 + 
            143119046693465653/503884800000*y0^8*y2^12*y3^4 + 
            3820275772752557/5248800000*y0^7*y1*y2^12*y3^4 - 
            243207511559733677/167961600000*y0^6*y1^2*y2^12*y3^4 + 
            28318575644186243/27993600000*y0^5*y1^3*y2^12*y3^4 - 
            9396965453130901/27993600000*y0^4*y1^4*y2^12*y3^4 + 
            255271078470509/5598720000*y0^3*y1^5*y2^12*y3^4 + 
            22754579750808511/29859840000*y0^2*y1^6*y2^12*y3^4 + 
            1379717795984099/12441600000*y0*y1^7*y2^12*y3^4 + 
            709878467920127/16588800000*y1^8*y2^12*y3^4 + 
            2986278925314043/12597120000*y0^7*y2^13*y3^4 - 
            5501849812776607/6998400000*y0^6*y1*y2^13*y3^4 + 
            31352716149926897/83980800000*y0^5*y1^2*y2^13*y3^4 - 
            4241522876920619/55987200000*y0^4*y1^3*y2^13*y3^4 - 
            10385910459598489/223948800000*y0^3*y1^4*y2^13*y3^4 - 
            608061322624429/4976640000*y0^2*y1^5*y2^13*y3^4 - 
            5575091171575271/24883200000*y0*y1^6*y2^13*y3^4 - 
            169592668022077/24883200000*y1^7*y2^13*y3^4 - 
            7129420391631799/33592320000*y0^6*y2^14*y3^4 + 
            2517264990032621/27993600000*y0^5*y1*y2^14*y3^4 - 
            8589345039529489/167961600000*y0^4*y1^2*y2^14*y3^4 - 
            147556073333429/1166400000*y0^3*y1^3*y2^14*y3^4 + 
            5016333131717791/49766400000*y0^2*y1^4*y2^14*y3^4 + 
            201230705609287/4147200000*y0*y1^5*y2^14*y3^4 + 
            608321499923117/29859840000*y1^6*y2^14*y3^4 - 
            577098548519369/41990400000*y0^5*y2^15*y3^4 + 
            212484483938747/18662400000*y0^4*y1*y2^15*y3^4 - 
            2468043279796313/223948800000*y0^3*y1^2*y2^15*y3^4 + 
            61669443384061/8294400000*y0^2*y1^3*y2^15*y3^4 - 
            42991368255143/995328000*y0*y1^4*y2^15*y3^4 - 
            9242972287739/1658880000*y1^5*y2^15*y3^4 + 
            152394192745567/5598720000*y0^4*y2^16*y3^4 - 
            95627944795487/6220800000*y0^3*y1*y2^16*y3^4 + 
            108454008777899/49766400000*y0^2*y1^2*y2^16*y3^4 + 
            412662229109/51200000*y0*y1^3*y2^16*y3^4 + 
            263923310078807/49766400000*y1^4*y2^16*y3^4 + 
            17799660364813/74649600000*y0^3*y2^17*y3^4 + 
            34523616357877/8294400000*y0^2*y1*y2^17*y3^4 - 
            63590167637827/24883200000*y0*y1^2*y2^17*y3^4 - 
            3980436765821/2764800000*y1^3*y2^17*y3^4 - 
            77424899276239/49766400000*y0^2*y2^18*y3^4 + 
            204253118987/276480000*y0*y1*y2^18*y3^4 + 
            10769396840603/16588800000*y1^2*y2^18*y3^4 - 
            76243042291/4147200000*y0*y2^19*y3^4 - 
            50147500699/230400000*y1*y2^19*y3^4 + 
            11426985761/276480000*y2^20*y3^4 + 
            1650696202345739/54675000*y0^19*y3^5 + 
            10425499883110157/72900000*y0^18*y1*y3^5 + 
            177816698989847/1200000*y0^17*y1^2*y3^5 + 
            21244011794379113/874800000*y0^16*y1^3*y3^5 + 
            70998205558161779/1749600000*y0^15*y1^4*y3^5 + 
            31981709741698639/1166400000*y0^14*y1^5*y3^5 - 
            425965856581987/109350000*y0^13*y1^6*y3^5 + 
            1457504671640071283/6998400000*y0^12*y1^7*y3^5 + 
            82287339175070177/2332800000*y0^11*y1^8*y3^5 - 
            1407586034720306651/13996800000*y0^10*y1^9*y3^5 + 
            1610662010252252543/13996800000*y0^9*y1^10*y3^5 + 
            347858811332514113/4665600000*y0^8*y1^11*y3^5 - 
            117671031222115723/1749600000*y0^7*y1^12*y3^5 - 
            125876447216879167/6998400000*y0^6*y1^13*y3^5 + 
            10509880337374973/388800000*y0^5*y1^14*y3^5 + 
            40616175921131651/3499200000*y0^4*y1^15*y3^5 + 
            679264885118999/1749600000*y0^3*y1^16*y3^5 - 
            32052665047547/77760000*y0^2*y1^17*y3^5 - 
            4507472022583/72900000*y0*y1^18*y3^5 - 
            181374141223/86400000*y1^19*y3^5 + 
            1179103182618703/6834375*y0^18*y2*y3^5 + 
            6349827866080597/17496000*y0^17*y1*y2*y3^5 + 
            91767978086012261/874800000*y0^16*y1^2*y2*y3^5 + 
            128398146446705887/1749600000*y0^15*y1^3*y2*y3^5 + 
            204401451762459401/583200000*y0^14*y1^4*y2*y3^5 + 
            2106044211027410179/6998400000*y0^13*y1^5*y2*y3^5 + 
            9259477847239219/37324800*y0^12*y1^6*y2*y3^5 - 
            368550180087502541/1399680000*y0^11*y1^7*y2*y3^5 - 
            181457232528302279/3110400000*y0^10*y1^8*y2*y3^5 + 
            300621410500358527/933120000*y0^9*y1^9*y2*y3^5 - 
            4017859439497082197/27993600000*y0^8*y1^10*y2*y3^5 - 
            308345889812251841/1749600000*y0^7*y1^11*y2*y3^5 + 
            1814624857457652941/13996800000*y0^6*y1^12*y2*y3^5 + 
            10997110432750213/218700000*y0^5*y1^13*y2*y3^5 - 
            281352673235631833/6998400000*y0^4*y1^14*y2*y3^5 - 
            70664305948019533/3499200000*y0^3*y1^15*y2*y3^5 - 
            2263800456629299/874800000*y0^2*y1^16*y2*y3^5 - 
            161616628705219/3499200000*y0*y1^17*y2*y3^5 + 
            78841447288609/6998400000*y1^18*y2*y3^5 + 
            18286167338403221/87480000*y0^17*y2^2*y3^5 + 
            27025002492039103/524880000*y0^16*y1*y2^2*y3^5 - 
            61730582511476953/874800000*y0^15*y1^2*y2^2*y3^5 + 
            42113749488223007/1166400000*y0^14*y1^3*y2^2*y3^5 + 
            5013421874671818971/6998400000*y0^13*y1^4*y2^2*y3^5 - 
            15677507891183903/437400000*y0^12*y1^5*y2^2*y3^5 - 
            18044461456732835957/41990400000*y0^11*y1^6*y2^2*y3^5 - 
            17971133066370481/933120000*y0^10*y1^7*y2^2*y3^5 + 
            902801918577994757/6998400000*y0^9*y1^8*y2^2*y3^5 - 
            16363474676355304681/41990400000*y0^8*y1^9*y2^2*y3^5 + 
            3376056993924677/164025000*y0^7*y1^10*y2^2*y3^5 + 
            1111546136347305889/6998400000*y0^6*y1^11*y2^2*y3^5 - 
            3944200942964006189/41990400000*y0^5*y1^12*y2^2*y3^5 - 
            385309800885110221/8398080000*y0^4*y1^13*y2^2*y3^5 + 
            140884547686890337/8398080000*y0^3*y1^14*y2^2*y3^5 + 
            5951566284513097/656100000*y0^2*y1^15*y2^2*y3^5 + 
            18115768493029993/13996800000*y0*y1^16*y2^2*y3^5 + 
            228346495929401/4665600000*y1^17*y2^2*y3^5 - 
            791250135270586879/7873200000*y0^16*y2^3*y3^5 - 
            4716292961302463/7873200000*y0^15*y1*y2^3*y3^5 - 
            12212108045487469921/15746400000*y0^14*y1^2*y2^3*y3^5 + 
            35694711789142799191/62985600000*y0^13*y1^3*y2^3*y3^5 - 
            44930204735937274091/62985600000*y0^12*y1^4*y2^3*y3^5 + 
            10003905542486164583/12597120000*y0^11*y1^5*y2^3*y3^5 - 
            27398587147028917729/503884800000*y0^10*y1^6*y2^3*y3^5 - 
            36832773700127472323/83980800000*y0^9*y1^7*y2^3*y3^5 - 
            43433261879965344331/100776960000*y0^8*y1^8*y2^3*y3^5 + 
            1234314453675004571/3936600000*y0^7*y1^9*y2^3*y3^5 + 
            911751559700658941/27993600000*y0^6*y1^10*y2^3*y3^5 - 
            3934763676320806981/41990400000*y0^5*y1^11*y2^3*y3^5 + 
            3144966486474856111/251942400000*y0^4*y1^12*y2^3*y3^5 + 
            409575753460482857/41990400000*y0^3*y1^13*y2^3*y3^5 - 
            4224712027258171/1312200000*y0^2*y1^14*y2^3*y3^5 - 
            6232639879352849/4665600000*y0*y1^15*y2^3*y3^5 - 
            109276353311903/1166400000*y1^16*y2^3*y3^5 - 
            298350809076363271/5248800000*y0^15*y2^4*y3^5 - 
            1388026418914833043/2624400000*y0^14*y1*y2^4*y3^5 + 
            4323338998746319243/10497600000*y0^13*y1^2*y2^4*y3^5 - 
            1851724730094510287/1968300000*y0^12*y1^3*y2^4*y3^5 + 
            127864769647654941217/83980800000*y0^11*y1^4*y2^4*y3^5 - 
            6412938291177414899/41990400000*y0^10*y1^5*y2^4*y3^5 - 
            14474428829520471313/167961600000*y0^9*y1^6*y2^4*y3^5 - 
            82476574541247414299/251942400000*y0^8*y1^7*y2^4*y3^5 + 
            1172635122338009723/5248800000*y0^7*y1^8*y2^4*y3^5 - 
            62488042554254821/1866240000*y0^6*y1^9*y2^4*y3^5 + 
            24583158627555839/16796160000*y0^5*y1^10*y2^4*y3^5 - 
            165057435586047967/6998400000*y0^4*y1^11*y2^4*y3^5 - 
            36650667008407009/16796160000*y0^3*y1^12*y2^4*y3^5 + 
            91769874975241703/20995200000*y0^2*y1^13*y2^4*y3^5 + 
            1353833130110239/2332800000*y0*y1^14*y2^4*y3^5 + 
            228070277063497/1866240000*y1^15*y2^4*y3^5 - 
            77101532463989659/3936600000*y0^14*y2^5*y3^5 - 
            134683205026893349/1749600000*y0^13*y1*y2^5*y3^5 + 
            1617298462791659191/6998400000*y0^12*y1^2*y2^5*y3^5 + 
            45689984793363254119/83980800000*y0^11*y1^3*y2^5*y3^5 - 
            154094652695114074597/503884800000*y0^10*y1^4*y2^5*y3^5 + 
            1524948517655502553/2799360000*y0^9*y1^5*y2^5*y3^5 - 
            8011118199545186267/503884800000*y0^8*y1^6*y2^5*y3^5 + 
            1633240343173588403/20995200000*y0^7*y1^7*y2^5*y3^5 - 
            26265772596390075731/167961600000*y0^6*y1^8*y2^5*y3^5 - 
            44708964803252291/1679616000*y0^5*y1^9*y2^5*y3^5 + 
            1661212176418161449/503884800000*y0^4*y1^10*y2^5*y3^5 + 
            1238757470771373773/41990400000*y0^3*y1^11*y2^5*y3^5 + 
            21928203656437277/4199040000*y0^2*y1^12*y2^5*y3^5 - 
            12678527187097537/27993600000*y0*y1^13*y2^5*y3^5 - 
            561752298233917/9331200000*y1^14*y2^5*y3^5 - 
            173472293187869887/6998400000*y0^13*y2^6*y3^5 + 
            9465795385223873879/31492800000*y0^12*y1*y2^6*y3^5 - 
            2642009677606479643/25194240000*y0^11*y1^2*y2^6*y3^5 + 
            49744607313444728509/251942400000*y0^10*y1^3*y2^6*y3^5 + 
            8471063333477298829/41990400000*y0^9*y1^4*y2^6*y3^5 - 
            4070616670519627567/251942400000*y0^8*y1^5*y2^6*y3^5 + 
            1279469330137821629/7873200000*y0^7*y1^6*y2^6*y3^5 - 
            11808251518871930981/83980800000*y0^6*y1^7*y2^6*y3^5 + 
            374522563079409763/55987200000*y0^5*y1^8*y2^6*y3^5 + 
            4725549545802802403/167961600000*y0^4*y1^9*y2^6*y3^5 - 
            37898623728806209/10497600000*y0^3*y1^10*y2^6*y3^5 - 
            897297983519213/103680000*y0^2*y1^11*y2^6*y3^5 - 
            8518185613032739/4665600000*y0*y1^12*y2^6*y3^5 + 
            55980742691513/746496000*y1^13*y2^6*y3^5 + 
            710396505640755883/41990400000*y0^12*y2^7*y3^5 + 
            6927346876257412889/83980800000*y0^11*y1*y2^7*y3^5 + 
            114775325873407123/4199040000*y0^10*y1^2*y2^7*y3^5 + 
            31741996036521348647/167961600000*y0^9*y1^3*y2^7*y3^5 - 
            2120201186030104891/27993600000*y0^8*y1^4*y2^7*y3^5 + 
            4802754737173967033/41990400000*y0^7*y1^5*y2^7*y3^5 - 
            13399571614303606049/335923200000*y0^6*y1^6*y2^7*y3^5 + 
            877329460569034931/18662400000*y0^5*y1^7*y2^7*y3^5 - 
            11404767262732720849/335923200000*y0^4*y1^8*y2^7*y3^5 + 
            4579417402057403/18662400000*y0^3*y1^9*y2^7*y3^5 + 
            327469637443359941/33592320000*y0^2*y1^10*y2^7*y3^5 + 
            1250004656592331/6998400000*y0*y1^11*y2^7*y3^5 + 
            616220145982733/2799360000*y1^12*y2^7*y3^5 + 
            6041301032142390467/251942400000*y0^11*y2^8*y3^5 - 
            3490574602121706521/83980800000*y0^10*y1*y2^8*y3^5 + 
            2450603152063461169/13996800000*y0^9*y1^2*y2^8*y3^5 - 
            16557511227032618857/167961600000*y0^8*y1^3*y2^8*y3^5 + 
            86686288498611168203/503884800000*y0^7*y1^4*y2^8*y3^5 - 
            5199114777247151773/55987200000*y0^6*y1^5*y2^8*y3^5 + 
            2233294700416108963/67184640000*y0^5*y1^6*y2^8*y3^5 + 
            923119316803357979/335923200000*y0^4*y1^7*y2^8*y3^5 + 
            2737439862903557921/335923200000*y0^3*y1^8*y2^8*y3^5 - 
            1781922108091829351/671846400000*y0^2*y1^9*y2^8*y3^5 - 
            69613322929132013/44789760000*y0*y1^10*y2^8*y3^5 - 
            85538758254337/74649600000*y1^11*y2^8*y3^5 + 
            2089204927813963/2624400000*y0^10*y2^9*y3^5 + 
            2071072938204908039/167961600000*y0^9*y1*y2^9*y3^5 - 
            47640782858520390217/1007769600000*y0^8*y1^2*y2^9*y3^5 + 
            38846828968151549399/503884800000*y0^7*y1^3*y2^9*y3^5 - 
            3070420115736725389/67184640000*y0^6*y1^4*y2^9*y3^5 + 
            1824355970417979199/37324800000*y0^5*y1^5*y2^9*y3^5 - 
            11965690164273099203/1007769600000*y0^4*y1^6*y2^9*y3^5 - 
            423506915557944113/83980800000*y0^3*y1^7*y2^9*y3^5 + 
            68954521807898957/1343692800000*y0^2*y1^8*y2^9*y3^5 - 
            3353918086416653/4976640000*y0*y1^9*y2^9*y3^5 + 
            13637221527264589/49766400000*y1^10*y2^9*y3^5 - 
            243354091344487553/55987200000*y0^9*y2^10*y3^5 - 
            2415539841497329223/167961600000*y0^8*y1*y2^10*y3^5 + 
            1447840276919502623/83980800000*y0^7*y1^2*y2^10*y3^5 - 
            2119188556859702701/83980800000*y0^6*y1^3*y2^10*y3^5 + 
            978421640047381403/335923200000*y0^5*y1^4*y2^10*y3^5 - 
            191425154180271269/27993600000*y0^4*y1^5*y2^10*y3^5 + 
            118296730391802251/20995200000*y0^3*y1^6*y2^10*y3^5 + 
            2844685698897835567/671846400000*y0^2*y1^7*y2^10*y3^5 - 
            13541907983647511/37324800000*y0*y1^8*y2^10*y3^5 + 
            3410333737989421/74649600000*y1^9*y2^10*y3^5 - 
            3606801413868123517/1007769600000*y0^8*y2^11*y3^5 + 
            783449476042122637/167961600000*y0^7*y1*y2^11*y3^5 - 
            279320609515301603/18662400000*y0^6*y1^2*y2^11*y3^5 + 
            29626636275736759/5248800000*y0^5*y1^3*y2^11*y3^5 - 
            189473386213608161/1007769600000*y0^4*y1^4*y2^11*y3^5 - 
            1177187458277556401/335923200000*y0^3*y1^5*y2^11*y3^5 - 
            5989870442831057809/2687385600000*y0^2*y1^6*y2^11*y3^5 - 
            430883734413326323/447897600000*y0*y1^7*y2^11*y3^5 + 
            31858382291928193/298598400000*y1^8*y2^11*y3^5 + 
            893083132529030891/503884800000*y0^7*y2^12*y3^5 - 
            243457626366080129/167961600000*y0^6*y1*y2^12*y3^5 + 
            4280723617600771/6220800000*y0^5*y1^2*y2^12*y3^5 - 
            261102611859247507/111974400000*y0^4*y1^3*y2^12*y3^5 + 
            58647923992242101/111974400000*y0^3*y1^4*y2^12*y3^5 + 
            418426205998967449/223948800000*y0^2*y1^5*y2^12*y3^5 + 
            6826111404760787/33177600000*y0*y1^6*y2^12*y3^5 + 
            10847381937405709/149299200000*y1^7*y2^12*y3^5 + 
            1582817217271717/167961600000*y0^6*y2^13*y3^5 + 
            6996513309798587/67184640000*y0^5*y1*y2^13*y3^5 + 
            55758929216878403/55987200000*y0^4*y1^2*y2^13*y3^5 - 
            4704953749767491/18662400000*y0^3*y1^3*y2^13*y3^5 - 
            278800455309466591/537477120000*y0^2*y1^4*y2^13*y3^5 - 
            65095992700766431/149299200000*y0*y1^5*y2^13*y3^5 + 
            3568862287569707/895795200000*y1^6*y2^13*y3^5 - 
            405658599088429/4665600000*y0^5*y2^14*y3^5 + 
            1167022722623729/13996800000*y0^4*y1*y2^14*y3^5 - 
            2085676350226531/20995200000*y0^3*y1^2*y2^14*y3^5 + 
            25129882606499329/74649600000*y0^2*y1^3*y2^14*y3^5 + 
            123575530890077071/895795200000*y0*y1^4*y2^14*y3^5 + 
            611567422377151/16588800000*y1^5*y2^14*y3^5 + 
            15346552283873407/335923200000*y0^4*y2^15*y3^5 + 
            89258600903713/4147200000*y0^3*y1*y2^15*y3^5 - 
            9558672819933619/298598400000*y0^2*y1^2*y2^15*y3^5 - 
            4079815809739309/49766400000*y0*y1^3*y2^15*y3^5 - 
            545407635349499/59719680000*y1^4*y2^15*y3^5 - 
            365516273930117/27993600000*y0^3*y2^16*y3^5 + 
            275172473869/77760000*y0^2*y1*y2^16*y3^5 + 
            1917840106413547/99532800000*y0*y1^2*y2^16*y3^5 + 
            40379654705483/5529600000*y1^3*y2^16*y3^5 - 
            51099635097683/33177600000*y0^2*y2^17*y3^5 - 
            101826421679387/16588800000*y0*y1*y2^17*y3^5 - 
            289131409958033/99532800000*y1^2*y2^17*y3^5 + 
            94464547041809/99532800000*y0*y2^18*y3^5 + 
            4565122245521/5529600000*y1*y2^18*y3^5 - 
            77483192453/1105920000*y2^19*y3^5 + 
            1943340804050588267/15746400000*y0^18*y3^6 + 
            6568883744718355373/15746400000*y0^17*y1*y3^6 + 
            30157511155981743659/62985600000*y0^16*y1^2*y3^6 + 
            128011068913380721/1259712000*y0^15*y1^3*y3^6 - 
            291491023875958129/1399680000*y0^14*y1^4*y3^6 + 
            222866879597821379/437400000*y0^13*y1^5*y3^6 + 
            288198965172067305553/503884800000*y0^12*y1^6*y3^6 - 
            206223611235375263/2015539200*y0^11*y1^7*y3^6 + 
            13634415614715100211/100776960000*y0^10*y1^8*y3^6 + 
            48602672244901323221/100776960000*y0^9*y1^9*y3^6 - 
            7894377900015930163/335923200000*y0^8*y1^10*y3^6 - 
            787307526214877233/4665600000*y0^7*y1^11*y3^6 + 
            919716088453745731/10497600000*y0^6*y1^12*y3^6 + 
            25421145673786793309/251942400000*y0^5*y1^13*y3^6 + 
            11575947807734614573/503884800000*y0^4*y1^14*y3^6 + 
            14836186178315543/83980800000*y0^3*y1^15*y3^6 - 
            1723194747169381/4665600000*y0^2*y1^16*y3^6 - 
            625017045563753/27993600000*y0*y1^17*y3^6 + 
            189780859427527/100776960000*y1^18*y3^6 + 
            7168745957641563137/15746400000*y0^17*y2*y3^6 + 
            12143156102568538843/10497600000*y0^16*y1*y2*y3^6 + 
            2488298983264463419/2624400000*y0^15*y1^2*y2*y3^6 - 
            812223669581970211/2624400000*y0^14*y1^3*y2*y3^6 + 
            34798258670643218053/20995200000*y0^13*y1^4*y2*y3^6 + 
            6613825855799883677/9331200000*y0^12*y1^5*y2*y3^6 - 
            66332010015900797087/251942400000*y0^11*y1^6*y2*y3^6 + 
            149570403649211978479/251942400000*y0^10*y1^7*y2*y3^6 + 
            16857218398255416871/37324800000*y0^9*y1^8*y2*y3^6 - 
            158337938629466548601/201553920000*y0^8*y1^9*y2*y3^6 + 
            1407004202044553609/12597120000*y0^7*y1^10*y2*y3^6 + 
            17639138296344745939/41990400000*y0^6*y1^11*y2*y3^6 - 
            51633640328507115391/503884800000*y0^5*y1^12*y2*y3^6 - 
            85675192660941806401/503884800000*y0^4*y1^13*y2*y3^6 - 
            8170040698183622267/167961600000*y0^3*y1^14*y2*y3^6 - 
            286098491573690329/55987200000*y0^2*y1^15*y2*y3^6 - 
            514767339312307/167961600000*y0*y1^16*y2*y3^6 + 
            157271832713219/13996800000*y1^17*y2*y3^6 + 
            2873090296414534223/6998400000*y0^16*y2^2*y3^6 + 
            18003694096070069923/15746400000*y0^15*y1*y2^2*y3^6 - 
            24580780820860595749/62985600000*y0^14*y1^2*y2^2*y3^6 + 
            219955008891470369413/125971200000*y0^13*y1^3*y2^2*y3^6 - 
            626140147654813479031/503884800000*y0^12*y1^4*y2^2*y3^6 + 
            10463050386913919501/62985600000*y0^11*y1^5*y2^2*y3^6 + 
            14700492896347732103/22394880000*y0^10*y1^6*y2^2*y3^6 - 
            72027967762809306241/167961600000*y0^9*y1^7*y2^2*y3^6 - 
            1056710426204494682287/1007769600000*y0^8*y1^8*y2^2*y3^6 + 
            178804531495112287639/251942400000*y0^7*y1^9*y2^2*y3^6 - 
            13416421909113081443/100776960000*y0^6*y1^10*y2^2*y3^6 - 
            2367006457828284379/5598720000*y0^5*y1^11*y2^2*y3^6 + 
            6642101462722913/2099520000*y0^4*y1^12*y2^2*y3^6 + 
            14612655826757056771/167961600000*y0^3*y1^13*y2^2*y3^6 + 
            2207944669485934769/83980800000*y0^2*y1^14*y2^2*y3^6 + 
            233247030925147181/83980800000*y0*y1^15*y2^2*y3^6 + 
            5556959118887053/41990400000*y1^16*y2^2*y3^6 + 
            707655834883520419/7873200000*y0^15*y2^3*y3^6 - 
            10259729208622367/25194240*y0^14*y1*y2^3*y3^6 + 
            11158502268459597463/31492800000*y0^13*y1^2*y2^3*y3^6 - 
            4609399273430048309/2099520000*y0^12*y1^3*y2^3*y3^6 + 
            379873854551651001833/503884800000*y0^11*y1^4*y2^3*y3^6 - 
            46866493848114628771/503884800000*y0^10*y1^5*y2^3*y3^6 - 
            153771261620810290973/403107840000*y0^9*y1^6*y2^3*y3^6 - 
            54526401397746117101/223948800000*y0^8*y1^7*y2^3*y3^6 + 
            285207068514648218419/503884800000*y0^7*y1^8*y2^3*y3^6 - 
            269239590781515068369/503884800000*y0^6*y1^9*y2^3*y3^6 + 
            6920688540229515149/335923200000*y0^5*y1^10*y2^3*y3^6 + 
            132563545627723203997/1007769600000*y0^4*y1^11*y2^3*y3^6 + 
            83063943262345423/15746400000*y0^3*y1^12*y2^3*y3^6 - 
            1169930619608409361/83980800000*y0^2*y1^13*y2^3*y3^6 - 
            647985628597065271/167961600000*y0*y1^14*y2^3*y3^6 - 
            4392857473845601/22394880000*y1^15*y2^3*y3^6 + 
            212291035600500349/5038848000*y0^14*y2^4*y3^6 - 
            44643707185859419691/41990400000*y0^13*y1*y2^4*y3^6 + 
            4625676487879993027/167961600000*y0^12*y1^2*y2^4*y3^6 + 
            18909380149391703983/31492800000*y0^11*y1^3*y2^4*y3^6 - 
            247921280451104941/251942400*y0^10*y1^4*y2^4*y3^6 + 
            1825585788200969891/3110400000*y0^9*y1^5*y2^4*y3^6 + 
            653184975847259041187/1343692800000*y0^8*y1^6*y2^4*y3^6 + 
            1439905117427707177/3936600000*y0^7*y1^7*y2^4*y3^6 - 
            105714262965316807417/335923200000*y0^6*y1^8*y2^4*y3^6 + 
            94275652971426124877/1007769600000*y0^5*y1^9*y2^4*y3^6 - 
            13336887176975860997/335923200000*y0^4*y1^10*y2^4*y3^6 - 
            3006510411303627241/335923200000*y0^3*y1^11*y2^4*y3^6 + 
            162489545309498159/27993600000*y0^2*y1^12*y2^4*y3^6 + 
            33729489033490601/13436928000*y0*y1^13*y2^4*y3^6 + 
            476813520582167/2099520000*y1^14*y2^4*y3^6 - 
            18223942411777362589/125971200000*y0^13*y2^5*y3^6 + 
            54232408912576906759/251942400000*y0^12*y1*y2^5*y3^6 + 
            960689771674615951/4031078400*y0^11*y1^2*y2^5*y3^6 - 
            721947168061059174227/1007769600000*y0^10*y1^3*y2^5*y3^6 + 
            1597487989482770714357/2015539200000*y0^9*y1^4*y2^5*y3^6 - 
            411453548007623821303/2015539200000*y0^8*y1^5*y2^5*y3^6 + 
            37173112458945023207/67184640000*y0^7*y1^6*y2^5*y3^6 - 
            23690329121351225821/67184640000*y0^6*y1^7*y2^5*y3^6 - 
            16256126455090779367/671846400000*y0^5*y1^8*y2^5*y3^6 + 
            151355307185311870667/2015539200000*y0^4*y1^9*y2^5*y3^6 + 
            271210940086038677/3732480000*y0^3*y1^10*y2^5*y3^6 + 
            1406864058199060997/111974400000*y0^2*y1^11*y2^5*y3^6 - 
            79377893690661781/33592320000*y0*y1^12*y2^5*y3^6 - 
            125206501998109/37324800000*y1^13*y2^5*y3^6 - 
            370254288745294321/3732480000*y0^12*y2^6*y3^6 + 
            39783260350211443181/125971200000*y0^11*y1*y2^6*y3^6 - 
            34507561387726892387/37324800000*y0^10*y1^2*y2^6*y3^6 + 
            262013995058703601/322486272*y0^9*y1^3*y2^6*y3^6 - 
            4144196905742212773713/4031078400000*y0^8*y1^4*y2^6*y3^6 + 
            38258865900275052737/167961600000*y0^7*y1^5*y2^6*y3^6 - 
            5113950544609400167/20155392000*y0^6*y1^6*y2^6*y3^6 + 
            14037222756925873321/37324800000*y0^5*y1^7*y2^6*y3^6 - 
            7805360921507813099/335923200000*y0^4*y1^8*y2^6*y3^6 - 
            117574833109669457993/2015539200000*y0^3*y1^9*y2^6*y3^6 - 
            8468143145921501287/671846400000*y0^2*y1^10*y2^6*y3^6 - 
            322299883899216029/74649600000*y0*y1^11*y2^6*y3^6 + 
            254506059218436833/1007769600000*y1^12*y2^6*y3^6 - 
            136474205639523751/10497600000*y0^11*y2^7*y3^6 - 
            210081406332899942077/1007769600000*y0^10*y1*y2^7*y3^6 + 
            114753415872646684027/503884800000*y0^9*y1^2*y2^7*y3^6 - 
            931053914594554511543/1007769600000*y0^8*y1^3*y2^7*y3^6 + 
            1003159465278353003/2799360000*y0^7*y1^4*y2^7*y3^6 - 
            1560383466705037783/6718464000*y0^6*y1^5*y2^7*y3^6 + 
            208482975884201247589/1343692800000*y0^5*y1^6*y2^7*y3^6 - 
            6482736475133870893/89579520000*y0^4*y1^7*y2^7*y3^6 + 
            444063125180322037/16796160000*y0^3*y1^8*y2^7*y3^6 + 
            359470534239366293/27993600000*y0^2*y1^9*y2^7*y3^6 + 
            506121538596371/291600000*y0*y1^10*y2^7*y3^6 + 
            17491009444082929/44789760000*y1^11*y2^7*y3^6 + 
            15133219093547675813/1007769600000*y0^10*y2^8*y3^6 - 
            7188718212534923681/335923200000*y0^9*y1*y2^8*y3^6 - 
            137992311342285187631/671846400000*y0^8*y1^2*y2^8*y3^6 + 
            2126623943648259833/13996800000*y0^7*y1^3*y2^8*y3^6 - 
            427682379812692173293/2015539200000*y0^6*y1^4*y2^8*y3^6 + 
            20227383008772945641/335923200000*y0^5*y1^5*y2^8*y3^6 - 
            710137485345856003/167961600000*y0^4*y1^6*y2^8*y3^6 + 
            3685879649516708183/149299200000*y0^3*y1^7*y2^8*y3^6 - 
            1925414500617009617/2687385600000*y0^2*y1^8*y2^8*y3^6 - 
            3223173870670440379/537477120000*y0*y1^9*y2^8*y3^6 + 
            353785987264647493/1074954240000*y1^10*y2^8*y3^6 + 
            156454161914595607/9331200000*y0^9*y2^9*y3^6 - 
            65566518055510279/874800000*y0^8*y1*y2^9*y3^6 + 
            5141696393596736023/67184640000*y0^7*y1^2*y2^9*y3^6 - 
            52624768788264416851/2015539200000*y0^6*y1^3*y2^9*y3^6 + 
            15887921117258323951/268738560000*y0^5*y1^4*y2^9*y3^6 - 
            41298064198886057779/1007769600000*y0^4*y1^5*y2^9*y3^6 - 
            22982683625866585133/895795200000*y0^3*y1^6*y2^9*y3^6 - 
            89057398476534427/537477120000*y0^2*y1^7*y2^9*y3^6 - 
            411493388877042569/5374771200000*y0*y1^8*y2^9*y3^6 + 
            145944591036363773/358318080000*y1^9*y2^9*y3^6 - 
            24954199394874681427/2015539200000*y0^8*y2^10*y3^6 + 
            22809304739582244917/503884800000*y0^7*y1*y2^10*y3^6 - 
            3547933845718262083/167961600000*y0^6*y1^2*y2^10*y3^6 + 
            1962491405837322341/201553920000*y0^5*y1^3*y2^10*y3^6 - 
            180430963940548757/49766400000*y0^4*y1^4*y2^10*y3^6 + 
            23327797095449698093/1343692800000*y0^3*y1^5*y2^10*y3^6 + 
            759236116260659731/119439360000*y0^2*y1^6*y2^10*y3^6 - 
            2070851702050108069/1343692800000*y0*y1^7*y2^10*y3^6 + 
            1610693567478822911/5374771200000*y1^8*y2^10*y3^6 + 
            144910002253638041/55987200000*y0^7*y2^11*y3^6 + 
            1666191424257860477/671846400000*y0^6*y1*y2^11*y3^6 + 
            6777798298913636237/671846400000*y0^5*y1^2*y2^11*y3^6 + 
            14245806353839687/20995200000*y0^4*y1^3*y2^11*y3^6 - 
            6902410758145206299/895795200000*y0^3*y1^4*y2^11*y3^6 - 
            3310013731347799981/895795200000*y0^2*y1^5*y2^11*y3^6 - 
            14698849016121635501/10749542400000*y0*y1^6*y2^11*y3^6 + 
            8501600594671411/44236800000*y1^7*y2^11*y3^6 + 
            4589051080388975249/2015539200000*y0^6*y2^12*y3^6 - 
            622189871577080821/335923200000*y0^5*y1*y2^12*y3^6 - 
            7242893938516010503/8062156800000*y0^4*y1^2*y2^12*y3^6 + 
            876184564914248671/447897600000*y0^3*y1^3*y2^12*y3^6 + 
            21929511074157825037/5374771200000*y0^2*y1^4*y2^12*y3^6 + 
            22330548905339687/55987200000*y0*y1^5*y2^12*y3^6 + 
            9240588514580795803/64497254400000*y1^6*y2^12*y3^6 - 
            172376997800794969/201553920000*y0^5*y2^13*y3^6 + 
            229246824901260823/1343692800000*y0^4*y1*y2^13*y3^6 - 
            1784292446412765593/2687385600000*y0^3*y1^2*y2^13*y3^6 - 
            1025169449933827543/895795200000*y0^2*y1^3*y2^13*y3^6 - 
            6751199309916747647/10749542400000*y0*y1^4*y2^13*y3^6 + 
            24018722107868567/1194393600000*y1^5*y2^13*y3^6 - 
            710356508032868111/2687385600000*y0^4*y2^14*y3^6 - 
            12588315125662519/149299200000*y0^3*y1*y2^14*y3^6 + 
            822388730707966531/1791590400000*y0^2*y1^2*y2^14*y3^6 + 
            9245197168595671/49766400000*y0*y1^3*y2^14*y3^6 + 
            260424877536127021/7166361600000*y1^4*y2^14*y3^6 + 
            770772054472405819/8062156800000*y0^3*y2^15*y3^6 - 
            8270708218710151/99532800000*y0^2*y1*y2^15*y3^6 - 
            144576112141765343/1194393600000*y0*y1^2*y2^15*y3^6 - 
            3925421428970291/398131200000*y1^3*y2^15*y3^6 + 
            6551427951549059/358318080000*y0^2*y2^16*y3^6 + 
            2639255627745053/99532800000*y0*y1*y2^16*y3^6 + 
            22113126095006891/2388787200000*y1^2*y2^16*y3^6 - 
            9017740924735619/1194393600000*y0*y2^17*y3^6 - 
            60493275024029/132710400000*y1*y2^17*y3^6 + 
            412475817393623/796262400000*y2^18*y3^6 + 
            8558645185078098497/31492800000*y0^17*y3^7 + 
            18597759290025946019/20995200000*y0^16*y1*y3^7 + 
            2530020313148661869/2624400000*y0^15*y1^2*y3^7 + 
            7897332753293429021/41990400000*y0^14*y1^3*y3^7 + 
            23127630814834989289/27993600000*y0^13*y1^4*y3^7 + 
            150868445320401392581/167961600000*y0^12*y1^5*y3^7 + 
            101451713488372728229/201553920000*y0^11*y1^6*y3^7 + 
            1192055462271401235857/1007769600000*y0^10*y1^7*y3^7 + 
            296791591725185985403/335923200000*y0^9*y1^8*y3^7 - 
            609747594576480479107/2015539200000*y0^8*y1^9*y3^7 + 
            31727648949732678257/251942400000*y0^7*y1^10*y3^7 + 
            205893917498618177/447897600*y0^6*y1^11*y3^7 + 
            117642225228515577937/503884800000*y0^5*y1^12*y3^7 + 
            56261364823905406511/1007769600000*y0^4*y1^13*y3^7 + 
            3587478404897277713/335923200000*y0^3*y1^14*y3^7 + 
            698755477327626001/335923200000*y0^2*y1^15*y3^7 + 
            116834764230024427/335923200000*y0*y1^16*y3^7 + 
            409793123526979/18662400000*y1^17*y3^7 + 
            49439429892506244929/62985600000*y0^16*y2*y3^7 + 
            542588931343800331/218700000*y0^15*y1*y2*y3^7 + 
            373996946214703181/194400000*y0^14*y1^2*y2*y3^7 + 
            665880151314467147929/251942400000*y0^13*y1^3*y2*y3^7 + 
            29558994222170529131/20995200000*y0^12*y1^4*y2*y3^7 + 
            25548646457612727967/20995200000*y0^11*y1^5*y2*y3^7 + 
            1238805904390305684463/503884800000*y0^10*y1^6*y2*y3^7 - 
            13202128314782387189/67184640000*y0^9*y1^7*y2*y3^7 - 
            1355371726459871913599/1343692800000*y0^8*y1^8*y2*y3^7 + 
            124702866191762644637/83980800000*y0^7*y1^9*y2*y3^7 + 
            2051630837795946323/6718464000*y0^6*y1^10*y2*y3^7 - 
            14771293378456093103/20995200000*y0^5*y1^11*y2*y3^7 - 
            819471777869288852119/2015539200000*y0^4*y1^12*y2*y3^7 - 
            10167938192669270381/111974400000*y0^3*y1^13*y2*y3^7 - 
            701837686422879461/74649600000*y0^2*y1^14*y2*y3^7 - 
            57102481567047991/83980800000*y0*y1^15*y2*y3^7 + 
            198314822111591/67184640000*y1^16*y2*y3^7 + 
            1064012415665259809/1312200000*y0^15*y2^2*y3^7 + 
            4717447938281358391/2519424000*y0^14*y1*y2^2*y3^7 + 
            16411003898207603813/6998400000*y0^13*y1^2*y2^2*y3^7 + 
            48868855198102162033/251942400000*y0^12*y1^3*y2^2*y3^7 - 
            1534719115330999757/67184640000*y0^11*y1^4*y2^2*y3^7 + 
            51995719090980211039/67184640000*y0^10*y1^5*y2^2*y3^7 - 
            4074979112820615231263/2015539200000*y0^9*y1^6*y2^2*y3^7 + 
            8671686144347582303/37324800000*y0^8*y1^7*y2^2*y3^7 + 
            186234601653301033793/167961600000*y0^7*y1^8*y2^2*y3^7 - 
            575013498130144140737/335923200000*y0^6*y1^9*y2^2*y3^7 - 
            113952749879485374443/201553920000*y0^5*y1^10*y2^2*y3^7 + 
            1061912416034270327/2799360000*y0^4*y1^11*y2^2*y3^7 + 
            161389563782721204913/671846400000*y0^3*y1^12*y2^2*y3^7 + 
            2396201588131839661/44789760000*y0^2*y1^13*y2^2*y3^7 + 
            1274375440798787969/223948800000*y0*y1^14*y2^2*y3^7 + 
            91251530569922309/335923200000*y1^15*y2^2*y3^7 + 
            644474757082800287/1312200000*y0^14*y2^3*y3^7 - 
            104931293442044875243/125971200000*y0^13*y1*y2^3*y3^7 - 
            53744495765115325963/83980800000*y0^12*y1^2*y2^3*y3^7 + 
            2627727965653823237/18662400000*y0^11*y1^3*y2^3*y3^7 - 
            1470846624079552292861/671846400000*y0^10*y1^4*y2^3*y3^7 - 
            747684061925200442491/671846400000*y0^9*y1^5*y2^3*y3^7 + 
            489970182633976299313/322486272000*y0^8*y1^6*y2^3*y3^7 + 
            151123231041924133/7873200000*y0^7*y1^7*y2^3*y3^7 - 
            226241089344883680689/223948800000*y0^6*y1^8*y2^3*y3^7 + 
            29345631218272100639/33592320000*y0^5*y1^9*y2^3*y3^7 + 
            52499762377657502261/149299200000*y0^4*y1^10*y2^3*y3^7 - 
            6689503163869675739/111974400000*y0^3*y1^11*y2^3*y3^7 - 
            30348154061676727477/671846400000*y0^2*y1^12*y2^3*y3^7 - 
            2352868873960248829/335923200000*y0*y1^13*y2^3*y3^7 - 
            587222015424382871/1343692800000*y1^14*y2^3*y3^7 + 
            890727230574802727/20995200000*y0^13*y2^4*y3^7 - 
            858417346459617125107/503884800000*y0^12*y1*y2^4*y3^7 + 
            439104629412662325091/251942400000*y0^11*y1^2*y2^4*y3^7 - 
            2104612565518762843217/1007769600000*y0^10*y1^3*y2^4*y3^7 + 
            9222653324797069256137/4031078400000*y0^9*y1^4*y2^4*y3^7 + 
            21080000374255854703/335923200000*y0^8*y1^5*y2^4*y3^7 + 
            1422037023155593791479/2015539200000*y0^7*y1^6*y2^4*y3^7 + 
            31823581692139940653/167961600000*y0^6*y1^7*y2^4*y3^7 + 
            108409080438107564251/223948800000*y0^5*y1^8*y2^4*y3^7 - 
            1156498067411858122897/4031078400000*y0^4*y1^9*y2^4*y3^7 - 
            133654060939005439/2149908480*y0^3*y1^10*y2^4*y3^7 + 
            49676838561700907/1843200000*y0^2*y1^11*y2^4*y3^7 + 
            1800783541598652559/671846400000*y0*y1^12*y2^4*y3^7 + 
            750449367072456251/1343692800000*y1^13*y2^4*y3^7 - 
            166871979561621818761/503884800000*y0^12*y2^5*y3^7 + 
            57498630909140142449/41990400000*y0^11*y1*y2^5*y3^7 - 
            48709160320237213079/27993600000*y0^10*y1^2*y2^5*y3^7 + 
            5105406888280488706393/1343692800000*y0^9*y1^3*y2^5*y3^7 - 
            6896986673970905505899/8062156800000*y0^8*y1^4*y2^5*y3^7 + 
            7755412280894918687/18662400000*y0^7*y1^5*y2^5*y3^7 - 
            1142394303948414576119/1343692800000*y0^6*y1^6*y2^5*y3^7 + 
            93094627301279278949/167961600000*y0^5*y1^7*y2^5*y3^7 + 
            306219561986589386941/2687385600000*y0^4*y1^8*y2^5*y3^7 + 
            19184073566644295471/149299200000*y0^3*y1^9*y2^5*y3^7 + 
            15991907544382238417/671846400000*y0^2*y1^10*y2^5*y3^7 - 
            7231496394697125547/1343692800000*y0*y1^11*y2^5*y3^7 + 
            2698943978296963/41990400000*y1^12*y2^5*y3^7 - 
            406262624310289529/4031078400*y0^11*y2^6*y3^7 - 
            468455773558026899/503884800000*y0^10*y1*y2^6*y3^7 + 
            3253032383954658108577/2015539200000*y0^9*y1^2*y2^6*y3^7 - 
            138578285091515193847/134369280000*y0^8*y1^3*y2^6*y3^7 + 
            281328249499276635209/671846400000*y0^7*y1^4*y2^6*y3^7 - 
            15503245851407909137/41990400000*y0^6*y1^5*y2^6*y3^7 + 
            2021725126733304265897/4031078400000*y0^5*y1^6*y2^6*y3^7 - 
            11154693800654355959/55987200000*y0^4*y1^7*y2^6*y3^7 - 
            192577081097543716021/2687385600000*y0^3*y1^8*y2^6*y3^7 - 
            22349603080252695199/537477120000*y0^2*y1^9*y2^6*y3^7 - 
            3091661740129807123/537477120000*y0*y1^10*y2^6*y3^7 + 
            174222993066779189/298598400000*y1^11*y2^6*y3^7 + 
            51943187161151219729/2015539200000*y0^10*y2^7*y3^7 + 
            1514396581037543492087/4031078400000*y0^9*y1*y2^7*y3^7 - 
            163075308526481762801/503884800000*y0^8*y1^2*y2^7*y3^7 + 
            181513421504177077961/335923200000*y0^7*y1^3*y2^7*y3^7 + 
            9595280039732973779/134369280000*y0^6*y1^4*y2^7*y3^7 - 
            23957382960689557811/1343692800000*y0^5*y1^5*y2^7*y3^7 - 
            459502333841383718669/1791590400000*y0^4*y1^6*y2^7*y3^7 + 
            12602710157683094179/223948800000*y0^3*y1^7*y2^7*y3^7 + 
            40472270715313665347/895795200000*y0^2*y1^8*y2^7*y3^7 - 
            9951591703559246537/2687385600000*y0*y1^9*y2^7*y3^7 + 
            1057306104000437279/895795200000*y1^10*y2^7*y3^7 + 
            539771172437632842923/4031078400000*y0^9*y2^8*y3^7 - 
            32862720783463156243/251942400000*y0^8*y1*y2^8*y3^7 + 
            44597764448720536949/167961600000*y0^7*y1^2*y2^8*y3^7 - 
            38471463714777527219/223948800000*y0^6*y1^3*y2^8*y3^7 + 
            855574163643575790323/8062156800000*y0^5*y1^4*y2^8*y3^7 + 
            149640387497926249399/2687385600000*y0^4*y1^5*y2^8*y3^7 + 
            102767834095432927049/5374771200000*y0^3*y1^6*y2^8*y3^7 - 
            357002724705806213/23887872000*y0^2*y1^7*y2^8*y3^7 - 
            31452871580521470323/5374771200000*y0*y1^8*y2^8*y3^7 + 
            5905738819148917759/10749542400000*y1^9*y2^8*y3^7 - 
            475447473387705617/17915904000*y0^8*y2^9*y3^7 - 
            1301751272923159871/503884800000*y0^7*y1*y2^9*y3^7 - 
            36027470581139099837/1343692800000*y0^6*y1^2*y2^9*y3^7 + 
            481920645530426256361/8062156800000*y0^5*y1^3*y2^9*y3^7 - 
            29199583915715637557/358318080000*y0^4*y1^4*y2^9*y3^7 - 
            301944822303884317/11059200000*y0^3*y1^5*y2^9*y3^7 + 
            12557431942572196177/10749542400000*y0^2*y1^6*y2^9*y3^7 - 
            14105950429801020241/5374771200000*y0*y1^7*y2^9*y3^7 + 
            26291836910715568603/21499084800000*y1^8*y2^9*y3^7 - 
            14187989845693743661/1007769600000*y0^7*y2^10*y3^7 - 
            2482609610639432473/223948800000*y0^6*y1*y2^10*y3^7 - 
            36413639074809637199/1343692800000*y0^5*y1^2*y2^10*y3^7 + 
            2636488822957703321/201553920000*y0^4*y1^3*y2^10*y3^7 + 
            167692055841963391403/5374771200000*y0^3*y1^4*y2^10*y3^7 + 
            21154680497775602597/1791590400000*y0^2*y1^5*y2^10*y3^7 - 
            2380206517156687691/1194393600000*y0*y1^6*y2^10*y3^7 + 
            4717267215475553713/10749542400000*y1^7*y2^10*y3^7 - 
            514560772510941257/671846400000*y0^6*y2^11*y3^7 + 
            7913267613480464831/895795200000*y0^5*y1*y2^11*y3^7 - 
            723369727002669067/107495424000*y0^4*y1^2*y2^11*y3^7 - 
            6987767910428908627/447897600000*y0^3*y1^3*y2^11*y3^7 - 
            61512314068078271873/10749542400000*y0^2*y1^4*y2^11*y3^7 - 
            373830459669549533/268738560000*y0*y1^5*y2^11*y3^7 + 
            15864377983705049467/42998169600000*y1^6*y2^11*y3^7 + 
            12482974870371164717/8062156800000*y0^5*y2^12*y3^7 - 
            7248478215937859051/2687385600000*y0^4*y1*y2^12*y3^7 + 
            10390738463403985807/1791590400000*y0^3*y1^2*y2^12*y3^7 + 
            7039599726693318503/1791590400000*y0^2*y1^3*y2^12*y3^7 + 
            144094976986823927/716636160000*y0*y1^4*y2^12*y3^7 + 
            565630910579327839/3583180800000*y1^5*y2^12*y3^7 - 
            2172778462095008629/8062156800000*y0^4*y2^13*y3^7 - 
            1479199514501051869/2687385600000*y0^3*y1*y2^13*y3^7 - 
            14589421372039490857/10749542400000*y0^2*y1^2*y2^13*y3^7 - 
            1208634751074906631/1791590400000*y0*y1^3*y2^13*y3^7 + 
            162362729837211773/8599633920000*y1^4*y2^13*y3^7 + 
            391057536290320171/1791590400000*y0^3*y2^14*y3^7 + 
            182830813936732589/358318080000*y0^2*y1*y2^14*y3^7 + 
            1816009432702148407/10749542400000*y0*y1^2*y2^14*y3^7 + 
            52825863510650579/1194393600000*y1^3*y2^14*y3^7 - 
            669939433746724003/10749542400000*y0^2*y2^15*y3^7 - 
            2475512040245483/29859840000*y0*y1*y2^15*y3^7 + 
            2602248259616167/2866544640000*y1^2*y2^15*y3^7 + 
            15087023110479047/3583180800000*y0*y2^16*y3^7 + 
            203309488707971/49766400000*y1*y2^16*y3^7 - 
            1173646216876979/4777574400000*y2^17*y3^7 + 
            98880958701146679881/251942400000*y0^16*y3^8 + 
            14111044563017456351/10497600000*y0^15*y1*y3^8 + 
            22546559592788809699/13996800000*y0^14*y1^2*y3^8 + 
            837007824658076637293/503884800000*y0^13*y1^3*y3^8 + 
            171724794623424086999/134369280000*y0^12*y1^4*y3^8 + 
            218418836127044838329/111974400000*y0^11*y1^5*y3^8 + 
            21499758479052524303/6449725440*y0^10*y1^6*y3^8 + 
            1443749340936618211159/1343692800000*y0^9*y1^7*y3^8 + 
            59657387887479595321/179159040000*y0^8*y1^8*y3^8 + 
            732053995702854223763/537477120000*y0^7*y1^9*y3^8 + 
            2168734342018950007447/1791590400000*y0^6*y1^10*y3^8 + 
            489696120142548835469/895795200000*y0^5*y1^11*y3^8 + 
            3093190063072132066807/16124313600000*y0^4*y1^12*y3^8 + 
            3347970212529048119/59719680000*y0^3*y1^13*y3^8 + 
            10844699600063184391/895795200000*y0^2*y1^14*y3^8 + 
            414499690394932057/298598400000*y0*y1^15*y3^8 + 
            433096120593189581/5374771200000*y1^16*y3^8 + 
            10865747510306535917/10497600000*y0^15*y2*y3^8 + 
            25180723589298861049/6998400000*y0^14*y1*y2*y3^8 + 
            1990842503374436263/373248000*y0^13*y1^2*y2*y3^8 + 
            26736503559034763527/6718464000*y0^12*y1^3*y2*y3^8 + 
            1653326351142359812657/335923200000*y0^11*y1^4*y2*y3^8 + 
            3294784357492255247717/671846400000*y0^10*y1^5*y2*y3^8 - 
            147898521336282055633/111974400000*y0^9*y1^6*y2*y3^8 + 
            1445958048248052399023/671846400000*y0^8*y1^7*y2*y3^8 + 
            5249504506291333326043/1791590400000*y0^7*y1^8*y2*y3^8 - 
            2046073219360756459267/1791590400000*y0^6*y1^9*y2*y3^8 - 
            9151828570206533526407/5374771200000*y0^5*y1^10*y2*y3^8 - 
            3641933290801471605319/5374771200000*y0^4*y1^11*y2*y3^8 - 
            858851686432244427319/5374771200000*y0^3*y1^12*y2*y3^8 - 
            9680809838557136107/358318080000*y0^2*y1^13*y2*y3^8 - 
            699314421566238029/298598400000*y0*y1^14*y2*y3^8 - 
            574240591734248447/5374771200000*y1^15*y2*y3^8 + 
            88472290945694387641/62985600000*y0^14*y2^2*y3^8 + 
            759531550105305776939/251942400000*y0^13*y1*y2^2*y3^8 + 
            245027259221708369137/111974400000*y0^12*y1^2*y2^2*y3^8 + 
            1036729970227095665783/201553920000*y0^11*y1^3*y2^2*y3^8 - 
            1534331449307889876847/1343692800000*y0^10*y1^4*y2^2*y3^8 - 
            2446540992091886999083/671846400000*y0^9*y1^5*y2^2*y3^8 + 
            48409992109978454287201/16124313600000*y0^8*y1^6*y2^2*y3^8 - 
            289821382208638986839/223948800000*y0^7*y1^7*y2^2*y3^8 - 
            2048690058943619933351/537477120000*y0^6*y1^8*y2^2*y3^8 + 
            65302265768777556617/134369280000*y0^5*y1^9*y2^2*y3^8 + 
            18933657925164984544093/16124313600000*y0^4*y1^10*y2^2*y3^8 + 
            579835686747443111269/1343692800000*y0^3*y1^11*y2^2*y3^8 + 
            468010265731972526239/5374771200000*y0^2*y1^12*y2^2*y3^8 + 
            9612433000920330229/895795200000*y0*y1^13*y2^2*y3^8 + 
            2128596143858137097/3583180800000*y1^14*y2^2*y3^8 + 
            20913083406393154157/15746400000*y0^13*y2^3*y3^8 - 
            702431838910957241939/251942400000*y0^12*y1*y2^3*y3^8 + 
            1283342992163055181537/503884800000*y0^11*y1^2*y2^3*y3^8 - 
            705531846766528608653/125971200000*y0^10*y1^3*y2^3*y3^8 - 
            852710693135382237239/2687385600000*y0^9*y1^4*y2^3*y3^8 + 
            13823177154970189577/22394880000*y0^8*y1^5*y2^3*y3^8 - 
            75037295794901641321327/32248627200000*y0^7*y1^6*y2^3*y3^8 + 
            5665155330078981995143/10749542400000*y0^6*y1^7*y2^3*y3^8 + 
            31896070217611298709121/10749542400000*y0^5*y1^8*y2^3*y3^8 + 
            639093969828597811343/3583180800000*y0^4*y1^9*y2^3*y3^8 - 
            3006139409366830541549/10749542400000*y0^3*y1^10*y2^3*y3^8 - 
            696433266819757576109/10749542400000*y0^2*y1^11*y2^3*y3^8 - 
            143785567887066374509/10749542400000*y0*y1^12*y2^3*y3^8 - 
            5719394100661097959/10749542400000*y1^13*y2^3*y3^8 - 
            34312349533019538097/223948800000*y0^12*y2^4*y3^8 + 
            15267381820148259019/125971200000*y0^11*y1*y2^4*y3^8 - 
            5292367985389866754691/1343692800000*y0^10*y1^2*y2^4*y3^8 + 
            567391471083866654147/223948800000*y0^9*y1^3*y2^4*y3^8 + 
            2089476857568696960551/4031078400000*y0^8*y1^4*y2^4*y3^8 + 
            127920225581043305179/268738560000*y0^7*y1^5*y2^4*y3^8 + 
            5014726550140240493633/4299816960000*y0^6*y1^6*y2^4*y3^8 + 
            474243911509187457749/1074954240000*y0^5*y1^7*y2^4*y3^8 - 
            7595821790365041783073/7166361600000*y0^4*y1^8*y2^4*y3^8 - 
            28707550795051898797/537477120000*y0^3*y1^9*y2^4*y3^8 + 
            1118967598792585412791/21499084800000*y0^2*y1^10*y2^4*y3^8 + 
            815753327424981647/179159040000*y0*y1^11*y2^4*y3^8 + 
            17453110562479962751/21499084800000*y1^12*y2^4*y3^8 - 
            284776680590775408539/1007769600000*y0^11*y2^5*y3^8 - 
            560862553842999188033/2015539200000*y0^10*y1*y2^5*y3^8 + 
            728403814651213764841/895795200000*y0^9*y1^2*y2^5*y3^8 - 
            54343994702924594179/1791590400000*y0^8*y1^3*y2^5*y3^8 - 
            6217587923380851139213/32248627200000*y0^7*y1^4*y2^5*y3^8 - 
            3824873021829974857903/10749542400000*y0^6*y1^5*y2^5*y3^8 + 
            152733278755643986493/1791590400000*y0^5*y1^6*y2^5*y3^8 + 
            838088850542079334951/10749542400000*y0^4*y1^7*y2^5*y3^8 + 
            1212484265115149910341/3583180800000*y0^3*y1^8*y2^5*y3^8 + 
            159868640567755487029/10749542400000*y0^2*y1^9*y2^5*y3^8 - 
            33826620019102002389/3583180800000*y0*y1^10*y2^5*y3^8 + 
            6428194321800521363/10749542400000*y1^11*y2^5*y3^8 - 
            55150339707371178059/100776960000*y0^10*y2^6*y3^8 + 
            68793611015174420047/111974400000*y0^9*y1*y2^6*y3^8 - 
            4442418649782926398367/4031078400000*y0^8*y1^2*y2^6*y3^8 - 
            1306525813498274105513/2015539200000*y0^7*y1^3*y2^6*y3^8 + 
            10757960581269165228461/21499084800000*y0^6*y1^4*y2^6*y3^8 + 
            937898796042233599033/2687385600000*y0^5*y1^5*y2^6*y3^8 - 
            15142553534852826131693/32248627200000*y0^4*y1^6*y2^6*y3^8 - 
            18628424383077126329/107495424000*y0^3*y1^7*y2^6*y3^8 - 
            270578635229522666177/21499084800000*y0^2*y1^8*y2^6*y3^8 - 
            169563288309770182553/10749542400000*y0*y1^9*y2^6*y3^8 + 
            7569266995265822549/4299816960000*y1^10*y2^6*y3^8 + 
            2441960688288182951/27993600000*y0^9*y2^7*y3^8 - 
            1614404591627001293923/3224862720000*y0^8*y1*y2^7*y3^8 + 
            543980984478276648493/1074954240000*y0^7*y1^2*y2^7*y3^8 - 
            1475563659715049419/9331200000*y0^6*y1^3*y2^7*y3^8 - 
            594861107473072113637/1791590400000*y0^5*y1^4*y2^7*y3^8 - 
            1864730338989128387789/10749542400000*y0^4*y1^5*y2^7*y3^8 + 
            81503265251464329461/537477120000*y0^3*y1^6*y2^7*y3^8 + 
            291106898387313072449/10749542400000*y0^2*y1^7*y2^7*y3^8 - 
            1253041534643463121/1194393600000*y0*y1^8*y2^7*y3^8 + 
            3945315332103810253/2149908480000*y1^9*y2^7*y3^8 + 
            344687012534888067547/4031078400000*y0^8*y2^8*y3^8 - 
            158322761506156127141/2015539200000*y0^7*y1*y2^8*y3^8 - 
            5243088767926394082991/21499084800000*y0^6*y1^2*y2^8*y3^8 + 
            182098223030450558393/1791590400000*y0^5*y1^3*y2^8*y3^8 + 
            9077867938793036867873/64497254400000*y0^4*y1^4*y2^8*y3^8 + 
            131805034004108364517/1791590400000*y0^3*y1^5*y2^8*y3^8 - 
            2641827477781087097/229323571200*y0^2*y1^6*y2^8*y3^8 - 
            36197375667409658831/2388787200000*y0*y1^7*y2^8*y3^8 + 
            104655356125018662139/42998169600000*y1^8*y2^8*y3^8 - 
            39074430552615717967/1612431360000*y0^7*y2^9*y3^8 - 
            1417376573082061891/1343692800000*y0^6*y1*y2^9*y3^8 + 
            30661427551697496583/21499084800000*y0^5*y1^2*y2^9*y3^8 - 
            713844558505635841657/8062156800000*y0^4*y1^3*y2^9*y3^8 - 
            209970469105228736447/5374771200000*y0^3*y1^4*y2^9*y3^8 + 
            4179546257866123121/716636160000*y0^2*y1^5*y2^9*y3^8 - 
            12389781397560528251/9555148800000*y0*y1^6*y2^9*y3^8 + 
            29692119676234752577/21499084800000*y1^7*y2^9*y3^8 - 
            63086107236942615323/7166361600000*y0^6*y2^10*y3^8 + 
            535387253605909453/14929920000*y0^5*y1*y2^10*y3^8 + 
            443125838176504233533/14332723200000*y0^4*y1^2*y2^10*y3^8 + 
            18339435277936514447/447897600000*y0^3*y1^3*y2^10*y3^8 + 
            299592696542998953709/85996339200000*y0^2*y1^4*y2^10*y3^8 - 
            8100017908912851713/3583180800000*y0*y1^5*y2^10*y3^8 + 
            55757321758066152797/57330892800000*y1^6*y2^10*y3^8 + 
            17214486958094351779/1433272320000*y0^5*y2^11*y3^8 - 
            1921892757796500197/358318080000*y0^4*y1*y2^11*y3^8 - 
            594168228939388769383/42998169600000*y0^3*y1^2*y2^11*y3^8 - 
            326822649697740805763/42998169600000*y0^2*y1^3*y2^11*y3^8 - 
            8051149235746985131/5733089280000*y0*y1^4*y2^11*y3^8 + 
            746264446988918069/1719926784000*y1^5*y2^11*y3^8 - 
            239117148711043369709/128994508800000*y0^4*y2^12*y3^8 + 
            392924683819277003/132710400000*y0^3*y1*y2^12*y3^8 + 
            10304148177289312031/2866544640000*y0^2*y1^2*y2^12*y3^8 + 
            17499312456720967/95551488000*y0*y1^3*y2^12*y3^8 + 
            8727745731143845489/57330892800000*y1^4*y2^12*y3^8 - 
            48902844414084834349/42998169600000*y0^3*y2^13*y3^8 - 
            10537797179221898347/8599633920000*y0^2*y1*y2^13*y3^8 - 
            6098878873958389141/28665446400000*y0*y1^2*y2^13*y3^8 + 
            121435177242336521/1433272320000*y1^3*y2^13*y3^8 + 
            102380455819778653/318504960000*y0^2*y2^14*y3^8 + 
            33526204956610709/447897600000*y0*y1*y2^14*y3^8 + 
            3301998675223039109/171992678400000*y1^2*y2^14*y3^8 - 
            99417449812003529/17199267840000*y0*y2^15*y3^8 + 
            26853975500599091/4777574400000*y1*y2^15*y3^8 - 
            11108132078290247/3822059520000*y2^16*y3^8 + 
            1126714345966805149/2624400000*y0^15*y3^9 + 
            71043039766246773887/41990400000*y0^14*y1*y3^9 + 
            518399124792234469549/201553920000*y0^13*y1^2*y3^9 + 
            384612980486900419169/167961600000*y0^12*y1^3*y3^9 + 
            2798089660988867095601/671846400000*y0^11*y1^4*y3^9 + 
            2213441350497840660889/447897600000*y0^10*y1^5*y3^9 + 
            39693333668311919432963/16124313600000*y0^9*y1^6*y3^9 + 
            47664568555613809386283/16124313600000*y0^8*y1^7*y3^9 + 
            63229793841439760812789/16124313600000*y0^7*y1^8*y3^9 + 
            3082919793872205574699/1194393600000*y0^6*y1^9*y3^9 + 
            43207307883029590783033/32248627200000*y0^5*y1^10*y3^9 + 
            6193239073493850355379/10749542400000*y0^4*y1^11*y3^9 + 
            177818990935814978137/1007769600000*y0^3*y1^12*y3^9 + 
            118799574705067361561/3583180800000*y0^2*y1^13*y3^9 + 
            10470288465004007483/2687385600000*y0*y1^14*y3^9 + 
            1961542805600801633/10749542400000*y1^15*y3^9 + 
            350194193407442903327/251942400000*y0^14*y2*y3^9 + 
            10487302084232662837/2239488000*y0^13*y1*y2*y3^9 + 
            1994940704096429679623/335923200000*y0^12*y1^2*y2*y3^9 + 
            22404810970174701803207/2015539200000*y0^11*y1^3*y2*y3^9 + 
            4670489310826399195649/671846400000*y0^10*y1^4*y2*y3^9 + 
            733480351071428084681/268738560000*y0^9*y1^5*y2*y3^9 + 
            203780909617141753027/27993600000*y0^8*y1^6*y2*y3^9 + 
            42460081570427103732941/16124313600000*y0^7*y1^7*y2*y3^9 - 
            8766353259788096702849/2388787200000*y0^6*y1^8*y2*y3^9 - 
            26988259102677436967023/10749542400000*y0^5*y1^9*y2*y3^9 - 
            64368896407820476069511/64497254400000*y0^4*y1^10*y2*y3^9 - 
            863872087019185213739/2687385600000*y0^3*y1^11*y2*y3^9 - 
            5635619845036966489/88473600000*y0^2*y1^12*y2*y3^9 - 
            7527001056361912801/1074954240000*y0*y1^13*y2*y3^9 - 
            250318522998164357/1074954240000*y1^14*y2*y3^9 + 
            1330244552235329172323/503884800000*y0^13*y2^2*y3^9 + 
            1380640644699950921693/1007769600000*y0^12*y1*y2^2*y3^9 + 
            15435277126605426935921/2015539200000*y0^11*y1^2*y2^2*y3^9 + 
            317863636876378106693/201553920000*y0^10*y1^3*y2^2*y3^9 + 
            3215495567871697726769/5374771200000*y0^9*y1^4*y2^2*y3^9 + 
            48580669491914304263969/16124313600000*y0^8*y1^5*y2^2*y3^9 - 
            237285048595872722430043/32248627200000*y0^7*y1^6*y2^2*y3^9 - 
            42465150733915061403397/10749542400000*y0^6*y1^7*y2^2*y3^9 + 
            1129167759639752145719/358318080000*y0^5*y1^8*y2^2*y3^9 + 
            1789589205623178221989/1007769600000*y0^4*y1^9*y2^2*y3^9 + 
            2796343600245125549323/5374771200000*y0^3*y1^10*y2^2*y3^9 + 
            1518584366437714310113/10749542400000*y0^2*y1^11*y2^2*y3^9 + 
            22020876955162499501/1194393600000*y0*y1^12*y2^2*y3^9 + 
            13874103299014464449/10749542400000*y1^13*y2^2*y3^9 + 
            1715229904853881474411/1007769600000*y0^12*y2^3*y3^9 - 
            208689934055928369767/251942400000*y0^11*y1*y2^3*y3^9 - 
            2251784233832809080839/1007769600000*y0^10*y1^2*y2^3*y3^9 - 
            6005353409104197442733/4031078400000*y0^9*y1^3*y2^3*y3^9 - 
            1755864308012439472951/32248627200000*y0^8*y1^4*y2^3*y3^9 - 
            78636127519293359212573/16124313600000*y0^7*y1^5*y2^3*y3^9 + 
            25437510582468312257447/5159780352000*y0^6*y1^6*y2^3*y3^9 + 
            259926505231560517506527/64497254400000*y0^5*y1^7*y2^3*y3^9 - 
            118309731615432684650213/128994508800000*y0^4*y1^8*y2^3*y3^9 - 
            6614994348250573861333/16124313600000*y0^3*y1^9*y2^3*y3^9 - 
            3060248049275929135969/42998169600000*y0^2*y1^10*y2^3*y3^9 - 
            293909990186078477281/21499084800000*y0*y1^11*y2^3*y3^9 - 
            119335302235798322701/128994508800000*y1^12*y2^3*y3^9 + 
            169936032534063079747/4031078400000*y0^11*y2^4*y3^9 - 
            164516499078485393027/447897600000*y0^10*y1*y2^4*y3^9 - 
            21591277338770944890061/16124313600000*y0^9*y1^2*y2^4*y3^9 + 
            1956412624592442666553/1074954240000*y0^8*y1^3*y2^4*y3^9 + 
            67942930269911945797523/64497254400000*y0^7*y1^4*y2^4*y3^9 + 
            2838949385265572868817/895795200000*y0^6*y1^5*y2^4*y3^9 - 
            289366788983983564928951/128994508800000*y0^5*y1^6*y2^4*y3^9 - 
            121833116458267017463619/64497254400000*y0^4*y1^7*y2^4*y3^9 + 
            5095800889408212130603/21499084800000*y0^3*y1^8*y2^4*y3^9 + 
            1982478409631610122861/21499084800000*y0^2*y1^9*y2^4*y3^9 - 
            114961845860035517737/42998169600000*y0*y1^10*y2^4*y3^9 + 
            2778020707396365373/2149908480000*y1^11*y2^4*y3^9 - 
            374535287002728978817/403107840000*y0^10*y2^5*y3^9 + 
            691788615718821328117/537477120000*y0^9*y1*y2^5*y3^9 + 
            152217210530892134131/214990848000*y0^8*y1^2*y2^5*y3^9 - 
            35927568663118943721203/64497254400000*y0^7*y1^3*y2^5*y3^9 + 
            3870510429538375650143/128994508800000*y0^6*y1^4*y2^5*y3^9 - 
            1692359789467633064597/7166361600000*y0^5*y1^5*y2^5*y3^9 + 
            70745960793648652786399/128994508800000*y0^4*y1^6*y2^5*y3^9 + 
            8885156313641744612369/21499084800000*y0^3*y1^7*y2^5*y3^9 + 
            937749493689303623269/21499084800000*y0^2*y1^8*y2^5*y3^9 - 
            59238713676024851771/2388787200000*y0*y1^9*y2^5*y3^9 + 
            3341191508408499433/1719926784000*y1^10*y2^5*y3^9 - 
            1445558495471749044283/5374771200000*y0^9*y2^6*y3^9 - 
            558984191126082578003/4031078400000*y0^8*y1*y2^6*y3^9 + 
            2819685042623458924483/6449725440000*y0^7*y1^2*y2^6*y3^9 + 
            17615094813048257487323/21499084800000*y0^6*y1^3*y2^6*y3^9 + 
            4482737176833678411157/21499084800000*y0^5*y1^4*y2^6*y3^9 - 
            2387445135172563349207/8062156800000*y0^4*y1^5*y2^6*y3^9 - 
            42979337691119290049/2866544640000*y0^3*y1^6*y2^6*y3^9 - 
            27350584168873985567/335923200000*y0^2*y1^7*y2^6*y3^9 - 
            157822088579302917947/10749542400000*y0*y1^8*y2^6*y3^9 + 
            40178500818386094367/12899450880000*y1^9*y2^6*y3^9 + 
            8077554036288604896049/32248627200000*y0^8*y2^7*y3^9 + 
            9627222318567460465469/21499084800000*y0^7*y1*y2^7*y3^9 + 
            374171939688636619499/2149908480000*y0^6*y1^2*y2^7*y3^9 - 
            76242147175833193018873/128994508800000*y0^5*y1^3*y2^7*y3^9 - 
            3153651439488794643151/42998169600000*y0^4*y1^4*y2^7*y3^9 + 
            119893113489293841461/537477120000*y0^3*y1^5*y2^7*y3^9 + 
            79277749918388823461/1911029760000*y0^2*y1^6*y2^7*y3^9 - 
            5343250832322684181/223948800000*y0*y1^7*y2^7*y3^9 + 
            442462181411115550633/85996339200000*y1^8*y2^7*y3^9 + 
            8771011766590091205271/64497254400000*y0^7*y2^8*y3^9 - 
            17198154578633795205701/64497254400000*y0^6*y1*y2^8*y3^9 + 
            452408522909795213357/4299816960000*y0^5*y1^2*y2^8*y3^9 + 
            29234011513475032725197/128994508800000*y0^4*y1^3*y2^8*y3^9 - 
            43840794364138694839/28665446400000*y0^3*y1^4*y2^8*y3^9 - 
            1231482614817082772587/28665446400000*y0^2*y1^5*y2^8*y3^9 - 
            170192764702669492511/34398535680000*y0*y1^6*y2^8*y3^9 + 
            89282491231853670119/28665446400000*y1^7*y2^8*y3^9 - 
            2035366613439564023449/32248627200000*y0^6*y2^9*y3^9 + 
            452444060777263219421/128994508800000*y0^5*y1*y2^9*y3^9 - 
            9394699909323299224201/85996339200000*y0^4*y1^2*y2^9*y3^9 - 
            1796993345370061465657/51597803520000*y0^3*y1^3*y2^9*y3^9 - 
            80180896655643331387/5374771200000*y0^2*y1^4*y2^9*y3^9 - 
            342115116786200341969/171992678400000*y0*y1^5*y2^9*y3^9 + 
            890241307190665583267/343985356800000*y1^6*y2^9*y3^9 - 
            221579056415906801773/128994508800000*y0^5*y2^10*y3^9 + 
            5814052147507745723917/128994508800000*y0^4*y1*y2^10*y3^9 + 
            226647618171540892219/10749542400000*y0^3*y1^2*y2^10*y3^9 + 
            6945923279410387807/21499084800000*y0^2*y1^3*y2^10*y3^9 - 
            285129338301999444047/171992678400000*y0*y1^4*y2^10*y3^9 + 
            167375485121490661519/171992678400000*y1^5*y2^10*y3^9 - 
            100841326644739129927/85996339200000*y0^4*y2^11*y3^9 - 
            146660025719660263703/9555148800000*y0^3*y1*y2^11*y3^9 - 
            39340828113770956897/34398535680000*y0^2*y1^2*y2^11*y3^9 + 
            30897485420728156447/28665446400000*y0*y1^3*y2^11*y3^9 + 
            155535555199115172649/343985356800000*y1^4*y2^11*y3^9 + 
            261795158753624726981/257989017600000*y0^3*y2^12*y3^9 + 
            126569311786264077947/85996339200000*y0^2*y1*y2^12*y3^9 + 
            17427686849965402703/85996339200000*y0*y1^2*y2^12*y3^9 + 
            4524605010936025511/42998169600000*y1^3*y2^12*y3^9 - 
            4241643306214635161/171992678400000*y0^2*y2^13*y3^9 + 
            17703378499507623811/171992678400000*y0*y1*y2^13*y3^9 + 
            9038673553354865899/343985356800000*y1^2*y2^13*y3^9 + 
            258898733839462183/85996339200000*y0*y2^14*y3^9 - 
            269746638463863059/6370099200000*y1*y2^14*y3^9 - 
            473153028207606257/206391214080000*y2^15*y3^9 + 
            929484137479245494459/2015539200000*y0^14*y3^10 + 
            384868756760336163391/223948800000*y0^13*y1*y3^10 + 
            6717140784209761273967/2687385600000*y0^12*y1^2*y3^10 + 
            10198099139448185772331/2015539200000*y0^11*y1^3*y3^10 + 
            6127647529971675058573/1074954240000*y0^10*y1^4*y3^10 + 
            8801543726832537081881/1791590400000*y0^9*y1^5*y3^10 + 
            82870521432643552446487/10749542400000*y0^8*y1^6*y3^10 + 
            477571833951158846675503/64497254400000*y0^7*y1^7*y3^10 + 
            70909237433859630013873/14332723200000*y0^6*y1^8*y3^10 + 
            5056038767208146007887/1719926784000*y0^5*y1^9*y3^10 + 
            338053224891583189661609/257989017600000*y0^4*y1^10*y3^10 + 
            8145866585245257059191/21499084800000*y0^3*y1^11*y3^10 + 
            383781350443011171529/5374771200000*y0^2*y1^12*y3^10 + 
            2536433842715944873/343985356800*y0*y1^13*y3^10 + 
            8659896632311023967/21499084800000*y1^14*y3^10 + 
            4068328391873595942763/2015539200000*y0^13*y2*y3^10 + 
            4930401475953993010681/1343692800000*y0^12*y1*y2*y3^10 + 
            12989299665703820637301/1343692800000*y0^11*y1^2*y2*y3^10 + 
            27361622264542958601263/2687385600000*y0^10*y1^3*y2*y3^10 + 
            51555132766828494037247/5374771200000*y0^9*y1^4*y2*y3^10 + 
            140243550094405998745763/10749542400000*y0^8*y1^5*y2*y3^10 + 
            4562627869200657875633/32248627200000*y0^7*y1^6*y2*y3^10 - 
            35964665911807021091963/7166361600000*y0^6*y1^7*y2*y3^10 - 
            46681687422817190671201/17199267840000*y0^5*y1^8*y2*y3^10 - 
            43099865531976157224233/28665446400000*y0^4*y1^9*y2*y3^10 - 
            4300018096256256892891/7166361600000*y0^3*y1^10*y2*y3^10 - 
            888676619381834263781/7166361600000*y0^2*y1^11*y2*y3^10 - 
            371782043427719012261/28665446400000*y0*y1^12*y2*y3^10 - 
            8029221905305970569/17199267840000*y1^13*y2*y3^10 + 
            5395402610183538535913/1612431360000*y0^12*y2^2*y3^10 + 
            889833947215566753859/335923200000*y0^11*y1*y2^2*y3^10 + 
            1560940913334961386971/335923200000*y0^10*y1^2*y2^2*y3^10 + 
            77914098725925041883617/16124313600000*y0^9*y1^3*y2^2*y3^10 + 
            7358596249853225363747/3583180800000*y0^8*y1^4*y2^2*y3^10 - 
            1218040848219364496069/107495424000*y0^7*y1^5*y2^2*y3^10 + 
            16195786219936405324733/85996339200000*y0^6*y1^6*y2^2*y3^10 + 
            41262679660881613413149/8599633920000*y0^5*y1^7*y2^2*y3^10 + 
            117966623092158854882569/85996339200000*y0^4*y1^8*y2^2*y3^10 + 
            24472783165377011046589/42998169600000*y0^3*y1^9*y2^2*y3^10 + 
            17313026929852152936097/85996339200000*y0^2*y1^10*y2^2*y3^10 + 
            1436795700400664207767/42998169600000*y0*y1^11*y2^2*y3^10 + 
            882323873056458719/447897600000*y1^12*y2^2*y3^10 + 
            9158411328719979620077/4031078400000*y0^11*y2^3*y3^10 - 
            41085261680167172153/2015539200000*y0^10*y1*y2^3*y3^10 - 
            1853847949248621436423/1612431360000*y0^9*y1^2*y2^3*y3^10 - 
            162922765294332360141281/32248627200000*y0^8*y1^3*y2^3*y3^10 - 
            53981570339656550582633/25798901760000*y0^7*y1^4*y2^3*y3^10 + 
            142884716083156794782741/14332723200000*y0^6*y1^5*y2^3*y3^10 + 
            89692322619155350898039/57330892800000*y0^5*y1^6*y2^3*y3^10 - 
            1124088743180952113013737/515978035200000*y0^4*y1^7*y2^3*y3^10 - 
            5654476200175590310981/28665446400000*y0^3*y1^8*y2^3*y3^10 + 
            2316281342546622224161/85996339200000*y0^2*y1^9*y2^3*y3^10 - 
            3616234531772171528231/171992678400000*y0*y1^10*y2^3*y3^10 - 
            164201987878412217521/171992678400000*y1^11*y2^3*y3^10 - 
            44778493247678877697/597196800000*y0^10*y2^4*y3^10 + 
            564678839844487040611/1007769600000*y0^9*y1*y2^4*y3^10 - 
            1155788618972705778847/644972544000*y0^8*y1^2*y2^4*y3^10 + 
            5540578754462484147599/2687385600000*y0^7*y1^3*y2^4*y3^10 + 
            1078041735351676122847/895795200000*y0^6*y1^4*y2^4*y3^10 - 
            92939835151244140526533/21499084800000*y0^5*y1^5*y2^4*y3^10 - 
            1065616290211365121822141/1031956070400000*y0^4*y1^6*y2^4*y3^10 + 
            7196647143375366736471/10749542400000*y0^3*y1^7*y2^4*y3^10 + 
            18217960455841817525449/171992678400000*y0^2*y1^8*y2^4*y3^10 - 
            90048123997944837053/3185049600000*y0*y1^9*y2^4*y3^10 + 
            126353232471567557237/68797071360000*y1^10*y2^4*y3^10 - 
            4014561162294000227359/4031078400000*y0^9*y2^5*y3^10 + 
            598784479908102258157/8062156800000*y0^8*y1*y2^5*y3^10 - 
            10753273526530484174243/14332723200000*y0^7*y1^2*y2^5*y3^10 - 
            32940791523475528799107/28665446400000*y0^6*y1^3*y2^5*y3^10 + 
            10941763590918165841373/103195607040000*y0^5*y1^4*y2^5*y3^10 + 
            251451004604234200940533/171992678400000*y0^4*y1^5*y2^5*y3^10 + 
            116386246288321996126721/171992678400000*y0^3*y1^6*y2^5*y3^10 - 
            22529509352216692321699/171992678400000*y0^2*y1^7*y2^5*y3^10 - 
            5614541577685784086961/171992678400000*y0*y1^8*y2^5*y3^10 + 
            68906335205657908441/14332723200000*y1^9*y2^5*y3^10 - 
            37217040482441105026627/64497254400000*y0^8*y2^6*y3^10 - 
            2859910784193649943629/10749542400000*y0^7*y1*y2^6*y3^10 + 
            24232386779102955515969/17199267840000*y0^6*y1^2*y2^6*y3^10 + 
            25002851993981877216857/257989017600000*y0^5*y1^3*y2^6*y3^10 - 
            1089405182600443120631/4586471424000*y0^4*y1^4*y2^6*y3^10 - 
            4298417609967231533201/28665446400000*y0^3*y1^5*y2^6*y3^10 - 
            16435178309838677701/716636160000*y0^2*y1^6*y2^6*y3^10 - 
            6702876777369845938697/171992678400000*y0*y1^7*y2^6*y3^10 + 
            2922375651888937059389/343985356800000*y1^8*y2^6*y3^10 + 
            8870166477623098598677/21499084800000*y0^7*y2^7*y3^10 - 
            1818637768063285759967/9555148800000*y0^6*y1*y2^7*y3^10 - 
            9991629439303853070809/14332723200000*y0^5*y1^2*y2^7*y3^10 + 
            1496235653044735786997/128994508800000*y0^4*y1^3*y2^7*y3^10 + 
            742272816712089700553/9555148800000*y0^3*y1^4*y2^7*y3^10 - 
            792538030901962892587/10749542400000*y0^2*y1^5*y2^7*y3^10 - 
            15946769020578269123/4246732800000*y0*y1^6*y2^7*y3^10 + 
            92964160663734877657/14332723200000*y1^7*y2^7*y3^10 - 
            4767307603883482050191/85996339200000*y0^6*y2^8*y3^10 - 
            2117381560827949441343/51597803520000*y0^5*y1*y2^8*y3^10 + 
            26611064079013268220523/171992678400000*y0^4*y1^2*y2^8*y3^10 - 
            277718819660795449523/7166361600000*y0^3*y1^3*y2^8*y3^10 - 
            1016856605463543128017/22932357120000*y0^2*y1^4*y2^8*y3^10 - 
            157757715606137673257/57330892800000*y0*y1^5*y2^8*y3^10 + 
            9192957083756580499087/1375941427200000*y1^6*y2^8*y3^10 - 
            4185190621059712506683/128994508800000*y0^5*y2^9*y3^10 + 
            188723108797686479921/12899450880000*y0^4*y1*y2^9*y3^10 - 
            4749889906556922041773/171992678400000*y0^3*y1^2*y2^9*y3^10 + 
            7756441581227791334467/343985356800000*y0^2*y1^3*y2^9*y3^10 + 
            141683913153481648013/38220595200000*y0*y1^4*y2^9*y3^10 + 
            245431391897309665279/137594142720000*y1^5*y2^9*y3^10 + 
            14244675054254842956353/515978035200000*y0^4*y2^10*y3^10 + 
            44279149179633229897/3185049600000*y0^3*y1*y2^10*y3^10 - 
            105765711583027481693/171992678400000*y0^2*y1^2*y2^10*y3^10 + 
            10106278886383994383/6370099200000*y0*y1^3*y2^10*y3^10 + 
            1392522917629575538979/1375941427200000*y1^4*y2^10*y3^10 - 
            55205057144320240979/9555148800000*y0^3*y2^11*y3^10 - 
            12580421205005810761/22932357120000*y0^2*y1*y2^11*y3^10 + 
            335639469936278383943/229323571200000*y0*y1^2*y2^11*y3^10 + 
            18126263934755360653/76441190400000*y1^3*y2^11*y3^10 - 
            2322358653585377/4076863488*y0^2*y2^12*y3^10 - 
            31852126643773291007/42998169600000*y0*y1*y2^12*y3^10 - 
            1526019023850910633/8599633920000*y1^2*y2^12*y3^10 + 
            19332665014133243827/76441190400000*y0*y2^13*y3^10 + 
            13563712203227299793/343985356800000*y1*y2^13*y3^10 - 
            2595747638339103641/343985356800000*y2^14*y3^10 + 
            2088579216576307468901/4031078400000*y0^13*y3^11 + 
            3354137228994701338973/2687385600000*y0^12*y1*y3^11 + 
            288950004956561636399/89579520000*y0^11*y1^2*y3^11 + 
            8062106576086776062749/1791590400000*y0^10*y1^3*y3^11 + 
            75534249809730430794221/10749542400000*y0^9*y1^4*y3^11 + 
            15253596308086277668591/1343692800000*y0^8*y1^5*y3^11 + 
            111011311819072307129353/10319560704000*y0^7*y1^6*y3^11 + 
            687828938020587621444541/85996339200000*y0^6*y1^7*y3^11 + 
            88503588235151410518397/17199267840000*y0^5*y1^8*y3^11 + 
            385625242239011897464439/171992678400000*y0^4*y1^9*y3^11 + 
            13725034319991577340933/21499084800000*y0^3*y1^10*y3^11 + 
            3293998879163845915757/28665446400000*y0^2*y1^11*y3^11 + 
            1146258329006351548969/85996339200000*y0*y1^12*y3^11 + 
            112564585986753652813/171992678400000*y1^13*y3^11 + 
            6559153834939811843413/2687385600000*y0^12*y2*y3^11 + 
            1684460945075636426609/447897600000*y0^11*y1*y2*y3^11 + 
            2022426407643311951599/298598400000*y0^10*y1^2*y2*y3^11 + 
            2064347775725803280947/149299200000*y0^9*y1^3*y2*y3^11 + 
            70847970285829945413769/5374771200000*y0^8*y1^4*y2*y3^11 - 
            21873725406082105176029/42998169600000*y0^7*y1^5*y2*y3^11 - 
            2569413761936585242963/687970713600*y0^6*y1^6*y2*y3^11 - 
            186613158768118821586879/85996339200000*y0^5*y1^7*y2*y3^11 - 
            48443777490003952466749/22932357120000*y0^4*y1^8*y2*y3^11 - 
            90230840101955312803/99532800000*y0^3*y1^9*y2*y3^11 - 
            1325741208494018111293/7166361600000*y0^2*y1^10*y2*y3^11 - 
            126212522870587082833/7166361600000*y0*y1^11*y2*y3^11 - 
            23763464169923278451/38220595200000*y1^12*y2*y3^11 + 
            32470034986311102386461/8062156800000*y0^11*y2^2*y3^11 + 
            153669085827117581197/83980800000*y0^10*y1*y2^2*y3^11 + 
            26728139664279233259431/3583180800000*y0^9*y1^2*y2^2*y3^11 - 
            119451007674745412532137/64497254400000*y0^8*y1^3*y2^2*y3^11 - 
            617192198346137919054379/85996339200000*y0^7*y1^4*y2^2*y3^11 + 
            392234328455654028080983/85996339200000*y0^6*y1^5*y2^2*y3^11 + 
            686615924030220524886539/171992678400000*y0^5*y1^6*y2^2*y3^11 + 
            2453073337535869481237/14332723200000*y0^4*y1^7*y2^2*y3^11 + 
            47126649531641112297067/85996339200000*y0^3*y1^8*y2^2*y3^11 + 
            53151660314899430713271/171992678400000*y0^2*y1^9*y2^2*y3^11 + 
            86867197587355050329/2123366400000*y0*y1^10*y2^2*y3^11 + 
            33936635914629584447/10749542400000*y1^11*y2^2*y3^11 + 
            5957127972150269118077/2687385600000*y0^10*y2^3*y3^11 + 
            10712722738422981782249/5374771200000*y0^9*y1*y2^3*y3^11 - 
            140469230552267951099251/32248627200000*y0^8*y1^2*y2^3*y3^11 + 
            78968382678039246725191/32248627200000*y0^7*y1^3*y2^3*y3^11 + 
            1250084039211934132168289/171992678400000*y0^6*y1^4*y2^3*y3^11 - 
            392766275399214551778857/171992678400000*y0^5*y1^5*y2^3*y3^11 - 
            97893312410881116019339/45864714240000*y0^4*y1^6*y2^3*y3^11 + 
            24647059488139693129093/42998169600000*y0^3*y1^7*y2^3*y3^11 + 
            46374891804018406953421/343985356800000*y0^2*y1^8*y2^3*y3^11 - 
            266175508254450413473/8599633920000*y0*y1^9*y2^3*y3^11 - 
            650406389796904760407/687970713600000*y1^10*y2^3*y3^11 - 
            12159887854338354238573/21499084800000*y0^9*y2^4*y3^11 + 
            27377454165155289066977/64497254400000*y0^8*y1*y2^4*y3^11 + 
            15681538289190509625109/8599633920000*y0^7*y1^2*y2^4*y3^11 - 
            73925946998665427834537/28665446400000*y0^6*y1^3*y2^4*y3^11 - 
            1542989382471668895656749/343985356800000*y0^5*y1^4*y2^4*y3^11 + 
            152023620615329025593443/171992678400000*y0^4*y1^5*y2^4*y3^11 + 
            465756667065025459335967/343985356800000*y0^3*y1^6*y2^4*y3^11 - 
            2287220819461774072579/21499084800000*y0^2*y1^7*y2^4*y3^11 - 
            9080327739967810313/143327232000*y0*y1^8*y2^4*y3^11 + 
            97474055534075919889/28665446400000*y1^9*y2^4*y3^11 - 
            8489430731620344260423/6449725440000*y0^8*y2^5*y3^11 - 
            34097399042500325438843/32248627200000*y0^7*y1*y2^5*y3^11 - 
            1900607829954448148729/8599633920000*y0^6*y1^2*y2^5*y3^11 + 
            20973300990124531098929/13759414272000*y0^5*y1^3*y2^5*y3^11 + 
            3661624746343143148675553/2063912140800000*y0^4*y1^4*y2^5*y3^11 - 
            8691786009473120930207/57330892800000*y0^3*y1^5*y2^5*y3^11 - 
            125895411986638103568257/687970713600000*y0^2*y1^6*y2^5*y3^11 - 
            1370445895949549312363/22932357120000*y0*y1^7*y2^5*y3^11 + 
            258752926946490072271/21499084800000*y1^8*y2^5*y3^11 - 
            592953371455935510419/14332723200000*y0^7*y2^6*y3^11 + 
            10113387651617601971413/8599633920000*y0^6*y1*y2^6*y3^11 + 
            102885819384299571972901/171992678400000*y0^5*y1^2*y2^6*y3^11 - 
            14743104952917166037083/32248627200000*y0^4*y1^3*y2^6*y3^11 - 
            91307774223316423278023/343985356800000*y0^3*y1^4*y2^6*y3^11 - 
            26373177742043509317727/171992678400000*y0^2*y1^5*y2^6*y3^11 + 
            68332360710576143513/9555148800000*y0*y1^6*y2^6*y3^11 + 
            1684002409622448514447/137594142720000*y1^7*y2^6*y3^11 + 
            74811917595053349916063/171992678400000*y0^6*y2^7*y3^11 - 
            9149580626474562803299/13759414272000*y0^5*y1*y2^7*y3^11 - 
            11852343109076457621233/171992678400000*y0^4*y1^2*y2^7*y3^11 + 
            8428353993500522279/191102976000*y0^3*y1^3*y2^7*y3^11 - 
            3512846130639279044617/85996339200000*y0^2*y1^4*y2^7*y3^11 - 
            4375628757588472487783/229323571200000*y0*y1^5*y2^7*y3^11 + 
            87225392228249154983/7166361600000*y1^6*y2^7*y3^11 - 
            287448852204229338437/4586471424000*y0^5*y2^8*y3^11 + 
            12084010987211383771757/128994508800000*y0^4*y1*y2^8*y3^11 - 
            2570553224386658489551/34398535680000*y0^3*y1^2*y2^8*y3^11 + 
            2347147108230058101341/343985356800000*y0^2*y1^3*y2^8*y3^11 + 
            1064042349352082042237/50960793600000*y0*y1^4*y2^8*y3^11 + 
            2116335200786872725727/458647142400000*y1^5*y2^8*y3^11 - 
            2756646441182658258817/206391214080000*y0^4*y2^9*y3^11 + 
            207227124140950378133/5733089280000*y0^3*y1*y2^9*y3^11 + 
            11332404429166822147519/687970713600000*y0^2*y1^2*y2^9*y3^11 + 
            9472138245139082743963/1375941427200000*y0*y1^3*y2^9*y3^11 + 
            647286285913992870199/458647142400000*y1^4*y2^9*y3^11 - 
            2660560771066945447/6370099200000*y0^3*y2^10*y3^11 - 
            2879521388371795185751/343985356800000*y0^2*y1*y2^10*y3^11 - 
            297913442160130181183/114661785600000*y0*y1^2*y2^10*y3^11 + 
            22738637259507066523/229323571200000*y1^3*y2^10*y3^11 + 
            50983463490254914763/68797071360000*y0^2*y2^11*y3^11 + 
            29265045289473454793/30576476160000*y0*y1*y2^11*y3^11 - 
            71777667279423628439/917294284800000*y1^2*y2^11*y3^11 - 
            224930493647312680663/1375941427200000*y0*y2^12*y3^11 - 
            123684388800361886951/1375941427200000*y1*y2^12*y3^11 + 
            6398605167412917121/183458856960000*y2^13*y3^11 + 
            19447746176188270418437/32248627200000*y0^12*y3^12 + 
            1835230378557204409339/1791590400000*y0^11*y1*y3^12 + 
            43120146981746782136807/21499084800000*y0^10*y1^2*y3^12 + 
            80578291102818426153907/12899450880000*y0^9*y1^3*y3^12 + 
            1884887445807484183297043/171992678400000*y0^8*y1^4*y3^12 + 
            993274426097132101492693/85996339200000*y0^7*y1^5*y3^12 + 
            20862247169720992470955909/2063912140800000*y0^6*y1^6*y3^12 + 
            7049662528559211262811279/1031956070400000*y0^5*y1^7*y3^12 + 
            6113050976841050436299107/2063912140800000*y0^4*y1^8*y3^12 + 
            580256046952150801963033/687970713600000*y0^3*y1^9*y3^12 + 
            229776754049350299894313/1375941427200000*y0^2*y1^10*y3^12 + 
            13473071650443157291159/687970713600000*y0*y1^11*y3^12 + 
            4886603920042708356221/4127824281600000*y1^12*y3^12 + 
            14912841903126690156671/5374771200000*y0^11*y2*y3^12 + 
            23548149423570224543407/10749542400000*y0^10*y1*y2*y3^12 + 
            7035082469968153862837/716636160000*y0^9*y1^2*y2*y3^12 + 
            1119070239069098683893493/128994508800000*y0^8*y1^3*y2*y3^12 - 
            669012843713548011761/4777574400000*y0^7*y1^4*y2*y3^12 - 
            470204593301762154047/3583180800000*y0^6*y1^5*y2*y3^12 - 
            2189625149106609645548669/2063912140800000*y0^5*y1^6*y2*y3^12 - 
            2474616680055385565453537/1031956070400000*y0^4*y1^7*y2*y3^12 - 
            289213944948391945397033/275188285440000*y0^3*y1^8*y2*y3^12 - 
            253304175830388138630139/1375941427200000*y0^2*y1^9*y2*y3^12 - 
            27299784040464370338919/1375941427200000*y0*y1^10*y2*y3^12 - 
            99894668436349572241/275188285440000*y1^11*y2*y3^12 + 
            229996493659599600799201/64497254400000*y0^10*y2^2*y3^12 + 
            52476678329136238008911/10749542400000*y0^9*y1*y2^2*y3^12 - 
            3850178902024984427761/64497254400000*y0^8*y1^2*y2^2*y3^12 - 
            17910835075842381337609/10749542400000*y0^7*y1^3*y2^2*y3^12 + 
            4412362158798768564601261/687970713600000*y0^6*y1^4*y2^2*y3^12 + 
            42421899400866270715019/34398535680000*y0^5*y1^5*y2^2*y3^12 - 
            610055930092841524097237/515978035200000*y0^4*y1^6*y2^2*y3^12 + 
            112605819643858937261599/171992678400000*y0^3*y1^7*y2^2*y3^12 + 
            48037241255084998414061/137594142720000*y0^2*y1^8*y2^2*y3^12 + 
            10304280173993765878859/229323571200000*y0*y1^9*y2^2*y3^12 + 
            4731118981230516446549/1375941427200000*y1^10*y2^2*y3^12 + 
            25274198793090359229629/12899450880000*y0^9*y2^3*y3^12 + 
            11367367922799727395781/7166361600000*y0^8*y1*y2^3*y3^12 + 
            491093061940092169014749/128994508800000*y0^7*y1^2*y2^3*y3^12 + 
            536988560683799030119429/257989017600000*y0^6*y1^3*y2^3*y3^12 - 
            574097525550200720198693/103195607040000*y0^5*y1^4*y2^3*y3^12 - 
            129686001974592644032847/114661785600000*y0^4*y1^5*y2^3*y3^12 + 
            4171850455464478571022389/2751882854400000*y0^3*y1^6*y2^3*y3^12 + 
            17994995828494463872121/110075314176000*y0^2*y1^7*y2^3*y3^12 - 
            130516621473264370951471/2751882854400000*y0*y1^8*y2^3*y3^12 + 
            1664835868526683226879/8255648563200000*y1^9*y2^3*y3^12 - 
            27048582808625487022717/64497254400000*y0^8*y2^4*y3^12 + 
            1043785579708625864131/51597803520000*y0^7*y1*y2^4*y3^12 - 
            14184426382170057344839/3439853568000*y0^6*y1^2*y2^4*y3^12 - 
            2736041619737097233003/1274019840000*y0^5*y1^3*y2^4*y3^12 + 
            2506114895549667008401687/825564856320000*y0^4*y1^4*y2^4*y3^12 + 
            35424850224099426558421/42998169600000*y0^3*y1^5*y2^4*y3^12 - 
            458742522238201361743681/1834588569600000*y0^2*y1^6*y2^4*y3^12 - 
            53192809142603420671901/458647142400000*y0*y1^7*y2^4*y3^12 + 
            47685208176694539023441/5503765708800000*y1^8*y2^4*y3^12 - 
            12473865327280785750389/8062156800000*y0^7*y2^5*y3^12 - 
            99151619119609436947111/85996339200000*y0^6*y1*y2^5*y3^12 + 
            70175497507998455494817/25480396800000*y0^5*y1^2*y2^5*y3^12 + 
            1317835495234335471740387/1375941427200000*y0^4*y1^3*y2^5*y3^12 - 
            1584875373773437166863117/2751882854400000*y0^3*y1^4*y2^5*y3^12 - 
            145165465052809115789257/305764761600000*y0^2*y1^5*y2^5*y3^12 - 
            22982255742755541030409/1375941427200000*y0*y1^6*y2^5*y3^12 + 
            9302570377575977759993/458647142400000*y1^7*y2^5*y3^12 + 
            208275379462045514142617/343985356800000*y0^6*y2^6*y3^12 + 
            32253943509609792019313/128994508800000*y0^5*y1*y2^6*y3^12 - 
            586218684855482571444863/687970713600000*y0^4*y1^2*y2^6*y3^12 - 
            178671510884735712130039/687970713600000*y0^3*y1^3*y2^6*y3^12 + 
            391832661108969090172913/5503765708800000*y0^2*y1^4*y2^6*y3^12 - 
            522157107219802221023/458647142400000*y0*y1^5*y2^6*y3^12 + 
            39912674327940935656411/1834588569600000*y1^6*y2^6*y3^12 - 
            38963924378375033595223/1031956070400000*y0^5*y2^7*y3^12 - 
            777263695000964180273503/4127824281600000*y0^4*y1*y2^7*y3^12 + 
            145272078734011135841101/1375941427200000*y0^3*y1^2*y2^7*y3^12 - 
            5117342331174388549301/275188285440000*y0^2*y1^3*y2^7*y3^12 + 
            28212868265096162271787/917294284800000*y0*y1^4*y2^7*y3^12 + 
            909243488606714822441/114661785600000*y1^5*y2^7*y3^12 - 
            1670200284605050019291/103195607040000*y0^4*y2^8*y3^12 + 
            23805205402317218159893/687970713600000*y0^3*y1*y2^8*y3^12 - 
            4970958385354990361939/611529523200000*y0^2*y1^2*y2^8*y3^12 + 
            9039352866348651095293/458647142400000*y0*y1^3*y2^8*y3^12 + 
            1028638788719729260013/203843174400000*y1^4*y2^8*y3^12 + 
            729620457666350855773/34398535680000*y0^3*y2^9*y3^12 + 
            5587340605000856844161/275188285440000*y0^2*y1*y2^9*y3^12 - 
            1929983219104312153781/5503765708800000*y0*y1^2*y2^9*y3^12 - 
            1987024014641931876659/3302259425280000*y1^3*y2^9*y3^12 - 
            38606443855232292950801/5503765708800000*y0^2*y2^10*y3^12 - 
            1408944876247374793231/458647142400000*y0*y1*y2^10*y3^12 - 
            2366523692251348518407/11007531417600000*y1^2*y2^10*y3^12 + 
            471681734130113664749/1834588569600000*y0*y2^11*y3^12 + 
            1421613736996135449043/5503765708800000*y1*y2^11*y3^12 + 
            2666823063014863028927/33022594252800000*y2^12*y3^12 + 
            1200775229893705055621/1791590400000*y0^11*y3^13 + 
            10918760827108758826187/21499084800000*y0^10*y1*y3^13 + 
            295701320139290196753893/85996339200000*y0^9*y1^2*y3^13 + 
            3623900221354830350516969/515978035200000*y0^8*y1^3*y3^13 + 
            343872059773850389763471/38220595200000*y0^7*y1^4*y3^13 + 
            6394998574244234671209593/687970713600000*y0^6*y1^5*y3^13 + 
            692142685261599022909459/103195607040000*y0^5*y1^6*y3^13 + 
            12504123467381025669983057/4127824281600000*y0^4*y1^7*y3^13 + 
            268333432368718436368183/275188285440000*y0^3*y1^8*y3^13 + 
            595666483896011835786641/2751882854400000*y0^2*y1^9*y3^13 + 
            80514670572595472180087/2751882854400000*y0*y1^10*y3^13 + 
            4712018102379805374571/2751882854400000*y1^11*y3^13 + 
            25360951533373532695561/10749542400000*y0^10*y2*y3^13 + 
            174258795239501251042567/42998169600000*y0^9*y1*y2*y3^13 + 
            344007798893796272582587/85996339200000*y0^8*y1^2*y2*y3^13 + 
            196561374779690324216177/114661785600000*y0^7*y1^3*y2*y3^13 + 
            358198519216898869683601/114661785600000*y0^6*y1^4*y2*y3^13 + 
            383462601872621577368987/1375941427200000*y0^5*y1^5*y2*y3^13 - 
            16417071888267247828831361/8255648563200000*y0^4*y1^6*y2*y3^13 - 
            973335458619343206055753/1375941427200000*y0^3*y1^7*y2*y3^13 - 
            131718837418254493252727/1100753141760000*y0^2*y1^8*y2*y3^13 - 
            12432512286176295096661/917294284800000*y0*y1^9*y2*y3^13 - 
            3873863827730606322229/5503765708800000*y1^10*y2*y3^13 + 
            3481649938930854826391/1031956070400*y0^9*y2^2*y3^13 + 
            22156805348432611140637/10749542400000*y0^8*y1*y2^2*y3^13 + 
            713901692171068360347187/171992678400000*y0^7*y1^2*y2^2*y3^13 + 
            4699978678381259607336869/687970713600000*y0^6*y1^3*y2^2*y3^13 - 
            1432004328577181346066037/1375941427200000*y0^5*y1^4*y2^2*y3^13 - 
            341132897074838907523963/171992678400000*y0^4*y1^5*y2^2*y3^13 + 
            1970136123767360995572229/2751882854400000*y0^3*y1^6*y2^2*y3^13 + 
            170532170093360778021721/550376570880000*y0^2*y1^7*y2^2*y3^13 + 
            28586032245447720559273/1375941427200000*y0*y1^8*y2^2*y3^13 + 
            2964455358124059047789/917294284800000*y1^9*y2^2*y3^13 + 
            63783892658214252439777/51597803520000*y0^8*y2^3*y3^13 + 
            1869337831773717986990399/515978035200000*y0^7*y1*y2^3*y3^13 + 
            71666740309515330811/4246732800000*y0^6*y1^2*y2^3*y3^13 - 
            23019576553235758099245859/4127824281600000*y0^5*y1^3*y2^3*y3^13 + 
            339387848574651977717237/825564856320000*y0^4*y1^4*y2^3*y3^13 + 
            2271679558514736588086491/1375941427200000*y0^3*y1^5*y2^3*y3^13 + 
            1520968470865915791036851/11007531417600000*y0^2*y1^6*y2^3*y3^13 - 
            87820826338173063719329/1100753141760000*y0*y1^7*y2^3*y3^13 + 
            2050574570883996459377/440301256704000*y1^8*y2^3*y3^13 - 
            1136411687515041623743427/1031956070400000*y0^7*y2^4*y3^13 - 
            6479904185260082549191/1791590400000*y0^6*y1*y2^4*y3^13 + 
            20903200970990746399087/229323571200000*y0^5*y1^2*y2^4*y3^13 + 
            264309771284389189641377/85996339200000*y0^4*y1^3*y2^4*y3^13 + 
            184561429565833804546783/220150628352000*y0^3*y1^4*y2^4*y3^13 - 
            574622124569108431617889/917294284800000*y0^2*y1^5*y2^4*y3^13 - 
            135805034095154467060591/1223059046400000*y0*y1^6*y2^4*y3^13 + 
            2080115611604875784509/122305904640000*y1^7*y2^4*y3^13 - 
            15414629714535019918889/19110297600000*y0^6*y2^5*y3^13 + 
            186301756817220683277023/114661785600000*y0^5*y1*y2^5*y3^13 + 
            97413366053712615827111/275188285440000*y0^4*y1^2*y2^5*y3^13 - 
            5548353077970837874481951/5503765708800000*y0^3*y1^3*y2^5*y3^13 - 
            3075087372490697631771737/11007531417600000*y0^2*y1^4*y2^5*y3^13 - 
            3262731785897221039589/229323571200000*y0*y1^5*y2^5*y3^13 + 
            71892345412593062019533/2201506283520000*y1^6*y2^5*y3^13 + 
            482602108665608058014879/825564856320000*y0^5*y2^6*y3^13 - 
            1603879116862670380571071/2063912140800000*y0^4*y1*y2^6*y3^13 - 
            303085804471110685016303/2751882854400000*y0^3*y1^2*y2^6*y3^13 + 
            16946887836799985834083/1834588569600000*y0^2*y1^3*y2^6*y3^13 + 
            63442530968568240029177/687970713600000*y0*y1^4*y2^6*y3^13 + 
            3498492578392804663517/203843174400000*y1^5*y2^6*y3^13 - 
            22593317162492179800949/1651129712640000*y0^4*y2^7*y3^13 + 
            696141069480098537639447/5503765708800000*y0^3*y1*y2^7*y3^13 - 
            135666720320733211673/85996339200000*y0^2*y1^2*y2^7*y3^13 + 
            102285726908978038330301/11007531417600000*y0*y1^3*y2^7*y3^13 + 
            3925416806191568018969/458647142400000*y1^4*y2^7*y3^13 - 
            19549462707002531752717/1100753141760000*y0^3*y2^8*y3^13 + 
            88505146156746984596341/5503765708800000*y0^2*y1*y2^8*y3^13 + 
            5186246892774688619923/687970713600000*y0*y1^2*y2^8*y3^13 - 
            455564433470192110157/3669177139200000*y1^3*y2^8*y3^13 + 
            275386602085237706711/91729428480000*y0^2*y2^9*y3^13 + 
            7500328228378591847857/11007531417600000*y0*y1*y2^9*y3^13 - 
            7773274439154836673881/22015062835200000*y1^2*y2^9*y3^13 - 
            3631765222621738155583/3669177139200000*y0*y2^10*y3^13 + 
            202120728522063295451/1223059046400000*y1*y2^10*y3^13 + 
            217004115596286327437/7338354278400000*y2^11*y3^13 + 
            100609684987968312669317/171992678400000*y0^10*y3^14 + 
            202081855103418914956559/171992678400000*y0^9*y1*y3^14 + 
            2046825189796237860634273/687970713600000*y0^8*y1^2*y3^14 + 
            3504927490772043370653181/687970713600000*y0^7*y1^3*y3^14 + 
            2765891600086606540254233/458647142400000*y0^6*y1^4*y3^14 + 
            6334186216371222010883/1274019840000*y0^5*y1^5*y3^14 + 
            17594836209857282753973467/6604518850560000*y0^4*y1^6*y3^14 + 
            5824905147934923751130941/5503765708800000*y0^3*y1^7*y3^14 + 
            606995516983971494063339/2201506283520000*y0^2*y1^8*y3^14 + 
            28981924586454439496387/733835427840000*y0*y1^9*y3^14 + 
            11291980672936000964419/4403012567040000*y1^10*y3^14 + 
            73015332105592024431407/34398535680000*y0^9*y2*y3^14 + 
            37922402372565192546301/22932357120000*y0^8*y1*y2*y3^14 + 
            195479792104598997542437/57330892800000*y0^7*y1^2*y2*y3^14 + 
            263184262716575700815897/57330892800000*y0^6*y1^3*y2*y3^14 + 
            177374737569193048731997/91729428480000*y0^5*y1^4*y2*y3^14 - 
            1895582790842087691413057/5503765708800000*y0^4*y1^5*y2*y3^14 - 
            31848649591297346775313/1100753141760000*y0^3*y1^6*y2*y3^14 - 
            27745426297277579634907/1834588569600000*y0^2*y1^7*y2*y3^14 - 
            45452499853568852763287/2446118092800000*y0*y1^8*y2*y3^14 - 
            337634713439161391039/1467670855680000*y1^9*y2*y3^14 + 
            3849819327340129734876719/2063912140800000*y0^8*y2^2*y3^14 + 
            1786247618580269175376751/343985356800000*y0^7*y1*y2^2*y3^14 + 
            2538150091201507054654949/458647142400000*y0^6*y1^2*y2^2*y3^14 - 
            3469661738749512329699267/2751882854400000*y0^5*y1^3*y2^2*y3^14 - 
            546500566791697478596459/440301256704000*y0^4*y1^4*y2^2*y3^14 + 
            740157479708988370214183/1375941427200000*y0^3*y1^5*y2^2*y3^14 + 
            2145817480879347971061119/22015062835200000*y0^2*y1^6*y2^2*y3^14 - 
            3912620910528688960723/135895449600000*y0*y1^7*y2^2*y3^14 + 
            107559231888432381959081/22015062835200000*y1^8*y2^2*y3^14 + 
            657385690517656055310247/515978035200000*y0^7*y2^3*y3^14 - 
            18241498349318030129341/22932357120000*y0^6*y1*y2^3*y3^14 - 
            309127025376174053057377/76441190400000*y0^5*y1^2*y2^3*y3^14 + 
            1379155354217868000820139/2063912140800000*y0^4*y1^3*y2^3*y3^14 + 
            18100824373051250747346049/11007531417600000*y0^3*y1^4*y2^3*y3^14 - 
            1539039716283056193602783/11007531417600000*y0^2*y1^5*y2^3*y3^14 - 
            4791881675344460162063/65229815808000*y0*y1^6*y2^3*y3^14 + 
            567812326646935196496679/44030125670400000*y1^7*y2^3*y3^14 - 
            4422078780404862689018663/2751882854400000*y0^6*y2^4*y3^14 - 
            3027442092529776337282217/2751882854400000*y0^5*y1*y2^4*y3^14 + 
            26440486642238181090355649/11007531417600000*y0^4*y1^2*y2^4*y3^14 - 
            6280252835368761296213/45864714240000*y0^3*y1^3*y2^4*y3^14 - 
            1319793785262941232053411/2751882854400000*y0^2*y1^4*y2^4*y3^14 - 
            165700783407566915080307/1834588569600000*y0*y1^5*y2^4*y3^14 + 
            854111930064273051571331/29353417113600000*y1^6*y2^4*y3^14 + 
            1182918538960579771912483/2751882854400000*y0^5*y2^5*y3^14 + 
            355839319936711664581031/5503765708800000*y0^4*y1*y2^5*y3^14 - 
            1778661408247590716153569/2201506283520000*y0^3*y1^2*y2^5*y3^14 - 
            495340702779109223364601/1467670855680000*y0^2*y1^3*y2^5*y3^14 + 
            1501542399567792601951411/14676708556800000*y0*y1^4*y2^5*y3^14 + 
            52989566218493100832699/1630745395200000*y1^5*y2^5*y3^14 + 
            5624984515988344061611/1320903770112000*y0^4*y2^6*y3^14 - 
            118775336761601161081213/917294284800000*y0^3*y1*y2^6*y3^14 + 
            3206224606169885338356043/22015062835200000*y0^2*y1^2*y2^6*y3^14 + 
            346697015005182661575307/7338354278400000*y0*y1^3*y2^6*y3^14 + 
            1724826995987588092412807/88060251340800000*y1^4*y2^6*y3^14 + 
            419072684241307515421/11324620800000*y0^3*y2^7*y3^14 + 
            131721680955419040264031/2446118092800000*y0^2*y1*y2^7*y3^14 + 
            74131464905276566229161/3669177139200000*y0*y1^2*y2^7*y3^14 - 
            5436540754381304546041/22015062835200000*y1^3*y2^7*y3^14 + 
            17345695976505602563717/22015062835200000*y0^2*y2^8*y3^14 + 
            40388601979857714792667/7338354278400000*y0*y1*y2^8*y3^14 + 
            21745384844635398425663/44030125670400000*y1^2*y2^8*y3^14 - 
            342935239549073149073/114661785600000*y0*y2^9*y3^14 - 
            1307053481525346153311/5503765708800000*y1*y2^9*y3^14 + 
            91186145584321450459/2935341711360000*y2^10*y3^14 + 
            110065763060619078858929/206391214080000*y0^9*y3^15 + 
            1577394784917822531560641/2063912140800000*y0^8*y1*y3^15 + 
            216517276404642184548467/103195607040000*y0^7*y1^2*y3^15 + 
            23999851201062477918275233/8255648563200000*y0^6*y1^3*y3^15 + 
            18239999016755571946081957/5503765708800000*y0^5*y1^4*y3^15 + 
            26282687238246104859090467/11007531417600000*y0^4*y1^5*y3^15 + 
            8581373466364314868099823/7338354278400000*y0^3*y1^6*y3^15 + 
            7325219710054066486607033/22015062835200000*y0^2*y1^7*y3^15 + 
            121596171621446517502873/2446118092800000*y0*y1^8*y3^15 + 
            455250030532267700914043/132090377011200000*y1^9*y3^15 + 
            2158937332477418699697817/2063912140800000*y0^8*y2*y3^15 + 
            223609337384136951212489/85996339200000*y0^7*y1*y2*y3^15 + 
            1396425709372760350288879/343985356800000*y0^6*y1^2*y2*y3^15 + 
            59076432322781444928530239/16511297126400000*y0^5*y1^3*y2*y3^15 + 
            2891647992167551968821/1911029760000*y0^4*y1^4*y2*y3^15 + 
            981273198792570051071857/1834588569600000*y0^3*y1^5*y2*y3^15 - 
            601687248487606973353/1834588569600000*y0^2*y1^6*y2*y3^15 - 
            23834504441116300410809/815372697600000*y0*y1^7*y2*y3^15 - 
            4434535631301091860943/5870683422720000*y1^8*y2*y3^15 + 
            1081232556573914638439939/515978035200000*y0^7*y2^2*y3^15 + 
            11804354468702721834354593/4127824281600000*y0^6*y1*y2^2*y3^15 + 
            7616852779973121877217/1375941427200000*y0^5*y1^2*y2^2*y3^15 - 
            14811031027030203648631243/16511297126400000*y0^4*y1^3*y2^2*y3^15 + 
            528249913962530418147503/7338354278400000*y0^3*y1^4*y2^2*y3^15 - 
            1041717339961583259374279/4403012567040000*y0^2*y1^5*y2^2*y3^15 - 
            2296212297980573785252787/44030125670400000*y0*y1^6*y2^2*y3^15 + 
            144416749548914058903479/22015062835200000*y1^7*y2^2*y3^15 - 
            11217280555643360800261/34398535680000*y0^6*y2^3*y3^15 - 
            871459921327951473987301/330225942528000*y0^5*y1*y2^3*y3^15 + 
            8183855383310293845627097/16511297126400000*y0^4*y1^2*y2^3*y3^15 + 
            10377292727618771721825323/33022594252800000*y0^3*y1^3*y2^3*y3^15 - 
            6256945011635051134361039/44030125670400000*y0^2*y1^4*y2^3*y3^15 - 
            1836429262189075392988921/44030125670400000*y0*y1^5*y2^3*y3^15 + 
            12618303462621731763097631/528361508044800000*y1^6*y2^3*y3^15 - 
            889164034104740514570779/1375941427200000*y0^5*y2^4*y3^15 + 
            28079287301803800161090671/33022594252800000*y0^4*y1*y2^4*y3^15 - 
            758404490851529240861/3439853568000*y0^3*y1^2*y2^4*y3^15 - 
            10612419920485211443044149/22015062835200000*y0^2*y1^3*y2^4*y3^15 + 
            1240152880159236789730981/88060251340800000*y0*y1^4*y2^4*y3^15 + 
            48113180848998079670783/1375941427200000*y1^5*y2^4*y3^15 + 
            11746015571183995686092293/33022594252800000*y0^4*y2^5*y3^15 - 
            433164729507359010017291/917294284800000*y0^3*y1*y2^5*y3^15 + 
            30966535652320003954529/917294284800000*y0^2*y1^2*y2^5*y3^15 + 
            4501029795517364961651839/88060251340800000*y0*y1^3*y2^5*y3^15 + 
            397408824513767916219511/11741366845440000*y1^4*y2^5*y3^15 + 
            1141322850178720623619133/33022594252800000*y0^3*y2^6*y3^15 + 
            1077282352269356490536549/11007531417600000*y0^2*y1*y2^6*y3^15 + 
            609646891448894581076917/8806025134080000*y0*y1^2*y2^6*y3^15 + 
            21545945033400506894491/5283615080448000*y1^3*y2^6*y3^15 + 
            25723686041880231974741/44030125670400000*y0^2*y2^7*y3^15 + 
            13473373902286918505863/1956894474240000*y0*y1*y2^7*y3^15 + 
            19018196969050010080631/22015062835200000*y1^2*y2^7*y3^15 - 
            77377327471802116897361/88060251340800000*y0*y2^8*y3^15 - 
            12024924955953929852099/11007531417600000*y1*y2^8*y3^15 - 
            31629305334552072501067/52836150804480000*y2^9*y3^15 + 
            1994978482493393327363837/8255648563200000*y0^8*y3^16 + 
            391921623083904981056747/687970713600000*y0^7*y1*y3^16 + 
            3455167734091331850493453/2751882854400000*y0^6*y1^2*y3^16 + 
            80103822193794357834913339/33022594252800000*y0^5*y1^3*y3^16 + 
            195207086715312823361106709/88060251340800000*y0^4*y1^4*y3^16 + 
            4493196375597191608160467/3669177139200000*y0^3*y1^5*y3^16 + 
            5154428908436809395925423/14089640214528000*y0^2*y1^6*y3^16 + 
            4984229132471393935407317/88060251340800000*y0*y1^7*y3^16 + 
            1705514138205600443489/434865438720000*y1^8*y3^16 + 
            1978343176307014918641211/2063912140800000*y0^7*y2*y3^16 + 
            1026668675662917639070937/458647142400000*y0^6*y1*y2*y3^16 + 
            40819707873691068926526433/11007531417600000*y0^5*y1^2*y2*y3^16 + 
            57278436699910770044878607/33022594252800000*y0^4*y1^3*y2*y3^16 + 
            2541433921774133472972449/4892236185600000*y0^3*y1^4*y2*y3^16 - 
            777031066140535060154323/8806025134080000*y0^2*y1^5*y2*y3^16 - 
            3283794004608089423034203/70448201072640000*y0*y1^6*y2*y3^16 - 
            69127702640489441594933/58706834227200000*y1^7*y2*y3^16 + 
            1640625697780545042498889/1834588569600000*y0^6*y2^2*y3^16 + 
            7451278449891094435177657/16511297126400000*y0^5*y1*y2^2*y3^16 - 
            23819561281159504748494093/22015062835200000*y0^4*y1^2*y2^2*y3^16 - 
            5472134835946049225764933/7338354278400000*y0^3*y1^3*y2^2*y3^16 - 
            24924425051208835927901023/70448201072640000*y0^2*y1^4*y2^2*y3^16 - 
            35251400058309712223197/550376570880000*y0*y1^5*y2^2*y3^16 + 
            1962545373356542274507057/140896402145280000*y1^6*y2^2*y3^16 - 
            8908494540311022257576663/16511297126400000*y0^5*y2^3*y3^16 - 
            2526739921655512315525129/3302259425280000*y0^4*y1*y2^3*y3^16 + 
            142764049906784028395891/1100753141760000*y0^3*y1^2*y2^3*y3^16 - 
            8846106534741491669551/48922361856000*y0^2*y1^3*y2^3*y3^16 + 
            7848640428212598864317257/352241005363200000*y0*y1^4*y2^3*y3^16 + 
            3036000394598583594145159/88060251340800000*y1^5*y2^3*y3^16 + 
            157265023553215528571011/978447237120000*y0^4*y2^4*y3^16 - 
            66121288389260468950427/733835427840000*y0^3*y1*y2^4*y3^16 - 
            1683089973889805169723347/44030125670400000*y0^2*y1^2*y2^4*y3^16 + 
            1052939550664905896836001/44030125670400000*y0*y1^3*y2^4*y3^16 + 
            26408525289025429742150447/704482010726400000*y1^4*y2^4*y3^16 + 
            40785447107065008192433/815372697600000*y0^3*y2^5*y3^16 + 
            351827401841776111429421/44030125670400000*y0^2*y1*y2^5*y3^16 + 
            9739577152451830106042321/88060251340800000*y0*y1^2*y2^5*y3^16 + 
            5688831315915533815012937/352241005363200000*y1^3*y2^5*y3^16 + 
            879822488099674642512749/22015062835200000*y0^2*y2^6*y3^16 + 
            229404975883611321449411/11007531417600000*y0*y1*y2^6*y3^16 + 
            852133553165292241559741/176120502681600000*y1^2*y2^6*y3^16 - 
            55007194946227708176173/14676708556800000*y0*y2^7*y3^16 - 
            318948695673874615526297/117413668454400000*y1*y2^7*y3^16 - 
            10067004429096360465397/17612050268160000*y2^8*y3^16 + 
            525831575769697711842581/4127824281600000*y0^7*y3^17 + 
            64786310770016352246401/137594142720000*y0^6*y1*y3^17 + 
            14234916449611201912591831/8806025134080000*y0^5*y1^2*y3^17 + 
            460977537462639690359226799/264180754022400000*y0^4*y1^3*y3^17 + 
            190529610425007035587987631/176120502681600000*y0^3*y1^4*y3^17 + 
            117379906335265765562418617/352241005363200000*y0^2*y1^5*y3^17 + 
            4145755959743985210788107/78275778969600000*y0*y1^6*y3^17 + 
            1598206583129877300439009/352241005363200000*y1^7*y3^17 + 
            7176025399604786127818699/11007531417600000*y0^6*y2*y3^17 + 
            2789375109449354878701329/1467670855680000*y0^5*y1*y2*y3^17 + 
            2822117757667677235114229/2935341711360000*y0^4*y1^2*y2*y3^17 + 
            18712749756761726721027731/176120502681600000*y0^3*y1^3*y2*y3^17 - 
            11794485687270354210187853/58706834227200000*y0^2*y1^4*y2*y3^17 - 
            16111397763168795958549651/234827336908800000*y0*y1^5*y2*y3^17 + 
            2425645393847406288568081/1408964021452800000*y1^6*y2*y3^17 + 
            6588187818969589635127199/22015062835200000*y0^5*y2^2*y3^17 - 
            17222610444690051889663927/16511297126400000*y0^4*y1*y2^2*y3^17 - 
            4876698646001806142701201/8806025134080000*y0^3*y1^2*y2^2*y3^17 - 
            42063111306242934996344153/117413668454400000*y0^2*y1^3*y2^2*y3^17 -
            2921931214643069924296211/117413668454400000*y0*y1^4*y2^2*y3^17 + 
            15128758155967358717867609/704482010726400000*y1^5*y2^2*y3^17 - 
            38951727591090014791400753/132090377011200000*y0^4*y2^3*y3^17 + 
            3162744695160230212203307/88060251340800000*y0^3*y1*y2^3*y3^17 + 
            4597571517245082379695659/58706834227200000*y0^2*y1^2*y2^3*y3^17 + 
            9015782338858166593950667/140896402145280000*y0*y1^3*y2^3*y3^17 + 
            50184890252222026459032497/1408964021452800000*y1^4*y2^3*y3^17 + 
            7582155273759087120788959/44030125670400000*y0^3*y2^4*y3^17 - 
            444640574578369194996247/22015062835200000*y0^2*y1*y2^4*y3^17 + 
            20619640298963206017104291/234827336908800000*y0*y1^2*y2^4*y3^17 + 
            16134006735320470397864347/704482010726400000*y1^3*y2^4*y3^17 + 
            6623131536365877897940039/176120502681600000*y0^2*y2^5*y3^17 + 
            744715810341176743741031/39137889484800000*y0*y1*y2^5*y3^17 + 
            4185690445261444832207923/352241005363200000*y1^2*y2^5*y3^17 + 
            46178080311160532643793/8806025134080000*y0*y2^6*y3^17 - 
            47286674893026214758397/14089640214528000*y1*y2^6*y3^17 - 
            26071888618096832222923/29353417113600000*y2^7*y3^17 + 
            5630187809472174379770523/52836150804480000*y0^6*y3^18 + 
            3863980542053457090909683/5870683422720000*y0^5*y1*y3^18 + 
            1067034489921689327049342389/1056723016089600000*y0^4*y1^2*y3^18 + 
            764621136103863863922272021/1056723016089600000*y0^3*y1^3*y3^18 + 
            84223806319322257804297619/352241005363200000*y0^2*y1^4*y3^18 + 
            29874235542313201471085137/704482010726400000*y0*y1^5*y3^18 + 
            24671277167685991187443099/5635856085811200000*y1^6*y3^18 + 
            117031388710582851500119787/264180754022400000*y0^5*y2*y3^18 + 
            13954341572492643421429403/58706834227200000*y0^4*y1*y2*y3^18 - 
            151136597479768522532701/2174327193600000*y0^3*y1^2*y2*y3^18 - 
            28233984034673448713911913/117413668454400000*y0^2*y1^3*y2*y3^18 - 
            207600828064942461030343/4348654387200000*y0*y1^4*y2*y3^18 + 
            8684812426397983394274833/2817928042905600000*y1^5*y2*y3^18 - 
            220009322637770886004340843/1056723016089600000*y0^4*y2^2*y3^18 - 
            54865101406620859166723627/176120502681600000*y0^3*y1*y2^2*y3^18 - 
            91204338098181292694910979/704482010726400000*y0^2*y1^2*y2^2*y3^18 +
            3189684250813323113468653/93930934763520000*y0*y1^3*y2^2*y3^18 + 
            136836375888423983159906543/5635856085811200000*y1^4*y2^2*y3^18 + 
            9283471651115245065289327/105672301608960000*y0^3*y2^3*y3^18 + 
            9541995220317788338244821/176120502681600000*y0^2*y1*y2^3*y3^18 + 
            73127818547897673443167/815372697600000*y0*y1^2*y2^3*y3^18 + 
            125905259714349312517035409/4226892064358400000*y1^3*y2^3*y3^18 + 
            28669204118431242114406987/469654673817600000*y0^2*y2^4*y3^18 + 
            4914457303788659954093969/469654673817600000*y0*y1*y2^4*y3^18 + 
            10673417975899061239338389/626206231756800000*y1^2*y2^4*y3^18 + 
            16224944057157734893275923/1408964021452800000*y0*y2^5*y3^18 - 
            1649014753355490955228697/2817928042905600000*y1*y2^5*y3^18 + 
            4494323399132595809502733/16907568257433600000*y2^6*y3^18 + 
            63502958822663586588156209/528361508044800000*y0^5*y3^19 + 
            126135510083558622692350613/352241005363200000*y0^4*y1*y3^19 + 
            62570165344182275471742587/176120502681600000*y0^3*y1^2*y3^19 + 
            186172703824601714856957451/1408964021452800000*y0^2*y1^3*y3^19 + 
            84831826035892123016017993/2817928042905600000*y0*y1^4*y3^19 + 
            22781393612582935395713729/5635856085811200000*y1^5*y3^19 + 
            64579564126933148667980423/1056723016089600000*y0^4*y2*y3^19 - 
            14757549634383421725686269/176120502681600000*y0^3*y1*y2*y3^19 - 
            8723180853170759089321559/70448201072640000*y0^2*y1^2*y2*y3^19 - 
            59280436856506095806830177/2817928042905600000*y0*y1^3*y2*y3^19 + 
            3438106129481558152776581/469654673817600000*y1^4*y2*y3^19 - 
            2049140792095502329839493/70448201072640000*y0^3*y2^2*y3^19 - 
            3316644686197255777248017/234827336908800000*y0^2*y1*y2^2*y3^19 + 
            11799609944253337117564181/281792804290560000*y0*y1^2*y2^2*y3^19 + 
            4559676368294504336531321/187861869527040000*y1^3*y2^2*y3^19 + 
            7437729930259476085863103/117413668454400000*y0^2*y2^3*y3^19 + 
            7135587755087754568424029/281792804290560000*y0*y1*y2^3*y3^19 + 
            17649552085647164832233473/939309347635200000*y1^2*y2^3*y3^19 + 
            47573900521742424018385633/2817928042905600000*y0*y2^4*y3^19 + 
            3862862863796734650503497/1878618695270400000*y1*y2^4*y3^19 + 
            10175800911393267031264067/5635856085811200000*y2^5*y3^19 + 
            274988446461382919124883457/4226892064358400000*y0^4*y3^20 + 
            77485047778317503762090143/704482010726400000*y0^3*y1*y3^20 + 
            30881751371255670968634533/563585608581120000*y0^2*y1^2*y3^20 + 
            99505722190931946950453273/5635856085811200000*y0*y1^3*y3^20 + 
            93438816311304421104977257/22543424343244800000*y1^4*y3^20 - 
            1221172799756464549179211/140896402145280000*y0^3*y2*y3^20 - 
            19059920602037890871424761/469654673817600000*y0^2*y1*y2*y3^20 + 
            108204279822651383087341/234827336908800000*y0*y1^2*y2*y3^20 + 
            336074902120301883550319/35224100536320000*y1^3*y2*y3^20 + 
            16948546462638591160885967/939309347635200000*y0^2*y2^2*y3^20 + 
            25044001811725192983383053/939309347635200000*y0*y1*y2^2*y3^20 + 
            176793374165470124091411799/11271712171622400000*y1^2*y2^2*y3^20 + 
            58379819950152774953433473/2817928042905600000*y0*y2^3*y3^20 + 
            1913434615938214034576087/281792804290560000*y1*y2^3*y3^20 + 
            81906057850609106950806169/22543424343244800000*y2^4*y3^20 + 
            12513861927173327251758281/704482010726400000*y0^3*y3^21 + 
            32804003556715088584407773/2817928042905600000*y0^2*y1*y3^21 + 
            121048796518632930032263049/11271712171622400000*y0*y1^2*y3^21 + 
            56961402829963241021411467/16907568257433600000*y1^3*y3^21 - 
            4806887361549149607721687/704482010726400000*y0^2*y2*y3^21 + 
            75442433620643948883523499/5635856085811200000*y0*y1*y2*y3^21 + 
            76328733185604027604720891/11271712171622400000*y1^2*y2*y3^21 + 
            94192822896579180132086723/5635856085811200000*y0*y2^2*y3^21 + 
            3189861686849963994145439/417470821171200000*y1*y2^2*y3^21 + 
            1166203755847072899994697/270521092118937600*y2^3*y3^21 - 
            8231928266558834075411939/22543424343244800000*y0^2*y3^22 + 
            153595017823259683118141603/22543424343244800000*y0*y1*y3^22 + 
            227184766188930391212648661/90173697372979200000*y1^2*y3^22 + 
            171661694854814361737862607/22543424343244800000*y0*y2*y3^22 + 
            46009248600471766852891331/9017369737297920000*y1*y2*y3^22 + 
            69956330004372790321614949/18034739474595840000*y2^2*y3^22 + 
            1265839904119544919342709/601157982486528000*y0*y3^23 + 
            166876911377544902742694711/90173697372979200000*y1*y3^23 + 
            205449363406838657582154719/90173697372979200000*y2*y3^23 + 
            724684825997584281567211069/1082084368475750400000*y3^24
    ],
    [
        y0^34 + 136519973084234/6384000025026855*y0^33*y1 - 
            73497002161891988256371/40082454877133111265900*y0^32*y1^2 + 
            166710892793820907896209/944800722103851908410500*y0^31*y1^3 + 
            252293142026157173967340829/204076955974432012216668000*y0^30*y1^4 -
            11691344537745047588326024703/35713467295525602137916900000*y0^29*y\
            1^5 - 1907127765176330824766377837327/64284241131946083848250420000\
            00*y0^28*y1^6 + 388367702908755860862212207377/19480073070286692075\
            22740000000*y0^27*y1^7 - 216957169422381616476498219621053/15428217\
            871667060123580100800000000*y0^26*y1^8 - 
            530510767032523034716852800349/14610054802715019056420550000000*y0^\
            25*y1^9 + 14481840693411403182412518655893103/850126290887776782319\
            719840000000000*y0^24*y1^10 - 186740134209300668452268007507932611/\
            104140470633752655834165680400000000000*y0^23*y1^11 - 
            24946591963854997548222163137639052271/1874528471407547805014982247\
            2000000000000*y0^22*y1^12 + 534867310418429957168897401160240663/71\
            0048663411949926142038730000000000000*y0^21*y1^13 - 
            16578735172383901476366956020460879767/9372642357037739025074911236\
            0000000000000*y0^20*y1^14 + 156569723262842361695729629989603299/11\
            715802946297173781343639045000000000000*y0^19*y1^15 + 
            109505744362635455643721384706062001/234316058925943475626872780900\
            00000000000*y0^18*y1^16 - 41713055660788856712909238654887299/23431\
            605892594347562687278090000000000000*y0^17*y1^17 + 
            14964234444654391878252538922599537/3124214119012579675024970412000\
            0000000000*y0^16*y1^18 - 785860043574978445866774448884317/23431605\
            89259434756268727809000000000000*y0^15*y1^19 + 
            106267990384290386992591736091011/557895378395103513397316145000000\
            000000*y0^14*y1^20 - 134431277502684066389170520472397/213014599023\
            5849778426116190000000000000*y0^13*y1^21 + 
            357572303015411313635076975883369/312421411901257967502497041200000\
            00000000*y0^12*y1^22 - 1373519168159555854464111957773/234316058925\
            9434756268727809000000000000*y0^11*y1^23 - 
            668152010906635661573636747711/390526764876572459378121301500000000\
            0000*y0^10*y1^24 + 623893607752465459617002993707/23431605892594347\
            562687278090000000000000*y0^9*y1^25 + 
            3863389502723703881960792819/44631630271608281071785291600000000000\
            00*y0^8*y1^26 - 115124768897114176383669311/47819603862437444005484\
            2410000000000000*y0^7*y1^27 - 1914910637322330900920731/63759471816\
            5832586739789880000000000000*y0^6*y1^28 + 
            27713344018451396670001/29887252414023402503427650625000000000*y0^5\
            *y1^29 + 5281525498145421197617/47819603862437444005484241000000000\
            0000*y0^4*y1^30 - 9263655847643547847/59774504828046805006855301250\
            00000000*y0^3*y1^31 - 110188979687712611/47819603862437444005484241\
            00000000000*y0^2*y1^32 + 9067363844329/9962417471341134167809216875\
            000000*y0*y1^33 + 839026431943/47819603862437444005484241000000000*\
            y1^34 + 1219814841636365485451489/176362801459385689569960*y0^32*y2\
            ^2 - 12924033434709059505189631/661360505472696335887350*y0^31*y1*y\
            2^2 - 2456677362882131079619087571/204076955974432012216668000*y0^3\
            0*y1^2*y2^2 + 51999287679986184661265696069/14285386918210240855166\
            76000*y0^29*y1^3*y2^2 + 119334619981859800678144462521979/128568482\
            26389216769650084000000*y0^28*y1^4*y2^2 - 
            6803776689716903685776822851691/257136964527784335393001680000*y0^2\
            7*y1^5*y2^2 - 6133323551280900119060315756681371/144639542546878688\
            6585634450000000*y0^26*y1^6*y2^2 + 
            115010435417376108415205804233557319/128568482263892167696500840000\
            00000*y0^25*y1^7*y2^2 + 5141713887799266637023089406051847313/39672\
            56024142958317492025920000000000*y0^24*y1^8*y2^2 - 
            164109610959828449384289679003828636627/104140470633752655834165680\
            400000000000*y0^23*y1^9*y2^2 - 380631272970084487768559304365261383\
            4821/24993712952100637400199763296000000000000*y0^22*y1^10*y2^2 + 
            86994448934656172585515647205837739057/7714108935833530061790050400\
            00000000000*y0^21*y1^11*y2^2 + 183999263889161273934742942058112282\
            247/35705304217286624857428233280000000000000*y0^20*y1^12*y2^2 + 
            1638852449824751183506884848899627501/24828191674272156357814334400\
            0000000000*y0^19*y1^13*y2^2 - 1175750261355865615576332115527551623\
            741/749811388563019122005992898880000000000000*y0^18*y1^14*y2^2 - 
            56977942222268575747486695803432364593/4686321178518869512537455618\
            0000000000000*y0^17*y1^15*y2^2 + 7299423621839441429211947908310735\
            177/46863211785188695125374556180000000000000*y0^16*y1^16*y2^2 + 
            104013099809458112826175856460684337/297544201810721873811901944000\
            0000000000*y0^15*y1^17*y2^2 + 3093011485798790608806367976856963131\
            /107115912651859874572284699840000000000000*y0^14*y1^18*y2^2 - 
            95488570381650333544542729835976231/6694744540741242160767793740000\
            000000000*y0^13*y1^19*y2^2 + 1028731053120839362705540735723541/631\
            154367477288823237367760000000000000*y0^12*y1^20*y2^2 + 
            1092323830930123120266873775361191/18745284714075478050149822472000\
            0000000000*y0^11*y1^21*y2^2 + 1061105603686114902425059146970643/10\
            7115912651859874572284699840000000000000*y0^10*y1^22*y2^2 - 
            2854158155405955488672913257071/86783725528127213195138067000000000\
            0000*y0^9*y1^23*y2^2 + 404084437495954928673218096819/2677897816296\
            4968643071174960000000000000*y0^8*y1^24*y2^2 + 
            6918662772393285311224176765937/18745284714075478050149822472000000\
            0000000*y0^7*y1^25*y2^2 - 4710263591841820356512532919/714106084345\
            7324971485646656000000000000*y0^6*y1^26*y2^2 - 
            34510364316208032372874547/3825568308994995520438739280000000000000\
            *y0^5*y1^27*y2^2 + 66509964237088267890836093/153022732359799820817\
            54957120000000000000*y0^4*y1^28*y2^2 - 
            77536447564721852376523/212531572721944195579929960000000000000*y0^\
            3*y1^29*y2^2 - 2736650130324644752841/47819603862437444005484241000\
            0000000000*y0^2*y1^30*y2^2 + 28787018691879176239/47819603862437444\
            005484241000000000000*y0*y1^31*y2^2 + 
            23755835281638257/1912784154497497760219369640000000000*y1^32*y2^2 +
            472636821515480318921097407/7378815556926777301222500*y0^30*y2^4 - 
            678935768747569570150567945681/4464183411940700267239612500*y0^29*y\
            1*y2^4 - 16161828769787264585717131252217/1607106028298652096206260\
            50000*y0^28*y1^2*y2^4 + 14882484045757678397879489531843489/6428424\
            1131946083848250420000000*y0^27*y1^3*y2^4 + 
            1628403972683193867627305361931961281/23142326807500590185370151200\
            000000*y0^26*y1^4*y2^4 - 14662000265601540581172616738431016979/115\
            711634037502950926850756000000000*y0^25*y1^5*y2^4 - 
            65552316416728882431496863960413612159/2082809412675053116683313608\
            000000000*y0^24*y1^6*y2^4 + 436785464193488779083622175344831879379\
            /17356745105625442639027613400000000000*y0^23*y1^7*y2^4 + 
            266623544388616705657232804405128686650999/249937129521006374001997\
            63296000000000000*y0^22*y1^8*y2^4 - 
            24213711215962592432339108855503598829313/6942698042250177055611045\
            360000000000000*y0^21*y1^9*y2^4 - 143742328499606355624171563335238\
            32648421/12496856476050318700099881648000000000000*y0^20*y1^10*y2^4 
            + 44569021904432914597459840087985135663617/12496856476050318700099\
            8816480000000000000*y0^19*y1^11*y2^4 + 
            3700859299340636268823595614990341881557/37490569428150956100299644\
            9440000000000000*y0^18*y1^12*y2^4 - 
            99347565163119665752276461333471647599/5680389307295599409136309840\
            000000000000*y0^17*y1^13*y2^4 + 37142219026587798157123725733211958\
            28819/374905694281509561002996449440000000000000*y0^16*y1^14*y2^4 - 
            1385221145327520129679339322642972598377/37490569428150956100299644\
            9440000000000000*y0^15*y1^15*y2^4 + 
            1062501249921980697588168567719829689737/74981138856301912200599289\
            8880000000000000*y0^14*y1^16*y2^4 - 
            227835063073813202605854012579731567909/374905694281509561002996449\
            440000000000000*y0^13*y1^17*y2^4 + 
            59288054094824074796679663261927952039/3749056942815095610029964494\
            40000000000000*y0^12*y1^18*y2^4 - 107214016974886884151201397150568\
            53/516399027935963582648755440000000000000*y0^11*y1^19*y2^4 + 
            1409999853396261634408116485684891549/74981138856301912200599289888\
            0000000000000*y0^10*y1^20*y2^4 - 475622886236886454399990471443241/\
            3408233584377359645481785904000000000000*y0^9*y1^21*y2^4 + 
            7640569262501348225392870072872377/37490569428150956100299644944000\
            0000000000*y0^8*y1^22*y2^4 - 211995220799765048202407790313361/3749\
            05694281509561002996449440000000000000*y0^7*y1^23*y2^4 - 
            48600457962722228585909997841471/7498113885630191220059928988800000\
            00000000*y0^6*y1^24*y2^4 + 1350006432057397139498093241239/12496856\
            4760503187000998816480000000000000*y0^5*y1^25*y2^4 + 
            79318730880973428550465825129/5355795632592993728614234992000000000\
            0000*y0^4*y1^26*y2^4 - 7425236342028123812102627/306045464719599641\
            635099142400000000000*y0^3*y1^27*y2^4 + 
            15941332458254659632325933/1530227323597998208175495712000000000000\
            0*y0^2*y1^28*y2^4 + 641401621181671743175433/3825568308994995520438\
            739280000000000000*y0*y1^29*y2^4 + 
            623370069266704212677/212531572721944195579929960000000000000*y1^30\
            *y2^4 + 9214327004916593473212965793677399/128568482263892167696500\
            84000000*y0^28*y2^6 - 552431286911735073313419959647727/10044412676\
            86657560128912812500*y0^27*y1*y2^6 - 
            5529165515109334730057926232988013291/57855817018751475463425378000\
            00000*y0^26*y1^2*y2^6 + 464163695060608413768879584053555883/661209\
            337357159719582004320000000*y0^25*y1^3*y2^6 + 
            18199015015943878224561904581540132482059/4165618825350106233366627\
            2160000000000*y0^24*y1^4*y2^6 - 14612451772204659576084740855653106\
            167373/52070235316876327917082840200000000000*y0^23*y1^5*y2^6 - 
            528360050629331431804506776297137040798119/749811388563019122005992\
            8988800000000000*y0^22*y1^6*y2^6 + 
            189773303397773089525418891387345786040401/312421411901257967502497\
            04120000000000000*y0^21*y1^7*y2^6 + 
            17965271663501235543990115667945491822625753/7498113885630191220059\
            92898880000000000000*y0^20*y1^8*y2^6 + 
            56114431580200769515459041230537991960467/3749056942815095610029964\
            49440000000000000*y0^19*y1^9*y2^6 - 
            2753129479721892922169290667131285439052899/14996227771260382440119\
            85797760000000000000*y0^18*y1^10*y2^6 - 
            40745424204708239309487656761010516447903/1874528471407547805014982\
            24720000000000000*y0^17*y1^11*y2^6 + 
            327597453451072453180109765835041445805937/999748518084025496007990\
            531840000000000000*y0^16*y1^12*y2^6 - 
            3023571824457135402263746339951209435077/18745284714075478050149822\
            472000000000000*y0^15*y1^13*y2^6 + 
            1587553395231152251624195563089061176131/24787153340926251967140261\
            120000000000000*y0^14*y1^14*y2^6 - 
            3889094175333668749268145442277013212599/18745284714075478050149822\
            4720000000000000*y0^13*y1^15*y2^6 + 
            4858849895366114040240233219988468889819/74981138856301912200599289\
            8880000000000000*y0^12*y1^16*y2^6 - 
            520669229547067404934918910766258115643/374905694281509561002996449\
            440000000000000*y0^11*y1^17*y2^6 + 
            127874668155189905972249231799049478897/599849110850415297604794319\
            104000000000000*y0^10*y1^18*y2^6 - 
            223092857303535807178703198756662633/149962277712603824401198579776\
            00000000000*y0^9*y1^19*y2^6 + 349626850921557212773215035459526361/\
            249937129521006374001997632960000000000000*y0^8*y1^20*y2^6 - 
            601689664213463837395455675215113/170411679218867982274089295200000\
            00000000*y0^7*y1^21*y2^6 + 16992213332635814273681454070564381/2999\
            245554252076488023971595520000000000000*y0^6*y1^22*y2^6 - 
            3473563956390715563498212051987/34713490211250885278055226800000000\
            00000*y0^5*y1^23*y2^6 + 21795286284738492173775697361899/2499371295\
            21006374001997632960000000000000*y0^4*y1^24*y2^6 + 
            2013291692352683728001614691/68164671687547192909635718080000000000\
            0*y0^3*y1^25*y2^6 + 9080436066823747232089581457/285642433738292998\
            85942586624000000000000*y0^2*y1^26*y2^6 + 
            137682965405052057960371893/765113661798999104087747856000000000000\
            0*y0*y1^27*y2^6 + 17046826549816716629554109/6120909294391992832701\
            9828480000000000000*y1^28*y2^6 + 6476214588414586765833448663026712\
            3903/15428217871667060123580100800000000*y0^26*y2^8 - 
            125837287738742817357170181038785228697/115711634037502950926850756\
            000000000*y0^25*y1*y2^8 - 10120006806443050188206086448150826533947\
            /1983628012071479158746012960000000000*y0^24*y1^2*y2^8 + 
            119369586251990839669325093686468820883929/104140470633752655834165\
            680400000000000*y0^23*y1^3*y2^8 + 232635343748277198776862337738818\
            14678348437/12496856476050318700099881648000000000000*y0^22*y1^4*y2\
            ^8 - 97025423778003284388986531691527030898419/31557718373864441161\
            8683880000000000000*y0^21*y1^5*y2^8 + 
            1273260706678976560094635215454293035267/81359742682619262370441937\
            812500000000*y0^20*y1^6*y2^8 - 120127439667597406356923146396499705\
            03553821/187452847140754780501498224720000000000000*y0^19*y1^7*y2^8 
            + 45312430394685101737041519580442811294155063/14996227771260382440\
            11985797760000000000000*y0^18*y1^8*y2^8 - 
            127490009755291832583258831084397144863761/937264235703773902507491\
            12360000000000000*y0^17*y1^9*y2^8 + 
            7923595839970274058677920746314700665103209/14996227771260382440119\
            85797760000000000000*y0^16*y1^10*y2^8 - 
            39812203444175714302418630470040788766351/1190176807242887495247607\
            7760000000000000*y0^15*y1^11*y2^8 + 
            5009370937415097347654815589973902705210011/29992455542520764880239\
            71595520000000000000*y0^14*y1^12*y2^8 - 
            275267550681948827190135925743466457469953/499874259042012748003995\
            265920000000000000*y0^13*y1^13*y2^8 + 
            3747499699193774927331693795947190761429/19862553339417725086251467\
            520000000000000*y0^12*y1^14*y2^8 - 
            66085462627550189137153642630316799697309/1499622777126038244011985\
            797760000000000000*y0^11*y1^15*y2^8 + 
            29531929079459911456604431220733211721813/2999245554252076488023971\
            595520000000000000*y0^10*y1^16*y2^8 - 
            415942773848829487910269861419078072113/374905694281509561002996449\
            440000000000000*y0^9*y1^17*y2^8 + 374923167846979878569325383148549\
            189653/2999245554252076488023971595520000000000000*y0^8*y1^18*y2^8 -
            172552606766919195011691039385733399/374905694281509561002996449440\
            000000000000*y0^7*y1^19*y2^8 + 214448405859838521146434947310866647\
            /999748518084025496007990531840000000000000*y0^6*y1^20*y2^8 - 
            46462128187687694772104182496903177/4998742590420127480039952659200\
            00000000000*y0^5*y1^21*y2^8 + 3555248726850290388905317095438143/99\
            9748518084025496007990531840000000000000*y0^4*y1^22*y2^8 - 
            27711797991549169601821211788093/1499622777126038244011985797760000\
            000000000*y0^3*y1^23*y2^8 - 96524571939909577623997936927/666499012\
            05601699733866035456000000000000*y0^2*y1^24*y2^8 + 
            5844834848850908024516955317/16662475301400424933466508864000000000\
            000*y0*y1^25*y2^8 + 19610707327523577450755531/22670034423674047528\
            52586240000000000000*y1^26*y2^8 + 117786994486340842739475302730975\
            0846230461/83312376507002124667332544320000000000*y0^24*y2^10 - 
            59181210342435028305427827722575644623/6122308679232960366500040000\
            0000000*y0^23*y1*y2^10 - 396709284658630203246385183305808463641883\
            689/24993712952100637400199763296000000000000*y0^22*y1^2*y2^10 + 
            549467018746073310944901084059355842377987/991814006035739579373006\
            480000000000000*y0^21*y1^3*y2^10 + 
            115056704035507613647688153528210281596844669/227215572291823976365\
            45239360000000000000*y0^20*y1^4*y2^10 + 
            186601376146764168194857201592798590934509/124968564760503187000998\
            8164800000000000*y0^19*y1^5*y2^10 + 
            91928148264071378515009433296747516944698347/1874528471407547805014\
            98224720000000000000*y0^18*y1^6*y2^10 - 
            394374421678990964468040188026786917175667/312421411901257967502497\
            0412000000000000*y0^17*y1^7*y2^10 + 
            68917166359178787226225873982287234228099/6855418409719031972626220\
            78976000000000*y0^16*y1^8*y2^10 - 245323576022137532145187231745283\
            38863195739/749811388563019122005992898880000000000000*y0^15*y1^9*y\
            2^10 + 85517984863967312781247090841135703805598189/299924555425207\
            6488023971595520000000000000*y0^14*y1^10*y2^10 - 
            1353749963099133943871777970621549348838753/14996227771260382440119\
            8579776000000000000*y0^13*y1^11*y2^10 + 
            1983400824925079752913257630954584700212773/49987425904201274800399\
            5265920000000000000*y0^12*y1^12*y2^10 - 
            1381190979481940385431027579322521785784467/14996227771260382440119\
            85797760000000000000*y0^11*y1^13*y2^10 + 
            4899589570115590258369821177459709970027/18177245783345918109236191\
            488000000000000*y0^10*y1^14*y2^10 - 
            57074249161857214857559388508094796767379/1499622777126038244011985\
            797760000000000000*y0^9*y1^15*y2^10 + 
            19557270716831954848711292218282484016439/2999245554252076488023971\
            595520000000000000*y0^8*y1^16*y2^10 - 
            11514368951284698561134523573654758591/5355795632592993728614234992\
            0000000000000*y0^7*y1^17*y2^10 + 5790504565988038993915600987524185\
            3891/2999245554252076488023971595520000000000000*y0^6*y1^18*y2^10 - 
            342388742248611791432938659965637559/187452847140754780501498224720\
            000000000000*y0^5*y1^19*y2^10 + 10831529417717424205828305392788259\
            /187452847140754780501498224720000000000000*y0^4*y1^20*y2^10 - 
            1160410939479669014215954754382089/55541584338001416444888362880000\
            000000000*y0^3*y1^21*y2^10 - 1480153657662237225449001929195989/999\
            748518084025496007990531840000000000000*y0^2*y1^22*y2^10 - 
            256891780524080299189118646199/908862289167295905461809574400000000\
            0000*y0*y1^23*y2^10 - 48410313029101277445039791573/499874259042012\
            748003995265920000000000000*y1^24*y2^10 + 
            41955552329913229274503045011689981196182719/1363293433750943858192\
            714361600000000000*y0^22*y2^12 + 5833230375253195454487312196970693\
            13719717/1136077861459119881827261968000000000000*y0^21*y1*y2^12 - 
            5972640584056498107423655015970660560728773219/18745284714075478050\
            1498224720000000000000*y0^20*y1^2*y2^12 - 
            604508875959257053624648440807490483770697577/374905694281509561002\
            996449440000000000000*y0^19*y1^3*y2^12 + 
            6804296968218836357024979519693084805816115833/74981138856301912200\
            5992898880000000000000*y0^18*y1^4*y2^12 + 
            32611709000915178941573074557224267508565553/2677897816296496864307\
            1174960000000000000*y0^17*y1^5*y2^12 + 
            80919954532129341654018029122660474032158011/4998742590420127480039\
            9526592000000000000*y0^16*y1^6*y2^12 - 
            29065873787793245553564476186857712274669223/1874528471407547805014\
            98224720000000000000*y0^15*y1^7*y2^12 + 
            999323083807032964121372171829879703691604509/299924555425207648802\
            3971595520000000000000*y0^14*y1^8*y2^12 - 
            10891518420005617358738116864491893856008687/1363293433750943858192\
            71436160000000000000*y0^13*y1^9*y2^12 + 
            176491437222023338086372157476389253314624201/299924555425207648802\
            3971595520000000000000*y0^12*y1^10*y2^12 - 
            529535632162954862275640140369296930406577/428463650607439498289138\
            79936000000000000*y0^11*y1^11*y2^12 + 
            1392513670410818576681290650080886772588847/27265868675018877163854\
            2872320000000000000*y0^10*y1^12*y2^12 - 
            11275104444925891388189984952712656984067/1499622777126038244011985\
            7977600000000000*y0^9*y1^13*y2^12 + 
            63980504505881500666181358170289062939293/3332495060280084986693301\
            77280000000000000*y0^8*y1^14*y2^12 - 
            31877194536974731579405910983916362909/2777079216900070822244418144\
            000000000000*y0^7*y1^15*y2^12 + 33399820632310033050013051343304345\
            0053/199949703616805099201598106368000000000000*y0^6*y1^16*y2^12 - 
            31778925148591215513647748505649551/5049234939818310585898942080000\
            000000000*y0^5*y1^17*y2^12 + 3060428150002689385480767401931882907/\
            2999245554252076488023971595520000000000000*y0^4*y1^18*y2^12 - 
            884204049310699240339261897297549/100984698796366211717978841600000\
            0000000*y0^3*y1^19*y2^12 - 21124294445687245897442983845969313/3332\
            49506028008498669330177280000000000000*y0^2*y1^20*y2^12 - 
            1321535893312146677375611214393/92569307230002360741480604800000000\
            0000*y0*y1^21*y2^12 - 837301961097805908259704799597/90886228916729\
            590546180957440000000000000*y1^22*y2^12 + 
            11613013966078035009180851874813552221413519661/2499371295210063740\
            01997632960000000000000*y0^20*y2^14 + 
            919357552236210817939306429901661371469723523/374905694281509561002\
            996449440000000000000*y0^19*y1*y2^14 - 
            13294214995269418159307064236957372315628621199/2999245554252076488\
            02397159552000000000000*y0^18*y1^2*y2^14 - 
            141102364587929409257277386769197140722257341/374905694281509561002\
            99644944000000000000*y0^17*y1^3*y2^14 + 
            6905667761885445907945664868997997821430848393/59984911085041529760\
            4794319104000000000000*y0^16*y1^4*y2^14 + 
            90956904763701423395327346465664235699319649/4165618825350106233366\
            6272160000000000000*y0^15*y1^5*y2^14 + 
            9462481108759849596577204778855329766715129917/29992455542520764880\
            23971595520000000000000*y0^14*y1^6*y2^14 - 
            21657047011770152496470982117440218489104799/1249685647605031870009\
            98816480000000000000*y0^13*y1^7*y2^14 + 
            1838708369853421843130812405363158603432929/30604546471959964163509\
            91424000000000000*y0^12*y1^8*y2^14 - 
            2800514717183358179694208379859698462374193/30604546471959964163509\
            914240000000000000*y0^11*y1^9*y2^14 + 
            205416305950107550264408624865804447094142441/299924555425207648802\
            3971595520000000000000*y0^10*y1^10*y2^14 - 
            13403526279894492974585730397199826761340613/1499622777126038244011\
            985797760000000000000*y0^9*y1^11*y2^14 + 
            10950275614783186931884231143161753800293097/2999245554252076488023\
            971595520000000000000*y0^8*y1^12*y2^14 - 
            783810002875996273138435798604360632009/306045464719599641635099142\
            4000000000000*y0^7*y1^13*y2^14 + 6713217770696950548120441863729720\
            2337/1032798055871927165297510880000000000000*y0^6*y1^14*y2^14 - 
            304777678267099156189405534479831613/162296837351302840261037424000\
            0000000000*y0^5*y1^15*y2^14 + 16744155421092951271720781690695241/8\
            1612123925226571102693104640000000000*y0^4*y1^16*y2^14 - 
            983594155033380630751162472488236823/136329343375094385819271436160\
            000000000000*y0^3*y1^17*y2^14 - 66357644032093279346574459811166059\
            /99974851808402549600799053184000000000000*y0^2*y1^18*y2^14 - 
            2598252317232912984164160248713129/49987425904201274800399526592000\
            0000000000*y0*y1^19*y2^14 + 5838351153509082623506932547603/4544311\
            4458364795273090478720000000000000*y1^20*y2^14 + 
            75999298839078795732166550625632821353397524979/1499622777126038244\
            011985797760000000000000*y0^18*y2^16 + 
            19006049881459305691893940455336302803448827/6248428238025159350049\
            940824000000000000*y0^17*y1*y2^16 - 
            67107986521914689987411199813869199965166108191/1499622777126038244\
            011985797760000000000000*y0^16*y1^2*y2^16 - 
            254968246745177466991543154563972706685566291/681646716875471929096\
            35718080000000000000*y0^15*y1^3*y2^16 + 
            33832279096086570293696611700238600779690288797/2999245554252076488\
            023971595520000000000000*y0^14*y1^4*y2^16 + 
            126611168301922893802971770010311337001077787/599849110850415297604\
            79431910400000000000*y0^13*y1^5*y2^16 + 
            12471103854539484102266645864988424493070871/3114481364747742978218\
            039040000000000000*y0^12*y1^6*y2^16 - 
            34112145877717518444899530068455301118727741/2142318253037197491445\
            69399680000000000000*y0^11*y1^7*y2^16 + 
            208855643976611851902303618220165576623061687/333249506028008498669\
            330177280000000000000*y0^10*y1^8*y2^16 - 
            42016058384374521888297834077585043842588531/7498113885630191220059\
            92898880000000000000*y0^9*y1^9*y2^16 + 
            140907718887053008078714690888965065546373431/299924555425207648802\
            3971595520000000000000*y0^8*y1^10*y2^16 - 
            2565557406337105052956891570092227123279/87594788383530271262382348\
            0000000000000*y0^7*y1^11*y2^16 + 1048253583463479838263020412627638\
            214329491/749811388563019122005992898880000000000000*y0^6*y1^12*y2^\
            16 - 7308161786743707110014307224610528546201/749811388563019122005\
            992898880000000000000*y0^5*y1^13*y2^16 + 
            16601369615528122113731099051325879539801/1499622777126038244011985\
            797760000000000000*y0^4*y1^14*y2^16 + 
            82246281017167347171295726220252929453/2499371295210063740019976329\
            60000000000000*y0^3*y1^15*y2^16 + 110076616471579614083905786050499\
            8679/41656188253501062333666272160000000000000*y0^2*y1^16*y2^16 + 
            29739436884699448137639265161909343/2082809412675053116683313608000\
            0000000000*y0*y1^17*y2^16 + 1234168169842615960745615452379/5508256\
            2979836115482533913600000000000*y1^18*y2^16 + 
            380985783165862988827041662314230132138826651/934344409424322893465\
            4117120000000000000*y0^16*y2^18 + 168822387197673528633824442837897\
            183756544957/83312376507002124667332544320000000000000*y0^15*y1*y2^\
            18 - 161218402986399568730738275201444042380649529/4798792886803322\
            380838354552832000000000*y0^14*y1^2*y2^18 - 
            1439358621572555713405066965180746676063355973/74981138856301912200\
            5992898880000000000000*y0^13*y1^3*y2^18 + 
            13665500110181595933333838122344050803684088631/1499622777126038244\
            011985797760000000000000*y0^12*y1^4*y2^18 + 
            1762773162134569617048122251642728204308518811/14996227771260382440\
            11985797760000000000000*y0^11*y1^5*y2^18 + 
            401089514684890717146269540558380852907241113/119969822170083059520\
            958863820800000000000*y0^10*y1^6*y2^18 - 
            104184975533902517044146612673241324851411/109063474700075508655417\
            1489280000000000*y0^9*y1^7*y2^18 + 
            391850087676783505984873240521285621619641973/999748518084025496007\
            990531840000000000000*y0^8*y1^8*y2^18 - 
            12164692973452488750160779667098753615013951/7498113885630191220059\
            92898880000000000000*y0^7*y1^9*y2^18 + 
            2280855536064267850006669524562174561634837/12496856476050318700099\
            8816480000000000000*y0^6*y1^10*y2^18 - 
            44232516242607930542574642503964358123757/3749056942815095610029964\
            49440000000000000*y0^5*y1^11*y2^18 + 
            8115693232937166413558348264200684091509/29992455542520764880239715\
            955200000000000*y0^4*y1^12*y2^18 + 
            7524825076896157639332626419665794329637/74981138856301912200599289\
            8880000000000000*y0^3*y1^13*y2^18 + 
            1755991480197236221496601424067465780221/14996227771260382440119857\
            97760000000000000*y0^2*y1^14*y2^18 + 
            4706140571824736243001025500652220429/83312376507002124667332544320\
            000000000000*y0*y1^15*y2^18 + 227268500898896201382083625264120139/\
            272658686750188771638542872320000000000000*y1^16*y2^18 + 
            24316005724099128565931523603188192845106363533/9997485180840254960\
            07990531840000000000000*y0^14*y2^20 + 
            33194591279812422160756815393485267906487379/4284636506074394982891\
            3879936000000000000*y0^13*y1*y2^20 - 
            372589512134397979678322895923329417060994239/198625533394177250862\
            51467520000000000000*y0^12*y1^2*y2^20 - 
            570853839798119733348455592865594714629084077/149962277712603824401\
            1985797760000000000000*y0^11*y1^3*y2^20 + 
            1639763971609510546544220383962699209089643761/27265868675018877163\
            8542872320000000000000*y0^10*y1^4*y2^20 + 
            63809407551287967093724364787706129524779777/1874528471407547805014\
            98224720000000000000*y0^9*y1^5*y2^20 + 
            217023629630973102800046778202632960891475599/119969822170083059520\
            958863820800000000000*y0^8*y1^6*y2^20 - 
            1832954540428913095466815082500854645872569/62484282380251593500499\
            408240000000000000*y0^7*y1^7*y2^20 + 
            35758389466761053426965391130130251131364389/2499371295210063740019\
            97632960000000000000*y0^6*y1^8*y2^20 - 
            333159383028589828661598839187726566036663/749811388563019122005992\
            898880000000000000*y0^5*y1^9*y2^20 + 
            5413620281431594364272735308735048008509447/14996227771260382440119\
            85797760000000000000*y0^4*y1^10*y2^20 + 
            18391906478796329892577469564480953981661/1499622777126038244011985\
            79776000000000000*y0^3*y1^11*y2^20 + 
            34646524579549788025449515673880654668613/1499622777126038244011985\
            797760000000000000*y0^2*y1^12*y2^20 + 
            213244164240365588327738608320614601521/187452847140754780501498224\
            720000000000000*y0*y1^13*y2^20 + 2565363720298991656398874129063042\
            1603/1499622777126038244011985797760000000000000*y1^14*y2^20 + 
            725158530204012964593631318599782348822419363/681646716875471929096\
            35718080000000000000*y0^12*y2^22 + 
            24201265505754094622252883509528998372459687/1363293433750943858192\
            71436160000000000000*y0^11*y1*y2^22 - 
            2265492072132003553067014031120838617934504361/29992455542520764880\
            2397159552000000000000*y0^10*y1^2*y2^22 + 
            3057089084789449078065632487590928208560163/42846365060743949828913\
            879936000000000000*y0^9*y1^3*y2^22 + 
            1796455631235386824210731797795293550764762387/59984911085041529760\
            4794319104000000000000*y0^8*y1^4*y2^22 + 
            20946217772972816012788995190966428303370129/7498113885630191220059\
            92898880000000000000*y0^7*y1^5*y2^22 + 
            1819885375005568229438387439630334489156112947/29992455542520764880\
            23971595520000000000000*y0^6*y1^6*y2^22 - 
            38401534846862594160830384211824571840289/7498113885630191220059928\
            9888000000000000*y0^5*y1^7*y2^22 + 
            128880181293946662734913464631751602541951/468632117851886951253745\
            5618000000000000*y0^4*y1^8*y2^22 + 
            16305811906459626793976902285126574861761/2142318253037197491445693\
            9968000000000000*y0^3*y1^9*y2^22 + 
            789113555791708784208655418539198823341/283750761991681786946449536\
            0000000000000*y0^2*y1^10*y2^22 + 1048996649789497941681080637983716\
            3080491/749811388563019122005992898880000000000000*y0*y1^11*y2^22 + 
            14625939070932625789010350795940462021/6664990120560169973386603545\
            6000000000000*y1^12*y2^22 + 177138957605352630752424375848720470105\
            510603/53557956325929937286142349920000000000000*y0^10*y2^24 + 
            6498281543630122576655533997213361490798039/14996227771260382440119\
            8579776000000000000*y0^9*y1*y2^24 - 
            25353977240671708373094633247461887213546617/1249685647605031870009\
            9881648000000000000*y0^8*y1^2*y2^24 + 
            535988785957155702163295120356691632422917/149962277712603824401198\
            57977600000000000*y0^7*y1^3*y2^24 + 
            12392823241708832434056604496793506485590347/1224181858878398566540\
            3965696000000000000*y0^6*y1^4*y2^24 - 
            1890272877711935006194036098652706469450721/49987425904201274800399\
            5265920000000000000*y0^5*y1^5*y2^24 + 
            68418818257697745462016925542322629788086189/5998491108504152976047\
            94319104000000000000*y0^4*y1^6*y2^24 + 
            688679098701847333206081359940477546193123/299924555425207648802397\
            159552000000000000*y0^3*y1^7*y2^24 + 
            16804491893449851243132541929652934858339/7997988144672203968063924\
            254720000000000*y0^2*y1^8*y2^24 + 159307330549953306309044095030963\
            21785673/149962277712603824401198579776000000000000*y0*y1^9*y2^24 + 
            5350172620892664567314674399563514322933/29992455542520764880239715\
            95520000000000000*y1^10*y2^24 + 54919524479788008676590752780600245\
            6021121/799798814467220396806392425472000000000*y0^8*y2^26 + 
            3963841255647439744492552724085166721131/22216633735200566577955345\
            1520000000000*y0^7*y1*y2^26 - 2179425251458236064041026693735307031\
            86067/727089831333836724369447659520000000000*y0^6*y1^2*y2^26 - 
            1653656942371997364308290728376814537453/99974851808402549600799053\
            1840000000000*y0^5*y1^3*y2^26 + 13518203309081016994126024564876313\
            361367/66649901205601699733866035456000000000*y0^4*y1^4*y2^26 + 
            77673002264286467891110928879949465163/3199195257868881587225569701\
            8880000000*y0^3*y1^5*y2^26 + 73548907986836860609290301640729671183\
            139/7997988144672203968063924254720000000000*y0^2*y1^6*y2^26 + 
            614399381621902261702447789756366080277/133299802411203399467732070\
            9120000000000*y0*y1^7*y2^26 + 1753763326366739600365157565872061996\
            1/1999497036168050992015981063680000000000*y1^8*y2^26 + 
            135225679493756952664236399330316414093487/159959762893444079361278\
            4850944000000000*y0^6*y2^28 + 1198923824336657439274271281099909886\
            713/266599604822406798935464141824000000000*y0^5*y1*y2^28 - 
            868360682384687153616010387664149291813/106639841928962719574185656\
            729600000000*y0^4*y1^2*y2^28 - 185974133516298401925741606057703711\
            699/159959762893444079361278485094400000000*y0^3*y1^3*y2^28 + 
            1931395098921053641670753257872229247687/10663984192896271957418565\
            6729600000000*y0^2*y1^4*y2^28 + 54222253727592227027452782420044123\
            27/6059081927781972703078730496000000000*y0*y1^5*y2^28 + 
            36725729974963990558780385091529417037/1599597628934440793612784850\
            944000000000*y1^6*y2^28 + 2492593097884864861831059225817650731/507\
            808771090298664638979317760000000*y0^4*y2^30 + 
            17984603071376847566281557173618681/4616443373548169678536175616000\
            0000*y0^3*y1*y2^30 + 24620972851626403352281450763889079/9403866131\
            301827122944061440000000*y0^2*y1^2*y2^30 + 
            66659160783219073210000018185941821/5078087710902986646389793177600\
            00000*y0*y1^3*y2^30 + 5821710546510041142951983013399283/2539043855\
            45149332319489658880000000*y1^4*y2^30 + 
            711282963723231582257646170948749/677078361453731552851972423680000\
            0*y0^2*y2^32 + 8783284164913527580746230715793/16926959036343288821\
            29931059200000*y0*y1*y2^32 + 10697908276343722431091217243777/33853\
            91807268657764259862118400000*y1^2*y2^32 + 
            37408053639982309772326811/318437794922389913157894144000*y2^34 - 
            339530699989011259/76608000300322260*y0^33*y3 + 
            458556995869181552759/60123682315699666898850*y0^32*y1*y3 + 
            736060687518059837311713613/89283668238814005344792250*y0^31*y1^2*y\
            3 - 58380662425432752846950119/71426934591051204275833800*y0^30*y1^\
            3*y3 - 291042600055729626483718919119/51427392905556867078600336000\
            *y0^29*y1^4*y3 + 2931235288465612197550912816307/214280803773153612\
            8275014000000*y0^28*y1^5*y3 + 532565237205686714085465155598239/385\
            705446791676503089502520000000*y0^27*y1^6*y3 - 
            807921898448502478604500751637793/964263616979191257723756300000000\
            *y0^26*y1^7*y3 + 41708868773696512083156617843982989/16662475301400\
            42493346650886400000000*y0^25*y1^8*y3 + 
            935982593556239082223119510090919/591707219509958271785032275000000\
            0*y0^24*y1^9*y3 - 21699911188572796311278708649977311627/3408233584\
            37735964548178590400000000000*y0^23*y1^10*y3 + 
            18587756677519378160521028172906807107/6248428238025159350049940824\
            000000000000*y0^22*y1^11*y3 + 4625939858868213204430235991042744997\
            3/7810535297531449187562426030000000000000*y0^21*y1^12*y3 - 
            21645608996117227795707815559707022347/8520583960943399113704464760\
            000000000000*y0^20*y1^13*y3 + 1317824146065008538080179240262284411\
            /2928950736574293445335909761250000000000*y0^19*y1^14*y3 - 
            251829935623107832251898947932012009/312421411901257967502497041200\
            00000000000*y0^18*y1^15*y3 - 164019742623471301771358260823484809/1\
            0414047063375265583416568040000000000000*y0^17*y1^16*y3 + 
            48492760296884017677848840789911199/8520583960943399113704464760000\
            000000000*y0^16*y1^17*y3 - 34705150545759998771507088931537129/1562\
            1070595062898375124852060000000000000*y0^15*y1^18*y3 + 
            107756203817915489459600483091081977/937264235703773902507491123600\
            00000000000*y0^14*y1^19*y3 - 1578551193781323631357265344518299/347\
            1349021125088527805522680000000000000*y0^13*y1^20*y3 + 
            3666534437192961101588038695062279/31242141190125796750249704120000\
            000000000*y0^12*y1^21*y3 - 4278782397920027445543406544579/24407922\
            8047857787111325813437500000000*y0^11*y1^22*y3 + 
            60968085269558560613747881550419/9372642357037739025074911236000000\
            0000000*y0^10*y1^23*y3 + 1473007815871579767392019494669/6248428238\
            025159350049940824000000000000*y0^9*y1^24*y3 - 
            2884892476832445937005127727053/93726423570377390250749112360000000\
            000000*y0^8*y1^25*y3 - 429083595516291512321989351/4057420933782571\
            00652593560000000000000*y0^7*y1^26*y3 + 
            22932181480341557779160953/106265786360972097789964980000000000000*\
            y0^6*y1^27*y3 + 5761448450827071195231353/1912784154497497760219369\
            640000000000000*y0^5*y1^28*y3 - 267931751072334730699409/4781960386\
            24374440054842410000000000000*y0^4*y1^29*y3 - 
            171448171308221537149/26566446590243024447491245000000000000*y0^3*y\
            1^30*y3 + 510667097487527099/996241747134113416780921687500000000*y\
            0^2*y1^31*y3 + 29393495070700033/4781960386243744400548424100000000\
            000*y0*y1^32*y3 - 2122344312221/26566446590243024447491245000000000\
            *y1^33*y3 - 7519106481794086625830333261/28570773836420481710333520\
            0*y0^31*y2^2*y3 + 54147810803536749591789374627/7142693459105120427\
            58338000*y0^30*y1*y2^2*y3 + 20539914890943407291437081367/432890512\
            673037601671720000*y0^29*y1^2*y2^2*y3 - 
            117131666783810915551749670052473/803553014149326048103130250000*y0\
            ^28*y1^3*y2^2*y3 - 3368402679685703127572538101758679/9256930723000\
            2360741480604800000*y0^27*y1^4*y2^2*y3 + 
            59801900811393360294223069578577199/5510077811309664329850036000000\
            00*y0^26*y1^5*y2^2*y3 + 288649318557958276536936678677582801/185965\
            12613170117113243871500000000*y0^25*y1^6*y2^2*y3 - 
            5228550824988249685060312805405690227/14463954254687868865856344500\
            0000000*y0^24*y1^7*y2^2*y3 - 70425401486084287780988192412865954192\
            249/14996227771260382440119857977600000000000*y0^23*y1^8*y2^2*y3 + 
            706867416135006523611920879539976496709/113607786145911988182726196\
            800000000000*y0^22*y1^9*y2^2*y3 + 454822099987555204908413599080924\
            356306023/749811388563019122005992898880000000000000*y0^21*y1^10*y2\
            ^2*y3 - 25581890276158564688328594990520789727519/49987425904201274\
            800399526592000000000000*y0^20*y1^11*y2^2*y3 - 
            70127967182865658883358605399199017933/3085643574333412024716020160\
            000000000000*y0^19*y1^12*y2^2*y3 - 
            8303872498300211868600351694762557391/23358610235608072336635292800\
            00000000000*y0^18*y1^13*y2^2*y3 + 321011707019673614046991369520343\
            4657549/749811388563019122005992898880000000000000*y0^17*y1^14*y2^2\
            *y3 + 268550469042577423216081273373893550561/107115912651859874572\
            284699840000000000000*y0^16*y1^15*y2^2*y3 - 
            443083743462917465620103493538925732347/749811388563019122005992898\
            880000000000000*y0^15*y1^16*y2^2*y3 + 
            194709586920535467804650755114642673/999748518084025496007990531840\
            0000000000*y0^14*y1^17*y2^2*y3 - 4941730733400652787310864234921829\
            5071/749811388563019122005992898880000000000000*y0^13*y1^18*y2^2*y3 
            + 6465267445473116980086426883849131017/249937129521006374001997632\
            960000000000000*y0^12*y1^19*y2^2*y3 - 
            2035471960647717416181845766683316839/74981138856301912200599289888\
            0000000000000*y0^11*y1^20*y2^2*y3 - 
            1592366992905719715449190403411123/10711591265185987457228469984000\
            0000000000*y0^10*y1^21*y2^2*y3 - 7456971074931420515243905002864973\
            /749811388563019122005992898880000000000000*y0^9*y1^22*y2^2*y3 + 
            18337474650092014334355130077031/5554158433800141644488836288000000\
            000000*y0^8*y1^23*y2^2*y3 + 3398267276019604342728839927563/1071159\
            12651859874572284699840000000000000*y0^7*y1^24*y2^2*y3 - 
            1693144377589618655588041399589/49987425904201274800399526592000000\
            000000*y0^6*y1^25*y2^2*y3 + 99722146668309625830182111/446316302716\
            0828107178529160000000000000*y0^5*y1^26*y2^2*y3 + 
            314699576771253261796677679/765113661798999104087747856000000000000\
            0*y0^4*y1^27*y2^2*y3 - 6420770124009371918223961/765113661798999104\
            0877478560000000000000*y0^3*y1^28*y2^2*y3 + 
            98953807165304901875093/1275189436331665173479579760000000000000*y0\
            ^2*y1^29*y2^2*y3 + 348111245234925283909/23909801931218722002742120\
            5000000000000*y0*y1^30*y2^2*y3 - 1031907844052273699/31879735908291\
            629336989494000000000000*y1^31*y2^2*y3 - 
            303950528156501055274897295157071/1285684822638921676965008400000*y\
            0^29*y2^4*y3 + 8763690425223333661227904368163/16697205488817164635\
            909200000*y0^28*y1*y2^4*y3 + 231474297781891152254990937644617981/5\
            78558170187514754634253780000000*y0^27*y1^2*y2^4*y3 - 
            4905912263089050967799205287380819813/57855817018751475463425378000\
            00000*y0^26*y1^3*y2^4*y3 - 26160247363040957425419715297660508903/9\
            2569307230002360741480604800000000*y0^25*y1^4*y2^4*y3 + 
            34339959425222371071811900015825618999/6942698042250177055611045360\
            0000000*y0^24*y1^5*y2^4*y3 + 42080450913790716455352457799340429019\
            5361/3749056942815095610029964494400000000000*y0^23*y1^6*y2^4*y3 - 
            300766120541208259476451207204123843188017/312421411901257967502497\
            0412000000000000*y0^22*y1^7*y2^4*y3 - 
            26969676747468615034666651575237590411265847/7498113885630191220059\
            92898880000000000000*y0^21*y1^8*y2^4*y3 + 
            26774766123983759807851081196705552221057/2335861023560807233663529\
            280000000000000*y0^20*y1^9*y2^4*y3 + 
            3902460281321118729898869359774269726141/93726423570377390250749112\
            3600000000000*y0^19*y1^10*y2^4*y3 - 
            81001206832465787528848447091081842886347/7498113885630191220059928\
            9888000000000000*y0^18*y1^11*y2^4*y3 - 
            12866845756421908409240112932931009570259/9372642357037739025074911\
            2360000000000000*y0^17*y1^12*y2^4*y3 + 
            54696156781438937147840240829574417603243/7498113885630191220059928\
            98880000000000000*y0^16*y1^13*y2^4*y3 - 
            5357430254034589072662898056409193433593/18745284714075478050149822\
            4720000000000000*y0^15*y1^14*y2^4*y3 + 
            8400875663252281451373933634280035580417/74981138856301912200599289\
            8880000000000000*y0^14*y1^15*y2^4*y3 - 
            35601466124970891913171138646202585823/9256930723000236074148060480\
            000000000000*y0^13*y1^16*y2^4*y3 + 
            930295758957378367752311050041649180681/749811388563019122005992898\
            880000000000000*y0^12*y1^17*y2^4*y3 - 
            50001324468237863928818717092067533901/1874528471407547805014982247\
            20000000000000*y0^11*y1^18*y2^4*y3 + 
            3136857411422800655435550251298414547/10711591265185987457228469984\
            0000000000000*y0^10*y1^19*y2^4*y3 - 
            1658176906492623171261442977604069799/74981138856301912200599289888\
            0000000000000*y0^9*y1^20*y2^4*y3 + 
            83748638793985146543563864778525251/7498113885630191220059928988800\
            00000000000*y0^8*y1^21*y2^4*y3 - 1006967478778114880624828922411443\
            /62484282380251593500499408240000000000000*y0^7*y1^22*y2^4*y3 + 
            247283107205375785373508469778467/749811388563019122005992898880000\
            000000000*y0^6*y1^23*y2^4*y3 + 1878596089645321480513694323031/7498\
            1138856301912200599289888000000000000*y0^5*y1^24*y2^4*y3 - 
            27896061728152602935482127641/7651136617989991040877478560000000000\
            000*y0^4*y1^25*y2^4*y3 - 18390235388641997603957598481/267789781629\
            64968643071174960000000000000*y0^3*y1^26*y2^4*y3 + 
            459309177949904035088383/1391115748725452916523177920000000000000*y\
            0^2*y1^27*y2^4*y3 + 23210234413120414016959/15302273235979982081754\
            957120000000000000*y0*y1^28*y2^4*y3 - 
            68265511072033437570443/7651136617989991040877478560000000000000*y1\
            ^29*y2^4*y3 - 1849898075244852212792422549662049217/771410893583353\
            006179005040000000*y0^27*y2^6*y3 + 
            18677562921256512164040043418112300487/1157116340375029509268507560\
            0000000*y0^26*y1*y2^6*y3 + 147077168673802759247940038954051976083/\
            41656188253501062333666272160000000*y0^25*y1^2*y2^6*y3 - 
            5843311020288217317680059342012304833423/26035117658438163958541420\
            10000000000*y0^24*y1^3*y2^6*y3 - 2692316107418883829260572233270162\
            216505951/1499622777126038244011985797760000000000*y0^23*y1^4*y2^6*\
            y3 + 8311418722058287355696080718345328446047/811484186756514201305\
            1871200000000000*y0^22*y1^5*y2^6*y3 + 
            99931224357780918199304226389096845616431763/3749056942815095610029\
            96449440000000000000*y0^21*y1^6*y2^6*y3 - 
            14084445934040820877784860418504854323767717/3749056942815095610029\
            96449440000000000000*y0^20*y1^7*y2^6*y3 - 
            3249517932995553437327177161781991404843561/45443114458364795273090\
            478720000000000000*y0^19*y1^8*y2^6*y3 - 
            275660119221252537994716024420411897164941/374905694281509561002996\
            449440000000000000*y0^18*y1^9*y2^6*y3 + 
            4358702137153063296389695949790866236290391/99974851808402549600799\
            0531840000000000000*y0^17*y1^10*y2^6*y3 + 
            621780312222767078569478178806217513353891/428463650607439498289138\
            799360000000000000*y0^16*y1^11*y2^6*y3 - 
            692564988182516194307982722565593465781467/599849110850415297604794\
            319104000000000000*y0^15*y1^12*y2^6*y3 + 
            194941479373476278122391844038050848843229/428463650607439498289138\
            799360000000000000*y0^14*y1^13*y2^6*y3 - 
            486713017073869688110974996661651458123529/299924555425207648802397\
            1595520000000000000*y0^13*y1^14*y2^6*y3 + 
            19635517313567679692957504492906250445481/4284636506074394982891387\
            99360000000000000*y0^12*y1^15*y2^6*y3 - 
            35604478959958856150677484830798184566177/2999245554252076488023971\
            595520000000000000*y0^11*y1^16*y2^6*y3 + 
            8410435056767658105259678369387267991/40806061962613285551346552320\
            00000000000*y0^10*y1^17*y2^6*y3 - 796448285314471008505801373077998\
            274613/2999245554252076488023971595520000000000000*y0^9*y1^18*y2^6*\
            y3 + 38261679216498148432329102106671141767/29992455542520764880239\
            71595520000000000000*y0^8*y1^19*y2^6*y3 - 
            3331218795933017549135162575125201353/29992455542520764880239715955\
            20000000000000*y0^7*y1^20*y2^6*y3 + 
            49803925912356190601979279773960839/9997485180840254960079905318400\
            00000000000*y0^6*y1^21*y2^6*y3 - 1664981115823075938475007109619035\
            1/2999245554252076488023971595520000000000000*y0^5*y1^22*y2^6*y3 + 
            1352498164715393358550086917374561/29992455542520764880239715955200\
            00000000000*y0^4*y1^23*y2^6*y3 - 23108349828376898473136735334857/5\
            99849110850415297604794319104000000000000*y0^3*y1^24*y2^6*y3 - 
            2794445280389896400218056427937/29992455542520764880239715955200000\
            00000000*y0^2*y1^25*y2^6*y3 - 298670251547336473467309671/892632605\
            4321656214357058320000000000000*y0*y1^26*y2^6*y3 - 
            5235101591842561173652751/5100757745326660693918319040000000000000*\
            y1^27*y2^6*y3 - 102885156715174912105570957194638877650803/83312376\
            50700212466733254432000000000*y0^25*y2^8*y3 + 
            4329003367619457122329592899907538201683/17356745105625442639027613\
            40000000000*y0^24*y1*y2^8*y3 + 312028662256851561332222376386491332\
            84483667/1874528471407547805014982247200000000000*y0^23*y1^2*y2^8*y\
            3 - 1638726066105029936009514666087939308611747/5680389307295599409\
            13630984000000000000*y0^22*y1^3*y2^8*y3 - 
            15266649778321537040145142246908158227357681/2142318253037197491445\
            693996800000000000*y0^21*y1^4*y2^8*y3 + 
            116801035244689492003829829039787226257646311/124968564760503187000\
            998816480000000000000*y0^20*y1^5*y2^8*y3 + 
            4848401975147737454956872612949912362294761/74981138856301912200599\
            289888000000000000*y0^19*y1^6*y2^8*y3 + 
            8463460954948936051983946145552292043066781/46863211785188695125374\
            556180000000000000*y0^18*y1^7*y2^8*y3 - 
            296247449860166843178574411748660440448913151/299924555425207648802\
            3971595520000000000000*y0^17*y1^8*y2^8*y3 + 
            13555468215337215746200995059940790033720007/9997485180840254960079\
            90531840000000000000*y0^16*y1^9*y2^8*y3 - 
            140016907422395784159028933020713627336417/694269804225017705561104\
            5360000000000000*y0^15*y1^10*y2^8*y3 + 
            1264705948791809867762035863649510002002269/12496856476050318700099\
            8816480000000000000*y0^14*y1^11*y2^8*y3 - 
            4313246635283312506943923066104334153132211/99974851808402549600799\
            0531840000000000000*y0^13*y1^12*y2^8*y3 + 
            147093939022286961069612183924327230191237/119969822170083059520958\
            863820800000000000*y0^12*y1^13*y2^8*y3 - 
            2895390869992543529042724331403562115411/79345120482859166349840518\
            40000000000000*y0^11*y1^14*y2^8*y3 + 
            52397277183140905458139721145450463380053/7498113885630191220059928\
            98880000000000000*y0^10*y1^15*y2^8*y3 - 
            39163884153687246047085875395141905556907/2999245554252076488023971\
            595520000000000000*y0^9*y1^16*y2^8*y3 + 
            3289025586715690083610378372061102740589/29992455542520764880239715\
            95520000000000000*y0^8*y1^17*y2^8*y3 - 
            78994724479146011056817946148096559963/7498113885630191220059928988\
            80000000000000*y0^7*y1^18*y2^8*y3 + 
            21227198096490666145544582028711907/2082809412675053116683313608000\
            0000000000*y0^6*y1^19*y2^8*y3 - 36885836838853660647414655523172623\
            /142821216869146499429712933120000000000000*y0^5*y1^20*y2^8*y3 + 
            146242032904697821074975713620085611/299924555425207648802397159552\
            0000000000000*y0^4*y1^21*y2^8*y3 - 
            397665521047138532515862062819019/299924555425207648802397159552000\
            000000000*y0^3*y1^22*y2^8*y3 - 607165183053151498301988606029/10711\
            5912651859874572284699840000000000000*y0^2*y1^23*y2^8*y3 + 
            174219717752105427966880942603/166624753014004249334665088640000000\
            000000*y0*y1^24*y2^8*y3 - 367322246714988017135014531/5554158433800\
            1416444888362880000000000000*y1^25*y2^8*y3 - 
            544154814219626049357870830932058535604648409/149962277712603824401\
            19857977600000000000*y0^23*y2^10*y3 + 
            6913500040118779565985602029720108476963791/62484282380251593500499\
            40824000000000000*y0^22*y1*y2^10*y3 + 
            33986276872019892198810305737470471061737615347/7498113885630191220\
            05992898880000000000000*y0^21*y1^2*y2^10*y3 - 
            49800773776452993442171012383320801442395383/2499371295210063740019\
            97632960000000000000*y0^20*y1^3*y2^10*y3 - 
            1311467747610392240058776037967270442520414751/74981138856301912200\
            599289888000000000000*y0^19*y1^4*y2^10*y3 - 
            599317703760725589824506145407831329672867751/749811388563019122005\
            992898880000000000000*y0^18*y1^5*y2^10*y3 - 
            2076543383009545340051871988842268969812413297/14996227771260382440\
            11985797760000000000000*y0^17*y1^6*y2^10*y3 + 
            41503620091680869909233052513502613939717261/9997485180840254960079\
            9053184000000000000*y0^16*y1^7*y2^10*y3 - 
            68116372364772919863148188221761748503551859/1999497036168050992015\
            98106368000000000000*y0^15*y1^8*y2^10*y3 + 
            319104968447648248542609513565003990100746879/299924555425207648802\
            3971595520000000000000*y0^14*y1^9*y2^10*y3 - 
            57289443422988121056203433655484580225949769/7498113885630191220059\
            92898880000000000000*y0^13*y1^10*y2^10*y3 + 
            10424031224900648898724083012642296099721031/4998742590420127480039\
            95265920000000000000*y0^12*y1^11*y2^10*y3 - 
            1701294246532389709502524961574043659699553/21423182530371974914456\
            9399680000000000000*y0^11*y1^12*y2^10*y3 + 
            2306251892862809881689883384826194375672133/14996227771260382440119\
            85797760000000000000*y0^10*y1^13*y2^10*y3 - 
            1146645922591715258334164374754317529366083/29992455542520764880239\
            71595520000000000000*y0^9*y1^14*y2^10*y3 + 
            123370102565393427576562914424169271227729/299924555425207648802397\
            1595520000000000000*y0^8*y1^15*y2^10*y3 - 
            395561324614686006068894218163020321597/666499012056016997338660354\
            56000000000000*y0^7*y1^16*y2^10*y3 + 
            41818683741948027345742281323962098857/2726586867501887716385428723\
            20000000000000*y0^6*y1^17*y2^10*y3 - 
            3120446262648227203291959736381476637/21423182530371974914456939968\
            0000000000000*y0^5*y1^18*y2^10*y3 + 
            475451060050254782926565097313263493/374905694281509561002996449440\
            000000000000*y0^4*y1^19*y2^10*y3 - 
            18110808852793921066198828302754381/7498113885630191220059928988800\
            00000000000*y0^3*y1^20*y2^10*y3 + 592769632898846443123032420411607\
            /124968564760503187000998816480000000000000*y0^2*y1^21*y2^10*y3 + 
            10225465347419860888106947887787/3702772289200094429659224192000000\
            0000000*y0*y1^22*y2^10*y3 + 360151988598031642398770203129/11108316\
            8676002832889776725760000000000000*y1^23*y2^10*y3 - 
            10245617805318005739270583557970606054109813743/1499622777126038244\
            01198579776000000000000*y0^21*y2^12*y3 - 
            57247312480860644170692337678546946707108417/2142318253037197491445\
            6939968000000000000*y0^20*y1*y2^12*y3 + 
            245721323840736071323742544026723588695398349/309839416761578149589\
            2532640000000000000*y0^19*y1^2*y2^12*y3 + 
            1891903729679194719690560857588400339751800519/37490569428150956100\
            2996449440000000000000*y0^18*y1^3*y2^12*y3 - 
            1296786054533685771341939419677802804284918059/45443114458364795273\
            090478720000000000000*y0^17*y1^4*y2^12*y3 - 
            87890388781956402824727823598187067076582767/2380353614485774990495\
            2155520000000000000*y0^16*y1^5*y2^12*y3 - 
            13736747618256503433191852063636404546699/2919826279451009042079411\
            600000000000*y0^15*y1^6*y2^12*y3 + 
            435239956407244165852611418126087032904338839/749811388563019122005\
            992898880000000000000*y0^14*y1^7*y2^12*y3 - 
            226653712931787261478732701179878429611299837/249937129521006374001\
            997632960000000000000*y0^13*y1^8*y2^12*y3 + 
            7023191949621011880922053141213265876724527/35705304217286624857428\
            233280000000000000*y0^12*y1^9*y2^12*y3 - 
            183587105822437853540447530801079694616796407/149962277712603824401\
            1985797760000000000000*y0^11*y1^10*y2^12*y3 + 
            16232552116737522249512678883971627511582713/7498113885630191220059\
            92898880000000000000*y0^10*y1^11*y2^12*y3 - 
            1438384150880932117258588350753702977087573/18745284714075478050149\
            8224720000000000000*y0^9*y1^12*y2^12*y3 + 
            119574468507618299885322762641080600978861/136329343375094385819271\
            436160000000000000*y0^8*y1^13*y2^12*y3 - 
            17732442816019536761121978847946968822807/9372642357037739025074911\
            2360000000000000*y0^7*y1^14*y2^12*y3 + 
            6120078713989750110506545698048567525131/74981138856301912200599289\
            8880000000000000*y0^6*y1^15*y2^12*y3 - 
            808070013948403434869442459874710627211/749811388563019122005992898\
            880000000000000*y0^5*y1^16*y2^12*y3 + 
            907058474032623328049420592193228537/749811388563019122005992898880\
            00000000000*y0^4*y1^17*y2^12*y3 - 580438881055119499122866185507397\
            /779024819286253633252979635200000000000*y0^3*y1^18*y2^12*y3 + 
            6381006540794155963064252946405737/29992455542520764880239715955200\
            000000000*y0^2*y1^19*y2^12*y3 + 32151731559309433781028193041763/26\
            44837349428638878328017280000000000000*y0*y1^20*y2^12*y3 + 
            39283024473495010746423523027781/2499371295210063740019976329600000\
            00000000*y1^21*y2^12*y3 - 18872567504735048888195025446255640687352\
            877123/214231825303719749144569399680000000000000*y0^19*y2^14*y3 - 
            502077755501501739225897037688685517914344651/937264235703773902507\
            49112360000000000000*y0^18*y1*y2^14*y3 + 
            286402445855120161421149737873751013036379041209/299924555425207648\
            8023971595520000000000000*y0^17*y1^2*y2^14*y3 + 
            92537058196870279534654860678523536263071349/1224181858878398566540\
            3965696000000000000*y0^16*y1^3*y2^14*y3 - 
            14473350673545612893107175767002663875421697391/4284636506074394982\
            89138799360000000000000*y0^15*y1^4*y2^14*y3 - 
            1712363385247176409557661071319680402548876671/33324950602800849866\
            9330177280000000000000*y0^14*y1^5*y2^14*y3 - 
            24814995587586626967097405541896987957665340121/2999245554252076488\
            023971595520000000000000*y0^13*y1^6*y2^14*y3 + 
            605775914193811338861401463257768415110846201/999748518084025496007\
            990531840000000000000*y0^12*y1^7*y2^14*y3 - 
            107657342805192570474394700668720311988340461/833123765070021246673\
            32544320000000000000*y0^11*y1^8*y2^14*y3 + 
            11736730273953693092201183810757933742103023/6816467168754719290963\
            5718080000000000000*y0^10*y1^9*y2^14*y3 - 
            108321792089097139763120633135282489824380977/999748518084025496007\
            990531840000000000000*y0^9*y1^10*y2^14*y3 + 
            33417737933748183959295673830169710433328323/2999245554252076488023\
            971595520000000000000*y0^8*y1^11*y2^14*y3 - 
            138875117484056686721139033182015264356867/357053042172866248574282\
            33280000000000000*y0^7*y1^12*y2^14*y3 + 
            5085029724529215735469368623667453593011/26778978162964968643071174\
            960000000000000*y0^6*y1^13*y2^14*y3 - 
            32438947321887934066082502576727868201977/7498113885630191220059928\
            98880000000000000*y0^5*y1^14*y2^14*y3 + 
            15537111002770958127660204510251806841/2499371295210063740019976329\
            60000000000000*y0^4*y1^15*y2^14*y3 - 
            55823212598345988420512948104101971519/5998491108504152976047943191\
            04000000000000*y0^3*y1^16*y2^14*y3 + 
            727585270559976970962389335100686463/428463650607439498289138799360\
            000000000000*y0^2*y1^17*y2^14*y3 + 
            58179367510276356010097387421851401/3332495060280084986693301772800\
            00000000000*y0*y1^18*y2^14*y3 + 1868161628112039589146128703491161/\
            999748518084025496007990531840000000000000*y1^19*y2^14*y3 - 
            34492769532118689464185239885956359819936547213/4284636506074394982\
            89138799360000000000000*y0^17*y2^16*y3 - 
            13489894772504970867961441954848645084365099119/2999245554252076488\
            023971595520000000000000*y0^16*y1*y2^16*y3 + 
            3079372160824157134876165168081293173126484589/37490569428150956100\
            299644944000000000000*y0^15*y1^2*y2^16*y3 + 
            1858989972350572214020541157007654255277872777/37490569428150956100\
            2996449440000000000000*y0^14*y1^3*y2^16*y3 - 
            772249206744022682383346405119168001980338521/247871533409262519671\
            40261120000000000000*y0^13*y1^4*y2^16*y3 - 
            2263319108135704125780809609961515058833779247/59984911085041529760\
            4794319104000000000000*y0^12*y1^5*y2^16*y3 - 
            13228323742438355902076510845237004820594488141/1499622777126038244\
            011985797760000000000000*y0^11*y1^6*y2^16*y3 + 
            45703167082689529860484856094800853153575329/1071159126518598745722\
            84699840000000000000*y0^10*y1^7*y2^16*y3 - 
            28868876423302534878259660596527334266775289/2777079216900070822244\
            4181440000000000000*y0^9*y1^8*y2^16*y3 + 
            56720888821143633197459335372371376081328533/7498113885630191220059\
            92898880000000000000*y0^8*y1^9*y2^16*y3 - 
            83093905029720781993853757347490808962367/1549197083807890747946266\
            320000000000000*y0^7*y1^10*y2^16*y3 + 
            121705314547613644385573468396845925707121/535579563259299372861423\
            49920000000000000*y0^6*y1^11*y2^16*y3 - 
            41314525495656036192753884960264584519957/4165618825350106233366627\
            2160000000000000*y0^5*y1^12*y2^16*y3 - 
            25463321700282386309041341322440864539/8331237650700212466733254432\
            0000000000000*y0^4*y1^13*y2^16*y3 - 
            1750548669163638040052199592900768834027/37490569428150956100299644\
            9440000000000000*y0^3*y1^14*y2^16*y3 - 
            12154217434495153478390299537536588463/1249685647605031870009988164\
            80000000000000*y0^2*y1^15*y2^16*y3 - 
            1811005719379234982638942269990409/62484282380251593500499408240000\
            0000000*y0*y1^16*y2^16*y3 - 5045841750773204036169921638121161/6248\
            4282380251593500499408240000000000000*y1^17*y2^16*y3 - 
            31616328109313902109381469105509110614738159307/5998491108504152976\
            04794319104000000000000*y0^15*y2^18*y3 - 
            6086812516453316157104285648754940679611165183/29992455542520764880\
            23971595520000000000000*y0^14*y1*y2^18*y3 + 
            15235374378239023593829751744179248024667791541/2999245554252076488\
            02397159552000000000000*y0^13*y1^2*y2^18*y3 + 
            44783951117393965932041700909656489038298291/3749056942815095610029\
            9644944000000000000*y0^12*y1^3*y2^18*y3 - 
            3099138987784161124963812483574354994521291429/13632934337509438581\
            9271436160000000000000*y0^11*y1^4*y2^18*y3 - 
            2193570551151392513890929623641939663432683259/14996227771260382440\
            11985797760000000000000*y0^10*y1^5*y2^18*y3 - 
            5848433126563401162554512478241900274273931683/99974851808402549600\
            7990531840000000000000*y0^9*y1^6*y2^18*y3 + 
            34856166222289610205145094712565133056256273/1999497036168050992015\
            98106368000000000000*y0^8*y1^7*y2^18*y3 - 
            1322158756971482835178285491500888645182537/27770792169000708222444\
            18144000000000000*y0^7*y1^8*y2^18*y3 + 
            9939253453095828350599944225533334317392439/74981138856301912200599\
            2898880000000000000*y0^6*y1^9*y2^18*y3 - 
            20797780553000160606487064982734510985377857/1499622777126038244011\
            985797760000000000000*y0^5*y1^10*y2^18*y3 - 
            778522411612396151317955645271773389267/194756204821563408313244908\
            80000000000000*y0^4*y1^11*y2^18*y3 - 
            17135153070863946097147980951684737055869/1499622777126038244011985\
            79776000000000000*y0^3*y1^12*y2^18*y3 - 
            118088144715541159918879552690354298329/374905694281509561002996449\
            44000000000000*y0^2*y1^13*y2^18*y3 - 
            2452226709682018442875331311868541787/14015166141364843401981175680\
            000000000000*y0*y1^14*y2^18*y3 - 2008831400583701909378988802691517\
            943/499874259042012748003995265920000000000000*y1^15*y2^18*y3 - 
            36643645972518314271057148106851754158034194247/1499622777126038244\
            011985797760000000000000*y0^13*y2^20*y3 - 
            811679920117684982623731425894667568075223513/149962277712603824401\
            1985797760000000000000*y0^12*y1*y2^20*y3 + 
            6552593815848527212776668550321885665186853031/29992455542520764880\
            2397159552000000000000*y0^11*y1^2*y2^20*y3 - 
            14604986131363305015448935726965711281169759/5355795632592993728614\
            2349920000000000000*y0^10*y1^3*y2^20*y3 - 
            58393265695831975672827610772182828057561769/4686321178518869512537\
            455618000000000000*y0^9*y1^4*y2^20*y3 - 
            47563625601250340112496610288699955491542403/2142318253037197491445\
            69399680000000000000*y0^8*y1^5*y2^20*y3 - 
            49176259642707090390715797705726633367701487/2082809412675053116683\
            3136080000000000000*y0^7*y1^6*y2^20*y3 + 
            1104421666018131147961741671307561185785627/37490569428150956100299\
            644944000000000000*y0^6*y1^7*y2^20*y3 - 
            24956216776779200782147264739104279006941143/2142318253037197491445\
            69399680000000000000*y0^5*y1^8*y2^20*y3 - 
            189145272524309885825106714668932873304369/299924555425207648802397\
            159552000000000000*y0^4*y1^9*y2^20*y3 - 
            26800055024016382797633723575167389694889/1704116792188679822740892\
            9520000000000000*y0^3*y1^10*y2^20*y3 - 
            4695225209973496220352256125734395494707/10711591265185987457228469\
            9840000000000000*y0^2*y1^11*y2^20*y3 - 
            9956030370337776672682142662264750001/26778978162964968643071174960\
            00000000000*y0*y1^12*y2^20*y3 - 36018570275174015572080215273689317\
            77/41656188253501062333666272160000000000000*y1^13*y2^20*y3 - 
            23068221174680628100034868264994323084290520403/2999245554252076488\
            023971595520000000000000*y0^11*y2^22*y3 - 
            8253481684394225045918330725355188616777291/54531737350037754327708\
            574464000000000000*y0^10*y1*y2^22*y3 + 
            88226699735422451278776611628348039307545001/1499622777126038244011\
            9857977600000000000*y0^9*y1^2*y2^22*y3 - 
            53867552535526700264815734603465332293503491/2999245554252076488023\
            97159552000000000000*y0^8*y1^3*y2^22*y3 - 
            2811901985920996552520996411353886830784290391/59984911085041529760\
            4794319104000000000000*y0^7*y1^4*y2^22*y3 + 
            30727736271253301052905472772406996689151851/2999245554252076488023\
            971595520000000000000*y0^6*y1^5*y2^22*y3 - 
            323081840966852592225366052561618658949516169/599849110850415297604\
            794319104000000000000*y0^5*y1^6*y2^22*y3 - 
            388936636887428950342038165622951368016453/119969822170083059520958\
            863820800000000000*y0^4*y1^7*y2^22*y3 - 
            7617729303480282628123940661994230780921043/59984911085041529760479\
            4319104000000000000*y0^3*y1^8*y2^22*y3 - 
            204537927816026762417539382412332250873899/599849110850415297604794\
            319104000000000000*y0^2*y1^9*y2^22*y3 - 
            9923605972998748137259220194376382487057/21423182530371974914456939\
            9680000000000000*y0*y1^10*y2^22*y3 - 
            65902199313116850378601601008906222787/5998491108504152976047943191\
            0400000000000*y1^11*y2^22*y3 - 297773243630352495507689315731636497\
            784567763/199949703616805099201598106368000000000000*y0^9*y2^24*y3 -
            12477988657864889448094418274205727317280719/1999497036168050992015\
            98106368000000000000*y0^8*y1*y2^24*y3 + 
            617839178068870651147912292644109159718191/908862289167295905461809\
            574400000000000*y0^7*y1^2*y2^24*y3 - 
            46103584497585230825509441391320407415117/4165618825350106233366627\
            216000000000000*y0^6*y1^3*y2^24*y3 - 
            214577826941619467831292692245669298428716947/199949703616805099201\
            598106368000000000000*y0^5*y1^4*y2^24*y3 - 
            789388018304830040678282191863952915488257/199949703616805099201598\
            106368000000000000*y0^4*y1^5*y2^24*y3 - 
            5774862903698400970011916767653716576186763/99974851808402549600799\
            053184000000000000*y0^3*y1^6*y2^24*y3 - 
            5055218815594921456564252621360002741379/33324950602800849866933017\
            72800000000000*y0^2*y1^7*y2^24*y3 - 
            187740284280297619597556892349960769543/528967469885727775665603456\
            000000000000*y0*y1^8*y2^24*y3 - 28315324779922085110255994192404085\
            9033/33324950602800849866933017728000000000000*y1^9*y2^24*y3 - 
            1098995625156623537660769776585801702543629/79979881446722039680639\
            24254720000000000*y0^7*y2^26*y3 - 112133918757272383953719263615466\
            863075669/7997988144672203968063924254720000000000*y0^6*y1*y2^26*y3 
            - 25665738222021280063457884124451473442593/33324950602800849866933\
            0177280000000000*y0^5*y1^2*y2^26*y3 + 
            1389886081306082056437131617005905051621/79979881446722039680639242\
            5472000000000*y0^4*y1^3*y2^26*y3 - 
            24014478575984426016378639566750150077/1999497036168050992015981063\
            68000000*y0^3*y1^4*y2^26*y3 - 1092702973953635302588724487687736723\
            279/333249506028008498669330177280000000000*y0^2*y1^5*y2^26*y3 - 
            1127916797999329463402997567866615369261/72708983133383672436944765\
            9520000000000*y0*y1^6*y2^26*y3 - 2976371854800203605215517826189987\
            42863/7997988144672203968063924254720000000000*y1^7*y2^26*y3 - 
            353978182716548415729679457137524382957/266599604822406798935464141\
            824000000000*y0^5*y2^28*y3 - 33810201977593648022157016424949824063\
            /53319920964481359787092828364800000000*y0^4*y1*y2^28*y3 - 
            191987222190131891132228388976957220237/761713156635447996958468976\
            6400000000*y0^3*y1^2*y2^28*y3 - 27692360475176289629980662728634443\
            453/26659960482240679893546414182400000000*y0^2*y1^3*y2^28*y3 - 
            160754831563839151794238068513857520127/533199209644813597870928283\
            64800000000*y0*y1^4*y2^28*y3 - 965432954426975275714491936923321725\
            9/133299802411203399467732070912000000000*y1^5*y2^28*y3 - 
            17080523721364939725511318930840339/1450882203115139041825655193600\
            00000*y0^3*y2^30*y3 + 643628379033610560196204513476163/30776289156\
            987797856907837440000000*y0^2*y1*y2^30*y3 - 
            153605658425850250337771337000211213/338539180726865776425986211840\
            000000*y0*y1^2*y2^30*y3 - 10698927429250120315165571870747117/10156\
            17542180597329277958635520000000*y1^3*y2^30*y3 - 
            51929597014929526670631846227729/3385391807268657764259862118400000\
            *y0*y2^32*y3 - 1244516054062946928698922987931/33853918072686577642\
            59862118400000*y1*y2^32*y3 + 4428656079243291282059747/480989458525\
            597335190800*y0^32*y3^2 - 130577120822917845553681987/7142693459105\
            12042758338000*y0^31*y1*y3^2 - 467763633504856578735295481/26701657\
            791047179168536000*y0^30*y1^2*y3^2 + 
            37577302692617496752038985807/21428080377315361282750140000*y0^29*y\
            1^3*y3^2 + 7064420706664032250425835004081/571415476728409634206670\
            400000*y0^28*y1^4*y3^2 - 2082014361968211454195326620200987/7714108\
            93583353006179005040000000*y0^27*y1^5*y3^2 - 
            6704173799211698987333704217879173/22040311245238657319400144000000\
            00*y0^26*y1^6*y3^2 + 695572214765034709792987808098552841/416561882\
            535010623336662721600000000*y0^25*y1^7*y3^2 + 
            327643886266089059998224679124028751/333249506028008498669330177280\
            00000000*y0^24*y1^8*y3^2 - 79912905655493015692954271519029724593/2\
            49937129521006374001997632960000000000*y0^23*y1^9*y3^2 + 
            3129057618643816109012511928863589603/27894768919755175669865807250\
            000000000*y0^22*y1^10*y3^2 + 56064724345654519065634946580140910899\
            /187452847140754780501498224720000000000000*y0^21*y1^11*y3^2 - 
            1077884116855067142313662311512065116567/93726423570377390250749112\
            360000000000000*y0^20*y1^12*y3^2 + 
            237403566169884187794080705925113411/595088403621443747623803888000\
            00000000*y0^19*y1^13*y3^2 - 12098753065251425996510883706128146531/\
            23431605892594347562687278090000000000000*y0^18*y1^14*y3^2 - 
            3444070175893341379469082789851723/10711591265185987457228469984000\
            0000000*y0^17*y1^15*y3^2 + 3174486834240604204097356831163939477/12\
            4968564760503187000998816480000000000000*y0^16*y1^16*y3^2 - 
            313638785601846022948958614466780321/374905694281509561002996449440\
            00000000000*y0^15*y1^17*y3^2 + 7900429420802977092840338042962597/2\
            231581513580414053589264580000000000000*y0^14*y1^18*y3^2 - 
            4557598014636934186921267135123277/29754420181072187381190194400000\
            00000000*y0^13*y1^19*y3^2 + 178293186682400427170899354772875283/37\
            4905694281509561002996449440000000000000*y0^12*y1^20*y3^2 - 
            41106010451552305867766209801571/4184215337963276350479871087500000\
            00000*y0^11*y1^21*y3^2 + 5828926486265170330134579405133/4881584560\
            95715574222651626875000000000*y0^10*y1^22*y3^2 - 
            1825163254623483046119076523977/66947445407412421607677937400000000\
            00000*y0^9*y1^23*y3^2 - 18085464593632721175321617992331/1249685647\
            60503187000998816480000000000000*y0^8*y1^24*y3^2 + 
            967763842884437730232185757459/624842823802515935004994082400000000\
            00000*y0^7*y1^25*y3^2 + 270526982227052830657258073/478196038624374\
            440054842410000000000000*y0^6*y1^26*y3^2 - 
            156892758870031520577457321/191278415449749776021936964000000000000\
            0*y0^5*y1^27*y3^2 - 3154778816908832037655297/255037887266333034695\
            9159520000000000000*y0^4*y1^28*y3^2 + 
            5444119246453621548227/39849669885364536671236867500000000000*y0^3*\
            y1^29*y3^2 + 1465529877682835005279/9563920772487488801096848200000\
            00000000*y0^2*y1^30*y3^2 - 473803860707467003/796993397707290733424\
            7373500000000000*y0*y1^31*y3^2 - 9941022838573799/19127841544974977\
            602193696400000000000*y1^32*y3^2 + 
            38140398047745435469096320857/816307823897728048866672000*y0^30*y2^\
            2*y3^2 - 35100388169873055768276325043633/2571369645277843353930016\
            80000*y0^29*y1*y2^2*y3^2 - 2255720854076496281912135810849083/25713\
            696452778433539300168000000*y0^28*y1^2*y2^2*y3^2 + 
            155647731893865936563619089924431/571415476728409634206670400000*y0\
            ^27*y1^3*y2^2*y3^2 + 315809815953765186409911857139028319/462846536\
            1500118037074030240000000*y0^26*y1^4*y2^2*y3^2 - 
            873455430647579222413486130951962723121/416561882535010623336662721\
            6000000000*y0^25*y1^5*y2^2*y3^2 - 226717892415346283502638508667345\
            3335949/83312376507002124667332544320000000000*y0^24*y1^6*y2^2*y3^2 
            + 85912596602389780762821183755773789936729/12496856476050318700099\
            88164800000000000*y0^23*y1^7*y2^2*y3^2 + 
            146279185031592717864682733111597408467/183608543266120384941779712\
            00000000000*y0^22*y1^8*y2^2*y3^2 - 
            1703916826658501210380812791815347630115129/14996227771260382440119\
            8579776000000000000*y0^21*y1^9*y2^2*y3^2 - 
            108708901948039853294481444147935410480861/999748518084025496007990\
            53184000000000000*y0^20*y1^10*y2^2*y3^2 + 
            1460336790837917585804052221239351757037593/14996227771260382440119\
            85797760000000000000*y0^19*y1^11*y2^2*y3^2 + 
            6163598426426806393767584784330139874941/14282121686914649942971293\
            3120000000000000*y0^18*y1^12*y2^2*y3^2 - 
            11151960751427603168424115237930004652209/7498113885630191220059928\
            98880000000000000*y0^17*y1^13*y2^2*y3^2 - 
            3068037529551250033567442586462877207963/59984911085041529760479431\
            9104000000000000*y0^16*y1^14*y2^2*y3^2 - 
            65017765461676587606056583586737143257/2677897816296496864307117496\
            0000000000000*y0^15*y1^15*y2^2*y3^2 + 
            41886911305632680166774310164052095023/4760707228971549980990431104\
            0000000000000*y0^14*y1^16*y2^2*y3^2 - 
            53308244770699226002284225535871032249/4998742590420127480039952659\
            20000000000000*y0^13*y1^17*y2^2*y3^2 + 
            28499114283588278177543040540076512377/4284636506074394982891387993\
            60000000000000*y0^12*y1^18*y2^2*y3^2 - 
            577649035097226867347916259720442389/272658686750188771638542872320\
            00000000000*y0^11*y1^19*y2^2*y3^2 + 
            6015991907144025836495033688053415121/29992455542520764880239715955\
            20000000000000*y0^10*y1^20*y2^2*y3^2 + 
            7474681071315825059952195272393713/37490569428150956100299644944000\
            0000000000*y0^9*y1^21*y2^2*y3^2 + 106824228031826924680430454969791\
            /28564243373829299885942586624000000000000*y0^8*y1^22*y2^2*y3^2 - 
            72797645931591117356581231300667/4998742590420127480039952659200000\
            0000000*y0^7*y1^23*y2^2*y3^2 - 15376016188838045489565422906831/599\
            849110850415297604794319104000000000000*y0^6*y1^24*y2^2*y3^2 + 
            3651018334900079779278003780427/29992455542520764880239715955200000\
            0000000*y0^5*y1^25*y2^2*y3^2 + 58043946397938877910382917473/428463\
            650607439498289138799360000000000000*y0^4*y1^26*y2^2*y3^2 - 
            9773595820994046676330631/695557874362726458261588960000000000000*y\
            0^3*y1^27*y2^2*y3^2 - 327749868539227029381269/34005051635511071292\
            78879360000000000000*y0^2*y1^28*y2^2*y3^2 - 
            9454190620317767382541/1530227323597998208175495712000000000000*y0*\
            y1^29*y2^2*y3^2 - 112079397450970818239/191278415449749776021936964\
            0000000000000*y1^30*y2^2*y3^2 + 3247368288297676024580356509191/801\
            0497337314153750560800000*y0^28*y2^4*y3^2 - 
            1934077144160758881583243005466188757/23142326807500590185370151200\
            00000*y0^27*y1*y2^4*y3^2 - 34131321171715751483328159803411121617/4\
            6284653615001180370740302400000000*y0^26*y1^2*y2^4*y3^2 + 
            59859801235349570730979401208135261709/4165618825350106233366627216\
            0000000*y0^25*y1^3*y2^4*y3^2 + 448641856979631897770404577239772804\
            8541/8331237650700212466733254432000000000*y0^24*y1^4*y2^4*y3^2 - 
            125389477694709686149329222298416148644887/138853960845003541112220\
            907200000000000*y0^23*y1^5*y2^4*y3^2 - 
            4847356085442614045063537875586838309612527/24993712952100637400199\
            763296000000000000*y0^22*y1^6*y2^4*y3^2 + 
            32466385078442257462399701941967075392999951/1874528471407547805014\
            98224720000000000000*y0^21*y1^7*y2^4*y3^2 + 
            28584903755462901578793182022230290465583357/4998742590420127480039\
            95265920000000000000*y0^20*y1^8*y2^4*y3^2 - 
            3766848466371774807058941154466092639961/20921076689816381752399355\
            4375000000000*y0^19*y1^9*y2^4*y3^2 - 
            832407242034668351184882446772307419388897/124968564760503187000998\
            816480000000000000*y0^18*y1^10*y2^4*y3^2 + 
            33567370877856665039489439025116473293529/2272155722918239763654523\
            9360000000000000*y0^17*y1^11*y2^4*y3^2 + 
            964058635531552502968986088713229216100543/299924555425207648802397\
            1595520000000000000*y0^16*y1^12*y2^4*y3^2 - 
            20632208598799711617551051268663111812597/1666247530140042493346650\
            88640000000000000*y0^15*y1^13*y2^4*y3^2 + 
            28215287194761436680844212426023188874861/7498113885630191220059928\
            98880000000000000*y0^14*y1^14*y2^4*y3^2 - 
            1773135179660896366404049579994039196379/12496856476050318700099881\
            6480000000000000*y0^13*y1^15*y2^4*y3^2 + 
            1086204597207591114086833990490487229717/24993712952100637400199763\
            2960000000000000*y0^12*y1^16*y2^4*y3^2 - 
            111575870227026141529071202170977025493/999748518084025496007990531\
            84000000000000*y0^11*y1^17*y2^4*y3^2 + 
            622437965432422141942467407834276011/312421411901257967502497041200\
            0000000000*y0^10*y1^18*y2^4*y3^2 - 
            5380138135662085892387729353098387047/29992455542520764880239715955\
            2000000000000*y0^9*y1^19*y2^4*y3^2 + 
            835597386248056835261937828319473779/749811388563019122005992898880\
            000000000000*y0^8*y1^20*y2^4*y3^2 - 
            54348645997175361198200919011490791/1499622777126038244011985797760\
            000000000000*y0^7*y1^21*y2^4*y3^2 + 
            4469565487036062786583582465690673/74981138856301912200599289888000\
            0000000000*y0^6*y1^22*y2^4*y3^2 - 1270121574026867347603321189649/9\
            997485180840254960079905318400000000000*y0^5*y1^23*y2^4*y3^2 - 
            20019468765100056552204772277/1401516614136484340198117568000000000\
            0000*y0^4*y1^24*y2^4*y3^2 + 22668526859789048857193969477/555415843\
            38001416444888362880000000000000*y0^3*y1^25*y2^4*y3^2 + 
            1194773148790951385419033013/10711591265185987457228469984000000000\
            000*y0^2*y1^26*y2^4*y3^2 + 28961840149882856077774843/3060454647195\
            9964163509914240000000000000*y0*y1^27*y2^4*y3^2 + 
            168679575814490323858681/61209092943919928327019828480000000000000*\
            y1^28*y2^4*y3^2 + 7101472387588070842725467051230934107/19285272339\
            58382515447512600000000*y0^26*y2^6*y3^2 - 
            85672745889253903758107345946706978913/3967256024142958317492025920\
            0000000*y0^25*y1*y2^6*y3^2 - 49640281420385252204520321011274656138\
            8423/83312376507002124667332544320000000000*y0^24*y1^2*y2^6*y3^2 + 
            817937665932885782973061844288677907304863/249937129521006374001997\
            632960000000000*y0^23*y1^3*y2^6*y3^2 + 
            33853418200390053460152030194617338774816509/9997485180840254960079\
            905318400000000000*y0^22*y1^4*y2^6*y3^2 - 
            642006643456498091681660384354715074234153147/374905694281509561002\
            996449440000000000000*y0^21*y1^5*y2^6*y3^2 - 
            33161863684351550033381195600705748473403199/6816467168754719290963\
            5718080000000000000*y0^20*y1^6*y2^6*y3^2 + 
            58872919538256880544345228040057421055972479/7498113885630191220059\
            92898880000000000000*y0^19*y1^7*y2^6*y3^2 + 
            629123875763977947659767976188972107277665809/599849110850415297604\
            7943191040000000000000*y0^18*y1^8*y2^6*y3^2 - 
            6778743131838869716686206678202921001943/12393576670463125983570130\
            560000000000000*y0^17*y1^9*y2^6*y3^2 - 
            24166922945689135844515178223393741624381011/5998491108504152976047\
            943191040000000000000*y0^16*y1^10*y2^6*y3^2 - 
            5832557035324373332995364204974780560425763/19994970361680509920159\
            81063680000000000000*y0^15*y1^11*y2^6*y3^2 + 
            6837002304436151297285993863273851931994737/39989940723361019840319\
            62127360000000000000*y0^14*y1^12*y2^6*y3^2 - 
            210380739732822367371366422950591302928351/374905694281509561002996\
            449440000000000000*y0^13*y1^13*y2^6*y3^2 + 
            2130184020310038291899244842486063444909831/11996982217008305952095\
            886382080000000000000*y0^12*y1^14*y2^6*y3^2 - 
            932556400135588411129536447498367846781/214231825303719749144569399\
            68000000000000*y0^11*y1^15*y2^6*y3^2 + 
            113753134534649776995732538625003609785481/119969822170083059520958\
            86382080000000000000*y0^10*y1^16*y2^6*y3^2 - 
            2666462179520552950223001219029481847669/19994970361680509920159810\
            63680000000000000*y0^9*y1^17*y2^6*y3^2 + 
            23092979781074764318883104968432323287/1599597628934440793612784850\
            94400000000000*y0^8*y1^18*y2^6*y3^2 - 
            5589145330081850486702296370889022181/11996982217008305952095886382\
            08000000000000*y0^7*y1^19*y2^6*y3^2 + 
            4930822568956568165707845256658903477/11996982217008305952095886382\
            080000000000000*y0^6*y1^20*y2^6*y3^2 - 
            76137861744030906954336559479482263/2999245554252076488023971595520\
            000000000000*y0^5*y1^21*y2^6*y3^2 + 
            27657490048666482528328718471087/1416408762338642969550872064000000\
            0000000*y0^4*y1^22*y2^6*y3^2 - 33796068676924838914811934204737/428\
            463650607439498289138799360000000000000*y0^3*y1^23*y2^6*y3^2 + 
            72867191533977016347540391077053/1199698221700830595209588638208000\
            0000000000*y0^2*y1^24*y2^6*y3^2 + 11990537522767196737717604359/952\
            14144579430999619808622080000000000000*y0*y1^25*y2^6*y3^2 + 
            2256227305214546041149179239/17138546024297579931565551974400000000\
            00000*y1^26*y2^6*y3^2 + 2751242226918533999043850228128414048324713\
            /166624753014004249334665088640000000000*y0^24*y2^8*y3^2 - 
            390011940599045984710654154161723844717443/156210705950628983751248\
            520600000000000*y0^23*y1*y2^8*y3^2 - 
            205388697154255349075117956057710599250976673/833123765070021246673\
            3254432000000000000*y0^22*y1^2*y2^8*y3^2 + 
            29724120096381279040469849211601424136249083/9372642357037739025074\
            911236000000000000*y0^21*y1^3*y2^8*y3^2 + 
            3087250431208635663717782315260654043884737659/24993712952100637400\
            1997632960000000000000*y0^20*y1^4*y2^8*y3^2 - 
            464863632167336415120754016854007575272828799/374905694281509561002\
            996449440000000000000*y0^19*y1^5*y2^8*y3^2 - 
            116174984407460740749988277960801386569056977/499874259042012748003\
            995265920000000000000*y0^18*y1^6*y2^8*y3^2 - 
            50822823720404089185217260613322971331537797/1874528471407547805014\
            98224720000000000000*y0^17*y1^7*y2^8*y3^2 + 
            164132181390337942961370608606028064861958827/999748518084025496007\
            990531840000000000000*y0^16*y1^8*y2^8*y3^2 - 
            307489538772191226072358206834269928752171/959758577360664476167670\
            9105664000000000*y0^15*y1^9*y2^8*y3^2 + 
            190323998391932218901847380046293368503581917/599849110850415297604\
            7943191040000000000000*y0^14*y1^10*y2^8*y3^2 - 
            15764320674866391984968706248095258548600673/1199698221700830595209\
            588638208000000000000*y0^13*y1^11*y2^8*y3^2 + 
            2321174769204227425677178395128159779872943/47987928868033223808383\
            5455283200000000000*y0^12*y1^12*y2^8*y3^2 - 
            56507010513498107136676383366448512523153/4798792886803322380838354\
            5528320000000000*y0^11*y1^13*y2^8*y3^2 + 
            304343842093609567514506293971763935370491/999748518084025496007990\
            531840000000000000*y0^10*y1^14*y2^8*y3^2 - 
            143389287582808214280789945055530431935441/299924555425207648802397\
            1595520000000000000*y0^9*y1^15*y2^8*y3^2 + 
            90256284375096912866965308180546313499219/1199698221700830595209588\
            6382080000000000000*y0^8*y1^16*y2^8*y3^2 - 
            2859027553508261424952654371405042174833/59984911085041529760479431\
            91040000000000000*y0^7*y1^17*y2^8*y3^2 + 
            238028975665337225334853847711361269729/599849110850415297604794319\
            1040000000000000*y0^6*y1^18*y2^8*y3^2 - 
            3494556012103708858201095208216945661/59984911085041529760479431910\
            40000000000000*y0^5*y1^19*y2^8*y3^2 + 
            136733898161620989072493050894124397/133299802411203399467732070912\
            0000000000000*y0^4*y1^20*y2^8*y3^2 - 
            8651355244121404606800062299668169/85692730121487899657827759872000\
            0000000000*y0^3*y1^21*y2^8*y3^2 + 221918276944072587702440470648393\
            /1499622777126038244011985797760000000000000*y0^2*y1^22*y2^8*y3^2 + 
            2811814164219129616170488586191/14996227771260382440119857977600000\
            00000000*y0*y1^23*y2^8*y3^2 - 584912792290188270732863858627/119969\
            82217008305952095886382080000000000000*y1^24*y2^8*y3^2 + 
            4186399225818914323676825987014318999036734391/99974851808402549600\
            799053184000000000000*y0^22*y2^10*y3^2 + 
            33518817027416582526185696248137313362822539/7498113885630191220059\
            92898880000000000000*y0^21*y1*y2^10*y3^2 - 
            2652559189902612021070706794805145673158954467/45443114458364795273\
            090478720000000000000*y0^20*y1^2*y2^10*y3^2 - 
            1679912813144980321857169342454322812196436463/14996227771260382440\
            11985797760000000000000*y0^19*y1^3*y2^10*y3^2 + 
            6859235965400144693219736357223792269495750859/24993712952100637400\
            1997632960000000000000*y0^18*y1^4*y2^10*y3^2 + 
            98141118198922874409354612710232267311427289/6248428238025159350049\
            9408240000000000000*y0^17*y1^5*y2^10*y3^2 + 
            20875640870436410461615478110041539892650129/1041404706337526558341\
            6568040000000000000*y0^16*y1^6*y2^10*y3^2 - 
            2002291315213995789922222391024247248353717963/29992455542520764880\
            23971595520000000000000*y0^15*y1^7*y2^10*y3^2 + 
            6189289483167032411979364845082771793040946523/11996982217008305952\
            095886382080000000000000*y0^14*y1^8*y2^10*y3^2 - 
            3185672390668666237994730448394581145791841/21812694940015101731083\
            429785600000000000*y0^13*y1^9*y2^10*y3^2 + 
            355037845343793351794036097727741251871996561/399899407233610198403\
            1962127360000000000000*y0^12*y1^10*y2^10*y3^2 - 
            2072121322375458836469580367014258064746783/99974851808402549600799\
            053184000000000000*y0^11*y1^11*y2^10*y3^2 + 
            3041655197315837679978616147567070441791441/44433267470401133155910\
            6903040000000000000*y0^10*y1^12*y2^10*y3^2 - 
            1645198326035403329420840867225241426377153/14996227771260382440119\
            85797760000000000000*y0^9*y1^13*y2^10*y3^2 + 
            2793920177589632453238899161469288932265219/11996982217008305952095\
            886382080000000000000*y0^8*y1^14*y2^10*y3^2 - 
            727006207649349634972065409451619756661/374905694281509561002996449\
            44000000000000*y0^7*y1^15*y2^10*y3^2 + 
            1894016054518973482027962384878257178879/79979881446722039680639242\
            5472000000000000*y0^6*y1^16*y2^10*y3^2 - 
            95225257724154708105244104086393659151/1999497036168050992015981063\
            680000000000000*y0^5*y1^17*y2^10*y3^2 + 
            418995103196843587611943321274052463/888665349408022663118213806080\
            00000000000*y0^4*y1^18*y2^10*y3^2 - 
            45426743700712454097143640140044939/1428212168691464994297129331200\
            00000000000*y0^3*y1^19*y2^10*y3^2 + 
            21865671662003627042061778805909129/1199698221700830595209588638208\
            0000000000000*y0^2*y1^20*y2^10*y3^2 - 
            2375281622807360431173178154261/70075830706824217009905878400000000\
            00000*y0*y1^21*y2^10*y3^2 - 46339819107001142634128441706437/399899\
            4072336101984031962127360000000000000*y1^22*y2^10*y3^2 + 
            100900848555442317920504002816343165115138479863/149962277712603824\
            4011985797760000000000000*y0^20*y2^12*y3^2 + 
            1385609622297954815014760181769504850645588693/37490569428150956100\
            2996449440000000000000*y0^19*y1*y2^12*y3^2 - 
            132144511841249123510211568179299038763384012819/149962277712603824\
            4011985797760000000000000*y0^18*y1^2*y2^12*y3^2 - 
            898086209384882936951576243085143255125416649/149962277712603824401\
            198579776000000000000*y0^17*y1^3*y2^12*y3^2 + 
            123099571721140471374935417974341463557174693263/299924555425207648\
            8023971595520000000000000*y0^16*y1^4*y2^12*y3^2 + 
            14450579938626591601452262328345480719350957673/2999245554252076488\
            023971595520000000000000*y0^15*y1^5*y2^12*y3^2 + 
            19400015900983629244587730236444547073983796567/2999245554252076488\
            023971595520000000000000*y0^14*y1^6*y2^12*y3^2 - 
            381511897598289157624702912096663691727641633/428463650607439498289\
            138799360000000000000*y0^13*y1^7*y2^12*y3^2 + 
            1851906477240100877771670185045122027472108143/17138546024297579931\
            56555197440000000000000*y0^12*y1^8*y2^12*y3^2 - 
            112174784011498747088257134376975363839850313/545317373500377543277\
            085744640000000000000*y0^11*y1^9*y2^12*y3^2 + 
            658077934518379202098677130691642154511604197/599849110850415297604\
            7943191040000000000000*y0^10*y1^10*y2^12*y3^2 - 
            12056662472922247408888376311435587674381099/7498113885630191220059\
            92898880000000000000*y0^9*y1^11*y2^12*y3^2 + 
            109216549492588911276274176255112677655231/222578519796072466643708\
            46720000000000000*y0^8*y1^12*y2^12*y3^2 - 
            1313748820536812858284269906024389900240303/29992455542520764880239\
            71595520000000000000*y0^7*y1^13*y2^12*y3^2 + 
            7523570044894702541130032386471884639587/93726423570377390250749112\
            360000000000000*y0^6*y1^14*y2^12*y3^2 - 
            1490434355262750745644173681737331574307/59984911085041529760479431\
            9104000000000000*y0^5*y1^15*y2^12*y3^2 + 
            717098622780334617248221681411242664603/239939644340166119041917727\
            6416000000000000*y0^4*y1^16*y2^12*y3^2 - 
            23505855355848600891916247246211110629/5998491108504152976047943191\
            040000000000000*y0^3*y1^17*y2^12*y3^2 + 
            245854488361006904755950239003303351/199949703616805099201598106368\
            0000000000000*y0^2*y1^18*y2^12*y3^2 - 
            7635729459081578303677549278339773/49987425904201274800399526592000\
            0000000000*y0*y1^19*y2^12*y3^2 - 22562558256643523510022821680307/4\
            3625389880030203462166859571200000000000*y1^20*y2^12*y3^2 + 
            16158679213807283561742550843935790653103548263/2221663373520056657\
            79553451520000000000000*y0^18*y2^14*y3^2 + 
            626078870978912784731679713943997134635320123/136329343375094385819\
            271436160000000000000*y0^17*y1*y2^14*y3^2 - 
            540699333123040237315546122590285736483772660583/599849110850415297\
            6047943191040000000000000*y0^16*y1^2*y2^14*y3^2 - 
            11567692579999880984260858014627016016110748827/1999497036168050992\
            015981063680000000000000*y0^15*y1^3*y2^14*y3^2 + 
            77211526950236922777416325338593567491557922431/1713854602429757993\
            156555197440000000000000*y0^14*y1^4*y2^14*y3^2 + 
            15461656057295350020923262012376193235547664963/2999245554252076488\
            023971595520000000000000*y0^13*y1^5*y2^14*y3^2 + 
            116983239174384643589713189573363816683395641109/119969822170083059\
            52095886382080000000000000*y0^12*y1^6*y2^14*y3^2 - 
            577542712731760596953313162458957955738346829/749811388563019122005\
            992898880000000000000*y0^11*y1^7*y2^14*y3^2 + 
            2056454737021739743949920899712724150536571357/17138546024297579931\
            56555197440000000000000*y0^10*y1^8*y2^14*y3^2 - 
            135172603676410454699221606284961297130799727/999748518084025496007\
            990531840000000000000*y0^9*y1^9*y2^14*y3^2 + 
            174299533051679135848082404449229367140831699/239939644340166119041\
            9177276416000000000000*y0^8*y1^10*y2^14*y3^2 - 
            3489039549629628994048682292663849540985121/59984911085041529760479\
            4319104000000000000*y0^7*y1^11*y2^14*y3^2 + 
            10497396034446853903528660951376361063043393/5998491108504152976047\
            943191040000000000000*y0^6*y1^12*y2^14*y3^2 - 
            177629383631120666454700682661668645694683/299924555425207648802397\
            1595520000000000000*y0^5*y1^13*y2^14*y3^2 + 
            72692336337535366568594519293693360123291/5998491108504152976047943\
            191040000000000000*y0^4*y1^14*y2^14*y3^2 + 
            9927082987214883205629704281718617/69426980422501770556110453600000\
            00000000*y0^3*y1^15*y2^14*y3^2 + 1208958384339998694991474955415454\
            853/77902481928625363325297963520000000000000*y0^2*y1^16*y2^14*y3^2 
            - 192542607378821339302232622639045953/5998491108504152976047943191\
            040000000000000*y0*y1^17*y2^14*y3^2 - 
            9359436578134451397406082050806073/11996982217008305952095886382080\
            00000000000*y1^18*y2^14*y3^2 + 324982014958548285833113934739635401\
            51726970033/599849110850415297604794319104000000000000*y0^16*y2^16*\
            y3^2 + 16208185200958579693043794805451629849360392717/599849110850\
            4152976047943191040000000000000*y0^15*y1*y2^16*y3^2 - 
            127329065488442319841356746936056476629418200489/199949703616805099\
            2015981063680000000000000*y0^14*y1^2*y2^16*y3^2 - 
            30097183299057898732475980924768263700810189/1558049638572507266505\
            9592704000000000000*y0^13*y1^3*y2^16*y3^2 + 
            50353187444420174619018200820348348783543578377/1332998024112033994\
            677320709120000000000000*y0^12*y1^4*y2^16*y3^2 + 
            617020941654663499680630349397002461099097351/222166337352005665779\
            553451520000000000000*y0^11*y1^5*y2^16*y3^2 + 
            3160397085001893217266559154005708403121196991/37490569428150956100\
            2996449440000000000000*y0^10*y1^6*y2^16*y3^2 - 
            1213380805416843777412050545914415861988414253/29992455542520764880\
            23971595520000000000000*y0^9*y1^7*y2^16*y3^2 + 
            706902395979083874805199092398307073624239/969453108445115632492596\
            879360000000000*y0^8*y1^8*y2^16*y3^2 - 
            62196841657232896739970893995541656239483007/1499622777126038244011\
            985797760000000000000*y0^7*y1^9*y2^16*y3^2 + 
            36159188003079618292665058659831342191359/1420097326823899852284077\
            460000000000000*y0^6*y1^10*y2^16*y3^2 - 
            178595220218979970554317935143861760643957/249937129521006374001997\
            632960000000000000*y0^5*y1^11*y2^16*y3^2 + 
            1739525200332677814189222374857325088036473/59984911085041529760479\
            43191040000000000000*y0^4*y1^12*y2^16*y3^2 + 
            743437630778430829456817776026224285029/599849110850415297604794319\
            104000000000000*y0^3*y1^13*y2^16*y3^2 + 
            248147566600009544024895566511081777283/333249506028008498669330177\
            280000000000000*y0^2*y1^14*y2^16*y3^2 + 
            9176706518806112305917156708085967569/74981138856301912200599289888\
            0000000000000*y0*y1^15*y2^16*y3^2 + 
            1799106033370086097597317524647/15778859186932220580934194000000000\
            000*y1^16*y2^16*y3^2 + 33144229144807450942798385959204470371404347\
            8789/11996982217008305952095886382080000000000000*y0^14*y2^18*y3^2 +
            626059304611303101859409710051369092919063633/666499012056016997338\
            660354560000000000000*y0^13*y1*y2^18*y3^2 - 
            24067363860072422698960861079389610796571542037/7997988144672203968\
            06392425472000000000000*y0^12*y1^2*y2^18*y3^2 + 
            580056527823491914285186651254078459954109/148772100905360936905950\
            9720000000000000*y0^11*y1^3*y2^18*y3^2 + 
            8581641553722510321816719407770489522148097633/36354491566691836218\
            4723829760000000000000*y0^10*y1^4*y2^18*y3^2 + 
            337547867897473744464703447133747346196181423/499874259042012748003\
            995265920000000000000*y0^9*y1^5*y2^18*y3^2 + 
            51600234402086184111847615994324197671106613297/1199698221700830595\
            2095886382080000000000000*y0^8*y1^6*y2^18*y3^2 - 
            2774111869085372088505879572181037158044209/24993712952100637400199\
            763296000000000000*y0^7*y1^7*y2^18*y3^2 + 
            158424486694109988332004713277391240219304321/666499012056016997338\
            660354560000000000000*y0^6*y1^8*y2^18*y3^2 - 
            1013165761389947378015482174204237674599891/24993712952100637400199\
            7632960000000000000*y0^5*y1^9*y2^18*y3^2 + 
            1212239067362541513486606401503800498574277/28564243373829299885942\
            5866240000000000000*y0^4*y1^10*y2^18*y3^2 + 
            2576065616378679876895562624459217335461/83312376507002124667332544\
            320000000000000*y0^3*y1^11*y2^18*y3^2 + 
            4350374703114873099452390898911911297303/23993964434016611904191772\
            7641600000000000*y0^2*y1^12*y2^18*y3^2 + 
            15347430904723748720247653458312831567/4165618825350106233366627216\
            0000000000000*y0*y1^13*y2^18*y3^2 + 
            14881807327346613015309488577088611359/1999497036168050992015981063\
            680000000000000*y1^14*y2^18*y3^2 + 
            36876635089428672391184676403025598890885442821/3998994072336101984\
            031962127360000000000000*y0^12*y2^20*y3^2 + 
            636492718241678804609705665357401197438833061/199949703616805099201\
            5981063680000000000000*y0^11*y1*y2^20*y3^2 - 
            16597376685697662968561370640425372493448551469/1999497036168050992\
            015981063680000000000000*y0^10*y1^2*y2^20*y3^2 + 
            10066156268901803849798500622751744455887457/2499371295210063740019\
            9763296000000000000*y0^9*y1^3*y2^20*y3^2 + 
            8185159844531873169132137893395139827276574069/79979881446722039680\
            6392425472000000000000*y0^8*y1^4*y2^20*y3^2 + 
            2850954558758168149753303877612145960614461/14282121686914649942971\
            2933120000000000000*y0^7*y1^5*y2^20*y3^2 + 
            207821251177160944799034615465995643461035559/166624753014004249334\
            665088640000000000000*y0^6*y1^6*y2^20*y3^2 - 
            1218814778433124378338066645240296054611633/14282121686914649942971\
            2933120000000000000*y0^5*y1^7*y2^20*y3^2 + 
            14924064670689056608165258178536648924254553/3998994072336101984031\
            96212736000000000000*y0^4*y1^8*y2^20*y3^2 + 
            10176475903520219507358807563257470318137/2856424337382929988594258\
            6624000000000000*y0^3*y1^9*y2^20*y3^2 + 
            63491729919662897737698823623524057703331/2499371295210063740019976\
            32960000000000000*y0^2*y1^10*y2^20*y3^2 + 
            383920157536786474349464753145149377877/714106084345732497148564665\
            60000000000000*y0*y1^11*y2^20*y3^2 + 
            322415876542006423583057414451969490031/199949703616805099201598106\
            3680000000000000*y1^12*y2^20*y3^2 + 
            5375882478197391320703670004779030911761498623/29992455542520764880\
            23971595520000000000000*y0^10*y2^22*y3^2 + 
            6370377710592078853315678245425713958630461/47987928868033223808383\
            545528320000000000*y0^9*y1*y2^22*y3^2 - 
            981736131691300082259813982312487023417133/165247688939508346447601\
            7408000000000000*y0^8*y1^2*y2^22*y3^2 + 
            72828540011681596866288333317688084026216543/1199698221700830595209\
            588638208000000000000*y0^7*y1^3*y2^22*y3^2 + 
            6675491435032200116323260820025756863754415757/23993964434016611904\
            19177276416000000000000*y0^6*y1^4*y2^22*y3^2 - 
            826537769766114954550701382976905065392927/166624753014004249334665\
            088640000000000000*y0^5*y1^5*y2^22*y3^2 + 
            12546375658865771197609537688166978015610151/6855418409719031972626\
            2207897600000000000*y0^4*y1^6*y2^22*y3^2 + 
            1187282800862493388230504136630009720698859/59984911085041529760479\
            4319104000000000000*y0^3*y1^7*y2^22*y3^2 + 
            242298704664544769619656452362970170574349/114256973495317199543770\
            346496000000000000*y0^2*y1^8*y2^22*y3^2 + 
            7812800570261464774588112564917510086517/17138546024297579931565551\
            9744000000000000*y0*y1^9*y2^22*y3^2 + 
            2203319617484966903430588506063273038607/10906347470007550865541714\
            89280000000000000*y1^10*y2^22*y3^2 + 
            29581385684454352470645647304736491022788103/1999497036168050992015\
            98106368000000000000*y0^8*y2^24*y3^2 + 
            2533133705320343108744850972272990269898959/79979881446722039680639\
            242547200000000000*y0^7*y1*y2^24*y3^2 + 
            47036735643386340562063269942400566862818439/1332998024112033994677\
            32070912000000000000*y0^6*y1^2*y2^24*y3^2 - 
            138037397890413683102982189106415729828933/399899407233610198403196\
            212736000000000000*y0^5*y1^3*y2^24*y3^2 + 
            64628886489204804855944403561135840042727691/1599597628934440793612\
            78485094400000000000*y0^4*y1^4*y2^24*y3^2 + 
            24903076520278861138573617567855371884847/5193498795241690888353197\
            568000000000000*y0^3*y1^5*y2^24*y3^2 + 
            708845643464037841765305932357433060127/705289959847637034220804608\
            00000000000*y0^2*y1^6*y2^24*y3^2 + 
            22190800815849218529933215635055284740857/9997485180840254960079905\
            3184000000000000*y0*y1^7*y2^24*y3^2 + 
            12303720541883712784133725605661667527051/7997988144672203968063924\
            25472000000000000*y1^8*y2^24*y3^2 + 
            11121405869142121261587628913380306975717/2908359325335346897477790\
            638080000000000*y0^6*y2^26*y3^2 + 122848185793293714939428755737633\
            78457957/5331992096448135978709282836480000000000*y0^5*y1*y2^26*y3^\
            2 + 65175584597169282530598320218946625915323/710932279526418130494\
            571044864000000000*y0^4*y1^2*y2^26*y3^2 + 
            13416349793176765771395032832166045013/6528969914018125688215448371\
            200000000*y0^3*y1^3*y2^26*y3^2 + 1538526588196927897389997786573824\
            3688627/710932279526418130494571044864000000000*y0^2*y1^4*y2^26*y3^\
            2 + 30187712965767302184913767810282378091/605908192778197270307873\
            04960000000000*y0*y1^5*y2^26*y3^2 + 
            17453012233903940999808042984130779563/2643963023032133543161627852\
            80000000000*y1^6*y2^26*y3^2 + 9086869202169656010634964266696157833\
            3/38778124337804625299703875174400000000*y0^4*y2^28*y3^2 + 
            35094817529588901935194963348541216819/2132796838579254391483713134\
            59200000000*y0^3*y1*y2^28*y3^2 + 9845650616320492935415860498759686\
            7431/23697742650880604349819034828800000000*y0^2*y1^2*y2^28*y3^2 + 
            3991807768713501765510434447585556071/53319920964481359787092828364\
            800000000*y0*y1^3*y2^28*y3^2 + 529544113670780150616620152615458036\
            23/426559367715850878296742626918400000000*y1^4*y2^28*y3^2 + 
            6142235936261508250394792352530777/92328867470963393570723512320000\
            000*y0^2*y2^30*y3^2 - 567753583825994691387929813681083/20312350843\
            61194658555917271040000000*y0*y1*y2^30*y3^2 + 
            17235730437702954064893414052646557/1015617542180597329277958635520\
            000000*y1^2*y2^30*y3^2 + 22003408867112703235148795471161/270831344\
            58149262114078896947200000*y2^32*y3^2 - 
            8499758157628166206764214033/714269345910512042758338000*y0^31*y3^3 
            + 278600436588254299006509631/714269345910512042758338000*y0^30*y1*\
            y3^3 + 12027145784701739148520451779777/514273929055568670786003360\
            000*y0^29*y1^2*y3^3 - 5956608938387111927724196726123/2571369645277\
            843353930016800000*y0^28*y1^3*y3^3 - 
            15912962306437641086429478111344593/9256930723000236074148060480000\
            00*y0^27*y1^4*y3^3 + 25785820239283558768346829244641133/7714108935\
            833530061790050400000000*y0^26*y1^5*y3^3 + 
            2355941107052216343162111422413959523/55541584338001416444888362880\
            0000000*y0^25*y1^6*y3^3 - 1754768158405458450571834813810078501/833\
            123765070021246673325443200000000*y0^24*y1^7*y3^3 - 
            80797183873557866227892100229278582257/9997485180840254960079905318\
            40000000000*y0^23*y1^8*y3^3 + 8640757466364651346179063454511544135\
            11/2142318253037197491445693996800000000000*y0^22*y1^9*y3^3 - 
            46670455333220959640250947068597885485443/3749056942815095610029964\
            49440000000000000*y0^21*y1^10*y3^3 - 
            299718497460590540543073297626780837351/535579563259299372861423499\
            20000000000000*y0^20*y1^11*y3^3 + 199820296557504135108743113492225\
            90591/1487721009053609369059509720000000000000*y0^19*y1^12*y3^3 - 
            40591159688904012766045629989346830329/1041404706337526558341656804\
            0000000000000*y0^18*y1^13*y3^3 + 9325691720719442115723186442193175\
            979/26778978162964968643071174960000000000000*y0^17*y1^14*y3^3 + 
            2161175148144093661746275202012107303/34082335843773596454817859040\
            000000000000*y0^16*y1^15*y3^3 - 65722808402022214080980415395866416\
            7/26778978162964968643071174960000000000000*y0^15*y1^16*y3^3 + 
            41067942207823233553197935934560897/5680389307295599409136309840000\
            000000000*y0^14*y1^17*y3^3 - 189802328449531874912416849619199943/6\
            2484282380251593500499408240000000000000*y0^13*y1^18*y3^3 + 
            429225892052111029564419054916221887/374905694281509561002996449440\
            000000000000*y0^12*y1^19*y3^3 - 44807300691419357753184527065711/15\
            3022732359799820817549571200000000000*y0^11*y1^20*y3^3 + 
            1530302373432661095588650349268771/31242141190125796750249704120000\
            000000000*y0^10*y1^21*y3^3 - 1471261576706634720098634572639/309839\
            416761578149589253264000000000000*y0^9*y1^22*y3^3 + 
            14669878839098825494890266197943/3749056942815095610029964494400000\
            00000000*y0^8*y1^23*y3^3 + 19447051846365695871915258668333/3749056\
            94281509561002996449440000000000000*y0^7*y1^24*y3^3 - 
            1960672413378465897204772141/44262773823082592798464752000000000000\
            0*y0^6*y1^25*y3^3 - 1793390979315488869853327/104953863072565034854\
            28640000000000000*y0^5*y1^26*y3^3 + 
            21726911840632043302994149/1275189436331665173479579760000000000000\
            *y0^4*y1^27*y3^3 + 3390719373938438192539/1288070137708752700484424\
            0000000000000*y0^3*y1^28*y3^3 - 5249704927316845618651/318797359082\
            916293369894940000000000000*y0^2*y1^29*y3^3 - 
            156409614148543086289/956392077248748880109684820000000000000*y0*y1\
            ^30*y3^3 + 6529568570002919/2988725241402340250342765062500000000*y\
            1^31*y3^3 - 26429788496802651770345970374191/5142739290555686707860\
            03360000*y0^29*y2^2*y3^3 + 647786843484473465068507017342451/428561\
            6075463072256550028000000*y0^28*y1*y2^2*y3^3 + 
            18723965130384845253898405974143777/1851386144600047214829612096000\
            00*y0^27*y1^2*y2^2*y3^3 - 1460473320018727289910799500379641679/462\
            8465361500118037074030240000000*y0^26*y1^3*y2^2*y3^3 - 
            22655525879280319611268633230872258003/2777079216900070822244418144\
            00000000*y0^25*y1^4*y2^2*y3^3 + 10604747569057466399054508053450489\
            769017/41656188253501062333666272160000000000*y0^24*y1^5*y2^2*y3^3 +
            153253874191014175231785751193062210705033/499874259042012748003995\
            2659200000000000*y0^23*y1^6*y2^2*y3^3 - 
            6225630071249475513586902912214383342509/75738524097274658788484131\
            200000000000*y0^22*y1^7*y2^2*y3^3 - 
            5111149580937318132034814894566630165114861/59984911085041529760479\
            4319104000000000000*y0^21*y1^8*y2^2*y3^3 + 
            7739945347427828927802738857338603759957879/59984911085041529760479\
            4319104000000000000*y0^20*y1^9*y2^2*y3^3 + 
            595418183685564282544784553162379095122623/499874259042012748003995\
            265920000000000000*y0^19*y1^10*y2^2*y3^3 - 
            51288590556876596174590094891289473433713/4686321178518869512537455\
            6180000000000000*y0^18*y1^11*y2^2*y3^3 - 
            73836894567211115633193828720908325188963/1499622777126038244011985\
            797760000000000000*y0^17*y1^12*y2^2*y3^3 + 
            84983734377429928250892167164288272865739/2999245554252076488023971\
            595520000000000000*y0^16*y1^13*y2^2*y3^3 + 
            689333392239921940105951837015679271551/187452847140754780501498224\
            720000000000000*y0^15*y1^14*y2^2*y3^3 + 
            51246166663620071336880007672380833527/3570530421728662485742823328\
            0000000000000*y0^14*y1^15*y2^2*y3^3 - 
            553502506071728131738210390024088362769/749811388563019122005992898\
            880000000000000*y0^13*y1^16*y2^2*y3^3 + 
            30946589382210747243641732309631693599/2726586867501887716385428723\
            20000000000000*y0^12*y1^17*y2^2*y3^3 - 
            59311101993232543611776358745309592923/1499622777126038244011985797\
            760000000000000*y0^11*y1^18*y2^2*y3^3 + 
            706064860242883270715123926398224939/681646716875471929096357180800\
            00000000000*y0^10*y1^19*y2^2*y3^3 - 
            130616272209499189941631148373731981/149962277712603824401198579776\
            000000000000*y0^9*y1^20*y2^2*y3^3 - 
            40604193297837102627619367143491707/2999245554252076488023971595520\
            000000000000*y0^8*y1^21*y2^2*y3^3 - 
            83122725726504974466997742999083/1499622777126038244011985797760000\
            00000000*y0^7*y1^22*y2^2*y3^3 + 757735101561406542149994394693/1999\
            497036168050992015981063680000000000*y0^6*y1^23*y2^2*y3^3 + 
            160495612059864994410321948767/222166337352005665779553451520000000\
            00000*y0^5*y1^24*y2^2*y3^3 - 51594981530207751816869136523/22721557\
            229182397636545239360000000000000*y0^4*y1^25*y2^2*y3^3 - 
            227044414113875086393937401/535579563259299372861423499200000000000\
            0*y0^3*y1^26*y2^2*y3^3 + 8494275063226444796601119/5100757745326660\
            693918319040000000000000*y0^2*y1^27*y2^2*y3^3 + 
            716071356131896627289819/30604546471959964163509914240000000000000*\
            y0*y1^28*y2^2*y3^3 + 3741896848499940865693/15302273235979982081754\
            957120000000000000*y1^29*y2^2*y3^3 - 
            61811162445998052828002304165654733/1446395425468786886585634450000\
            00*y0^27*y2^4*y3^3 + 1342375531534284922593618670853095613/16530233\
            43392899298955010800000000*y0^26*y1*y2^4*y3^3 + 
            154818408337868486020008068792587496957/185138614460004721482961209\
            600000000*y0^25*y1^2*y2^4*y3^3 - 7782444135899542983154279600566569\
            63417/520702353168763279170828402000000000*y0^24*y1^3*y2^4*y3^3 - 
            71731472780661975195768169021511353519577/1110831686760028328897767\
            25760000000000*y0^23*y1^4*y2^4*y3^3 + 
            6428777147451078904100299606257686323716463/62484282380251593500499\
            40824000000000000*y0^22*y1^5*y2^4*y3^3 + 
            162011728286653398035265534276063821155290407/749811388563019122005\
            992898880000000000000*y0^21*y1^6*y2^4*y3^3 - 
            29148067263399545739806910247792163698829617/1499622777126038244011\
            98579776000000000000*y0^20*y1^7*y2^4*y3^3 - 
            172983042035889634391517510879417159808520101/299924555425207648802\
            3971595520000000000000*y0^19*y1^8*y2^4*y3^3 + 
            221955499328568131787007998994194205781921/123425742973336480988640\
            80640000000000000*y0^18*y1^9*y2^4*y3^3 + 
            213707429385475342627676046399982363592783/333249506028008498669330\
            17728000000000000*y0^17*y1^10*y2^4*y3^3 - 
            457712773591740472082201628306931657540303/374905694281509561002996\
            449440000000000000*y0^16*y1^11*y2^4*y3^3 - 
            383302997518914640184147449845092517521/102854785811113734157200672\
            0000000000000*y0^15*y1^12*y2^4*y3^3 + 
            39543302250760762871818691337798400706681/3332495060280084986693301\
            77280000000000000*y0^14*y1^13*y2^4*y3^3 - 
            44129583605339963366747554355818356941767/1499622777126038244011985\
            797760000000000000*y0^13*y1^14*y2^4*y3^3 + 
            514595211779288445563405397298884261077/499874259042012748003995265\
            92000000000000*y0^12*y1^15*y2^4*y3^3 - 
            702858178272096506732314293068551998683/249937129521006374001997632\
            960000000000000*y0^11*y1^16*y2^4*y3^3 + 
            98262783000426443286074878196953049957/1666247530140042493346650886\
            40000000000000*y0^10*y1^17*y2^4*y3^3 - 
            26190405496272253414054698240732304351/2999245554252076488023971595\
            52000000000000*y0^9*y1^18*y2^4*y3^3 + 
            6312136743157619748697865043008693173/99974851808402549600799053184\
            0000000000000*y0^8*y1^19*y2^4*y3^3 - 
            23993131056046845843317544286867091/7498113885630191220059928988800\
            0000000000*y0^7*y1^20*y2^4*y3^3 + 638336730001008320300881298487449\
            9/999748518084025496007990531840000000000000*y0^6*y1^21*y2^4*y3^3 - 
            63187302425921560948201585111319/4544311445836479527309047872000000\
            0000000*y0^5*y1^22*y2^4*y3^3 + 1044473781562080429522441377059/3060\
            4546471959964163509914240000000000000*y0^4*y1^23*y2^4*y3^3 - 
            1492221700295166045020060886163/29992455542520764880239715955200000\
            00000000*y0^3*y1^24*y2^4*y3^3 - 8559879746385721708108389563/599849\
            110850415297604794319104000000000000*y0^2*y1^25*y2^4*y3^3 - 
            9731783592251714874838967/1338948908148248432153558748000000000000*\
            y0*y1^26*y2^4*y3^3 - 1140845550580351413139543/20403030981306642775\
            673276160000000000000*y1^27*y2^4*y3^3 - 
            237998070738657946904199298977127792433/694269804225017705561104536\
            00000000*y0^25*y2^6*y3^3 + 6583179446727735288111724283284057123703\
            /3786926204863732939424206560000000000*y0^24*y1*y2^6*y3^3 + 
            1219831312151712630960355426355947123977431/19994970361680509920159\
            8106368000000000*y0^23*y1^2*y2^6*y3^3 - 
            21613376535581964216581222155112301840314261/7498113885630191220059\
            928988800000000000*y0^22*y1^3*y2^6*y3^3 - 
            168037073556375178453987074950550536871651721/428463650607439498289\
            13879936000000000000*y0^21*y1^4*y2^6*y3^3 + 
            2640833452617139856848602789029239176557701309/14996227771260382440\
            11985797760000000000000*y0^20*y1^5*y2^6*y3^3 + 
            1352443837816694250750138868024740978213043/24344525602695426039155\
            61360000000000000*y0^19*y1^6*y2^6*y3^3 - 
            128466421839233493742114515498684295324849207/149962277712603824401\
            1985797760000000000000*y0^18*y1^7*y2^6*y3^3 - 
            2138848983880690825930184228054030312699161/21158698795429111026624\
            138240000000000000*y0^17*y1^8*y2^6*y3^3 + 
            37397552537786342232683126462742723430294229/1199698221700830595209\
            5886382080000000000000*y0^16*y1^9*y2^6*y3^3 + 
            3123941885049295249095982181252139936379657/19994970361680509920159\
            81063680000000000000*y0^15*y1^10*y2^6*y3^3 + 
            9196694233405398125666727697665972807428429/29992455542520764880239\
            71595520000000000000*y0^14*y1^11*y2^6*y3^3 - 
            2903156177418676712274015399058354477317211/19994970361680509920159\
            81063680000000000000*y0^13*y1^12*y2^6*y3^3 + 
            4840953950561777265763352179376257715315663/11996982217008305952095\
            886382080000000000000*y0^12*y1^13*y2^6*y3^3 - 
            676332829442917511901502636418226804329429/599849110850415297604794\
            3191040000000000000*y0^11*y1^14*y2^6*y3^3 + 
            759911638247073986859926942728636143163/317380481931436665399362073\
            60000000000000*y0^10*y1^15*y2^6*y3^3 - 
            13226580955085466240956044714874195591981/2999245554252076488023971\
            595520000000000000*y0^9*y1^16*y2^6*y3^3 + 
            400295855144254359486232405058059702973/799798814467220396806392425\
            472000000000000*y0^8*y1^17*y2^6*y3^3 - 
            18156380126605084247782442316657356257/3998994072336101984031962127\
            36000000000000*y0^7*y1^18*y2^6*y3^3 + 
            157961316091760306360539887467382607/166624753014004249334665088640\
            000000000000*y0^6*y1^19*y2^6*y3^3 - 
            81443065024997432166570760974338953/8569273012148789965782775987200\
            00000000000*y0^5*y1^20*y2^6*y3^3 + 
            8682862035543679789675938042808681/13329980241120339946773207091200\
            00000000000*y0^4*y1^21*y2^6*y3^3 - 
            72959052654667738060295682728437/2221663373520056657795534515200000\
            00000000*y0^3*y1^22*y2^6*y3^3 + 38045086841006146770539709684967/59\
            98491108504152976047943191040000000000000*y0^2*y1^23*y2^6*y3^3 - 
            935222196543321506373220396369/239939644340166119041917727641600000\
            0000000*y0*y1^24*y2^6*y3^3 - 417323290646558305149981319/8331237650\
            7002124667332544320000000000000*y1^25*y2^6*y3^3 - 
            4722236596348613577586108829378721537670801/35705304217286624857428\
            2332800000000000*y0^23*y2^8*y3^3 + 
            35333484251840639147632233273452715987110933/2499371295210063740019\
            9763296000000000000*y0^22*y1*y2^8*y3^3 + 
            299456814655195983783795088622357773852958659/136329343375094385819\
            27143616000000000000*y0^21*y1^2*y2^8*y3^3 - 
            1490304524375129436744431587319861005462712239/74981138856301912200\
            5992898880000000000000*y0^20*y1^3*y2^8*y3^3 - 
            2179567459907229071476351301336580014538318001/16662475301400424933\
            4665088640000000000000*y0^19*y1^4*y2^8*y3^3 + 
            732136518166131115722420473710334846320196329/749811388563019122005\
            992898880000000000000*y0^18*y1^5*y2^8*y3^3 + 
            57048319031231792225413425665900017885913021/1999497036168050992015\
            98106368000000000000*y0^17*y1^6*y2^8*y3^3 + 
            120886485764721825007609940712024989981099323/428463650607439498289\
            138799360000000000000*y0^16*y1^7*y2^8*y3^3 - 
            690855173102634702663722322357792216103789901/399899407233610198403\
            1962127360000000000000*y0^15*y1^8*y2^8*y3^3 + 
            13465628332350253626892962392727124137547621/3635449156669183621847\
            23829760000000000000*y0^14*y1^9*y2^8*y3^3 - 
            37737102737114419555703955480138768954534629/1332998024112033994677\
            320709120000000000000*y0^13*y1^10*y2^8*y3^3 + 
            16897672190775614432757445588193789279938271/1713854602429757993156\
            555197440000000000000*y0^12*y1^11*y2^8*y3^3 - 
            190752912157292810692152957361930551594403/605908192778197270307873\
            04960000000000000*y0^11*y1^12*y2^8*y3^3 + 
            7841923746611043097555896405409008795355357/11996982217008305952095\
            886382080000000000000*y0^10*y1^13*y2^8*y3^3 - 
            9786267282205775477656619331884970448967/66649901205601699733866035\
            456000000000000*y0^9*y1^14*y2^8*y3^3 + 
            3809186010784808463103280448043004617/20151141709932486692022988800\
            0000000000*y0^8*y1^15*y2^8*y3^3 - 300178253756199444792737480881317\
            00078739/11996982217008305952095886382080000000000000*y0^7*y1^16*y2\
            ^8*y3^3 + 130209244821738837611188851733682227301/10906347470007550\
            86554171489280000000000000*y0^6*y1^17*y2^8*y3^3 - 
            3192200195808196775007263824982678533/36354491566691836218472382976\
            0000000000000*y0^5*y1^18*y2^8*y3^3 + 
            1920110277073218211498554977254612639/11996982217008305952095886382\
            080000000000000*y0^4*y1^19*y2^8*y3^3 - 
            57908711421976245944112406479079087/2999245554252076488023971595520\
            000000000000*y0^3*y1^20*y2^8*y3^3 + 
            11827943853293305103398972155197767/1199698221700830595209588638208\
            0000000000000*y0^2*y1^21*y2^8*y3^3 - 
            27469980062162472975896899773703/5998491108504152976047943191040000\
            000000000*y0*y1^22*y2^8*y3^3 - 121833174332324413046547789013/17138\
            54602429757993156555197440000000000000*y1^23*y2^8*y3^3 - 
            85581089115441361596483730136986245800913762961/2999245554252076488\
            023971595520000000000000*y0^21*y2^10*y3^3 - 
            446932340104664473235933278263599042264134753/599849110850415297604\
            794319104000000000000*y0^20*y1*y2^10*y3^3 + 
            67069948918284774460217858281633784212041212467/1499622777126038244\
            011985797760000000000000*y0^19*y1^2*y2^10*y3^3 + 
            260367224749707558175479900360498529266681271/166624753014004249334\
            665088640000000000000*y0^18*y1^3*y2^10*y3^3 - 
            279922978803673164717059248756921200483787507/105793493977145555133\
            12069120000000000000*y0^17*y1^4*y2^10*y3^3 - 
            9849842567545193770000886236661026083596592727/59984911085041529760\
            47943191040000000000000*y0^16*y1^5*y2^10*y3^3 - 
            11659499617167738066744673171285251161244114839/5998491108504152976\
            047943191040000000000000*y0^15*y1^6*y2^10*y3^3 + 
            20908235206732615223130894674715881796628489/3173804819314366653993\
            6207360000000000000*y0^14*y1^7*y2^10*y3^3 - 
            500465515947653514569926092033943529563222511/109063474700075508655\
            4171489280000000000000*y0^13*y1^8*y2^10*y3^3 + 
            8907826985630831604124660263478074278791823/77902481928625363325297\
            963520000000000000*y0^12*y1^9*y2^10*y3^3 - 
            358906326302102185326691973694408473888733641/599849110850415297604\
            7943191040000000000000*y0^11*y1^10*y2^10*y3^3 + 
            23718956822836551062061972963754560314267293/1999497036168050992015\
            981063680000000000000*y0^10*y1^11*y2^10*y3^3 - 
            10488474843394975570267657347519044988479/3085643574333412024716020\
            160000000000000*y0^9*y1^12*y2^10*y3^3 + 
            1796157722113694185690634832339779593594447/39989940723361019840319\
            62127360000000000000*y0^8*y1^13*y2^10*y3^3 - 
            19514983133654860742057912773319792133037/2399396443401661190419177\
            27641600000000000*y0^7*y1^14*y2^10*y3^3 + 
            4490877520018455482568333965580579622603/85692730121487899657827759\
            8720000000000000*y0^6*y1^15*y2^10*y3^3 - 
            6494499800215698072865273468939117484177/11996982217008305952095886\
            382080000000000000*y0^5*y1^16*y2^10*y3^3 + 
            25303553171657170065374710466042088881/2999245554252076488023971595\
            520000000000000*y0^4*y1^17*y2^10*y3^3 - 
            4912054575467124077293809182319652991/59984911085041529760479431910\
            40000000000000*y0^3*y1^18*y2^10*y3^3 + 
            214220743405882654314076539116584423/599849110850415297604794319104\
            0000000000000*y0^2*y1^19*y2^10*y3^3 + 
            47880628058772107086203719521171/4284636506074394982891387993600000\
            00000000*y0*y1^20*y2^10*y3^3 + 9902459975903457653394335343337/1090\
            634747000755086554171489280000000000000*y1^21*y2^10*y3^3 - 
            115049480608601951241025128437563188158162388889/299924555425207648\
            8023971595520000000000000*y0^19*y2^12*y3^3 - 
            1490259237147094165618561236361548011450559163/59984911085041529760\
            4794319104000000000000*y0^18*y1*y2^12*y3^3 + 
            6854577718450226491198873814078368598096146577/11996982217008305952\
            0958863820800000000000*y0^17*y1^2*y2^12*y3^3 + 
            3566024949275464600038909047082876649130129659/99974851808402549600\
            7990531840000000000000*y0^16*y1^3*y2^12*y3^3 - 
            109126702836048661584345698538905005035260878151/299924555425207648\
            8023971595520000000000000*y0^15*y1^4*y2^12*y3^3 - 
            309575730169325683793797428228644275611370637/856927301214878996578\
            27759872000000000000*y0^14*y1^5*y2^12*y3^3 - 
            16411279953661594832140156462835702653680687853/2999245554252076488\
            023971595520000000000000*y0^13*y1^6*y2^12*y3^3 + 
            71237121186619446531750087986613521907894743/9372642357037739025074\
            9112360000000000000*y0^12*y1^7*y2^12*y3^3 - 
            2247964967042902525515125119911747736753552823/29992455542520764880\
            23971595520000000000000*y0^11*y1^8*y2^12*y3^3 + 
            1471250901835154538062758087899919204416240709/11996982217008305952\
            095886382080000000000000*y0^10*y1^9*y2^12*y3^3 - 
            396111052217236144564552893537417399799171/700758307068242170099058\
            7840000000000000*y0^9*y1^10*y2^12*y3^3 + 
            27184224180455860255019841931246065787848083/3998994072336101984031\
            962127360000000000000*y0^8*y1^11*y2^12*y3^3 - 
            1530484567608179650182720008857774392663737/85692730121487899657827\
            7598720000000000000*y0^7*y1^12*y2^12*y3^3 + 
            148712818869986437279123913125262607621409/119969822170083059520958\
            8638208000000000000*y0^6*y1^13*y2^12*y3^3 - 
            12811712035935432928660582740229862211787/6664990120560169973386603\
            54560000000000000*y0^5*y1^14*y2^12*y3^3 + 
            2508732504189347513364902849967537294619/59984911085041529760479431\
            91040000000000000*y0^4*y1^15*y2^12*y3^3 - 
            271463421532841209845118344912105705451/599849110850415297604794319\
            1040000000000000*y0^3*y1^16*y2^12*y3^3 + 
            5781556996833754065460656357842683789/11996982217008305952095886382\
            080000000000000*y0^2*y1^17*y2^12*y3^3 - 
            10145884229091064480761235280186651/1999497036168050992015981063680\
            000000000000*y0*y1^18*y2^12*y3^3 + 
            1468861237427760979450727460052187/39989940723361019840319621273600\
            00000000000*y1^19*y2^12*y3^3 - 404871650850285475745432791432898983\
            442649881879/11996982217008305952095886382080000000000000*y0^17*y2^\
            14*y3^3 - 25476910001266816914423198239306376934331922139/119969822\
            17008305952095886382080000000000000*y0^16*y1*y2^14*y3^3 + 
            2046959090392947088027387910376083553937465183/42846365060743949828\
            913879936000000000000*y0^15*y1^2*y2^14*y3^3 + 
            3692985703590799211067992813246739763163338891/19994970361680509920\
            15981063680000000000000*y0^14*y1^3*y2^14*y3^3 - 
            218870164959185063693978251100166643305603353669/599849110850415297\
            6047943191040000000000000*y0^13*y1^4*y2^14*y3^3 - 
            35175244121315804954380870816204172679714158099/1199698221700830595\
            2095886382080000000000000*y0^12*y1^5*y2^14*y3^3 - 
            55512363568210326369216003132575257064625367/8161212392522657110269\
            310464000000000000*y0^11*y1^6*y2^14*y3^3 + 
            1037756483511582517234091116668880993754255617/19994970361680509920\
            15981063680000000000000*y0^10*y1^7*y2^14*y3^3 - 
            182940250960923579376073935869981927627624011/285642433738292998859\
            425866240000000000000*y0^9*y1^8*y2^14*y3^3 + 
            102113718086201303595015568270610350097525893/171385460242975799315\
            6555197440000000000000*y0^8*y1^9*y2^14*y3^3 - 
            33068912352584407927295208566306836533722431/1199698221700830595209\
            588638208000000000000*y0^7*y1^10*y2^14*y3^3 + 
            125479962040842579630355723410952651472821/740554457840018885931844\
            83840000000000000*y0^6*y1^11*y2^14*y3^3 - 
            375934582217786412381317904172879350108551/856927301214878996578277\
            598720000000000000*y0^5*y1^12*y2^14*y3^3 + 
            15003322285013794272909886692925706261927/1499622777126038244011985\
            797760000000000000*y0^4*y1^13*y2^14*y3^3 - 
            2728734965096794723923760482637614870311/14996227771260382440119857\
            97760000000000000*y0^3*y1^14*y2^14*y3^3 - 
            178609246719498445177556040862781537/681646716875471929096357180800\
            00000000000*y0^2*y1^15*y2^14*y3^3 - 
            12748283248931233858112230400519617123/1199698221700830595209588638\
            2080000000000000*y0*y1^16*y2^14*y3^3 - 
            38278928445627506180980313903775403/1199698221700830595209588638208\
            0000000000000*y1^17*y2^14*y3^3 - 4685422612635052110773659243899988\
            6696114481177/2399396443401661190419177276416000000000000*y0^15*y2^\
            16*y3^3 - 3961485463815857607935821030673382560359590719/3998994072\
            336101984031962127360000000000000*y0^14*y1*y2^16*y3^3 + 
            1247012950534008924685675617088537802333177357/48967274355135942661\
            615862784000000000000*y0^13*y1^2*y2^16*y3^3 - 
            3382432376751293971076654536371054525622208929/11996982217008305952\
            095886382080000000000000*y0^12*y1^3*y2^16*y3^3 - 
            160996582367219299340121344379844970148477730019/599849110850415297\
            6047943191040000000000000*y0^11*y1^4*y2^16*y3^3 - 
            880099079437673450329730651089592465825900563/799798814467220396806\
            392425472000000000000*y0^10*y1^5*y2^16*y3^3 - 
            13908766701173348932781607174044393795850834769/2999245554252076488\
            023971595520000000000000*y0^9*y1^6*y2^16*y3^3 + 
            477010001162005096163786714101728401883523201/239939644340166119041\
            9177276416000000000000*y0^8*y1^7*y2^16*y3^3 - 
            592847814351317846778683927541623394737201/205709571622227468314401\
            3440000000000000*y0^7*y1^8*y2^16*y3^3 + 
            5302619035258166307706218668616485120708767/42846365060743949828913\
            8799360000000000000*y0^6*y1^9*y2^16*y3^3 - 
            3996291074947220058401046852799646694004573/59984911085041529760479\
            4319104000000000000*y0^5*y1^10*y2^16*y3^3 + 
            7317478522108317667227002152822218422999/62484282380251593500499408\
            240000000000000*y0^4*y1^11*y2^16*y3^3 - 
            838767380035156773487043449665909724303/187452847140754780501498224\
            72000000000000*y0^3*y1^12*y2^16*y3^3 - 
            1586144509520265283422324083984574300457/59984911085041529760479431\
            91040000000000000*y0^2*y1^13*y2^16*y3^3 - 
            77357757962915535476513439893311025561/1499622777126038244011985797\
            760000000000000*y0*y1^14*y2^16*y3^3 - 
            201274445262353470040088649324518857/399899407233610198403196212736\
            000000000000*y1^15*y2^16*y3^3 - 85297143803408765147824377792904982\
            562783565831/11996982217008305952095886382080000000000000*y0^13*y2^\
            18*y3^3 - 818414611159604006052168716070845637969399341/19994970361\
            68050992015981063680000000000000*y0^12*y1*y2^18*y3^3 + 
            43312288225023840180574537606683456385113066131/5998491108504152976\
            047943191040000000000000*y0^11*y1^2*y2^18*y3^3 - 
            3279175615926284563426087388360424195656108041/59984911085041529760\
            47943191040000000000000*y0^10*y1^3*y2^18*y3^3 - 
            8266581761096055351298636550176201675888728713/59984911085041529760\
            4794319104000000000000*y0^9*y1^4*y2^18*y3^3 - 
            143064002029768266941134190195919723921650803/109063474700075508655\
            4171489280000000000000*y0^8*y1^5*y2^18*y3^3 - 
            10615255590922067096664603497765028695356863299/5998491108504152976\
            047943191040000000000000*y0^7*y1^6*y2^18*y3^3 + 
            30120010827879311873556264115948127046037529/8569273012148789965782\
            77598720000000000000*y0^6*y1^7*y2^18*y3^3 - 
            97135598723898022100305655627235733259584787/1499622777126038244011\
            985797760000000000000*y0^5*y1^8*y2^18*y3^3 + 
            693117211980390856000697327291924147415221/119969822170083059520958\
            8638208000000000000*y0^4*y1^9*y2^18*y3^3 - 
            1013364189734517435419159893906424472384367/14996227771260382440119\
            85797760000000000000*y0^3*y1^10*y2^18*y3^3 - 
            8829335424113154701635087806786073448807/14996227771260382440119857\
            97760000000000000*y0^2*y1^11*y2^18*y3^3 - 
            3785551092047378131239261028698500261617/29992455542520764880239715\
            95520000000000000*y0*y1^12*y2^18*y3^3 - 
            85547979859281337735364832144451906661/5998491108504152976047943191\
            040000000000000*y1^13*y2^18*y3^3 - 
            4260398543276899639250947354196350001390015231/29992455542520764880\
            23971595520000000000000*y0^11*y2^20*y3^3 - 
            248750021846209246465113270728709023092364917/133299802411203399467\
            7320709120000000000000*y0^10*y1*y2^20*y3^3 - 
            39481444439297299677453196185948011136923/4957430668185250393428052\
            22400000000000*y0^9*y1^2*y2^20*y3^3 - 
            333909776383078578473607260788008480407881613/239939644340166119041\
            9177276416000000000000*y0^8*y1^3*y2^20*y3^3 - 
            1091458290001943044638133280876169357531730249/23993964434016611904\
            1917727641600000000000*y0^7*y1^4*y2^20*y3^3 + 
            79883008809033061722075193735277124582326149/5998491108504152976047\
            943191040000000000000*y0^6*y1^5*y2^20*y3^3 - 
            2129653412533895993142709023411486828446408477/59984911085041529760\
            47943191040000000000000*y0^5*y1^6*y2^20*y3^3 + 
            801816433892946429041367158523843511577/145417966266767344873889531\
            9040000000000*y0^4*y1^7*y2^20*y3^3 - 
            460437632833104146012994112035588142473041/749811388563019122005992\
            89888000000000000*y0^3*y1^8*y2^20*y3^3 - 
            15971753997534614613179486810959176529081/2399396443401661190419177\
            27641600000000000*y0^2*y1^9*y2^20*y3^3 - 
            13456555014429344693577704775524156268889/7498113885630191220059928\
            98880000000000000*y0*y1^10*y2^20*y3^3 - 
            1270461021216566875877920900064336659609/59984911085041529760479431\
            91040000000000000*y1^11*y2^20*y3^3 - 
            17528427530162800179179410901159624645802383/1713854602429757993156\
            55519744000000000000*y0^9*y2^22*y3^3 - 
            5691202599209894046302746904063923689759173/10906347470007550865541\
            7148928000000000000*y0^8*y1*y2^22*y3^3 - 
            2055320039785104662807581607776273203471631/26659960482240679893546\
            41418240000000000*y0^7*y1^2*y2^22*y3^3 - 
            6534131885015113282911021959165776743599809/11996982217008305952095\
            88638208000000000000*y0^6*y1^3*y2^22*y3^3 - 
            7774057288833212738107401754663026687182221/90886228916729590546180\
            95744000000000000*y0^5*y1^4*y2^22*y3^3 - 
            532119613776368813831466164492721510087317/266599604822406798935464\
            141824000000000000*y0^4*y1^5*y2^22*y3^3 - 
            37654763439974055767070605355182608219448497/1199698221700830595209\
            588638208000000000000*y0^3*y1^6*y2^22*y3^3 - 
            95662616249036866756968838009237072322119/2399396443401661190419177\
            27641600000000000*y0^2*y1^7*y2^22*y3^3 - 
            122341220111138546647403490105968448466889/799798814467220396806392\
            425472000000000000*y0*y1^8*y2^22*y3^3 - 
            2230545636242571285442152421034267836883/11996982217008305952095886\
            38208000000000000*y1^9*y2^22*y3^3 - 
            120021354440754319709114306413610634298261/191951715472132895233534\
            18211328000000000*y0^7*y2^24*y3^3 - 
            1222428716541892570454661221235784633463077/21812694940015101731083\
            4297856000000000000*y0^6*y1*y2^24*y3^3 - 
            170687003015906949334129263943049712334491281/799798814467220396806\
            392425472000000000000*y0^5*y1^2*y2^24*y3^3 - 
            316582015348162223801355025264674484061797/159959762893444079361278\
            485094400000000000*y0^4*y1^3*y2^24*y3^3 - 
            417353616534982699576312000903267163476793/571284867476585997718851\
            7324800000000000*y0^3*y1^4*y2^24*y3^3 - 
            175469587236343829871328214419255377339647/159959762893444079361278\
            485094400000000000*y0^2*y1^5*y2^24*y3^3 - 
            884343150763734523462411507402814139285209/119969822170083059520958\
            8638208000000000000*y0*y1^6*y2^24*y3^3 - 
            3175844472993521891418318653797655579221/34277092048595159863131103\
            9488000000000000*y1^7*y2^24*y3^3 - 
            32750211928670258988041913159578691751/6594919105068813826480250880\
            000000000*y0^5*y2^26*y3^3 - 114026476985427070220474826393071405458\
            1/3199195257868881587225569701888000000000*y0^4*y1*y2^26*y3^3 - 
            10862264651589868737960025177302347172323/6398390515737763174451139\
            40377600000000*y0^3*y1^2*y2^26*y3^3 - 
            347587410806083002790960735007175444331/106639841928962719574185656\
            7296000000000*y0^2*y1^3*y2^26*y3^3 - 
            114260298037782248295464617510449553253/727089831333836724369447659\
            52000000000*y0*y1^4*y2^26*y3^3 - 6448913313038616020472717809458118\
            11439/31991952578688815872255697018880000000000*y1^5*y2^26*y3^3 - 
            16469391100279615509303364143392361583/9140557879625375963501627719\
            6800000000*y0^3*y2^28*y3^3 + 1958590773088608498886808258074189811/\
            60937052530835839756677518131200000000*y0^2*y1*y2^28*y3^3 - 
            4664857587775942973041477870080468253/30468526265417919878338759065\
            600000000*y0*y1^2*y2^28*y3^3 + 251719358794453759753758722079826301\
            /182811157592507519270032554393600000000*y1^3*y2^28*y3^3 - 
            23380002784815547359615065774450639/1354156722907463105703944847360\
            000000*y0*y2^30*y3^3 - 433463164898194168659808010851801/1354156722\
            907463105703944847360000000*y1*y2^30*y3^3 + 
            16303218118899281476272752713/1523774604609092357884454400*y0^30*y3\
            ^4 - 441835547750067467000663385989/1028547858111137341572006720000\
            *y0^29*y1*y3^4 - 150632022700166628936250054913567/6856985720740915\
            610480044800000*y0^28*y1^2*y3^4 + 48185531833412915458486811324303/\
            22856619069136385368266816000000*y0^27*y1^3*y3^4 + 
            181040139597133977038035286286135581/105793493977145555133120691200\
            00000*y0^26*y1^4*y3^4 - 1617019458501944719309952411494521773/55541\
            5843380014164448883628800000000*y0^25*y1^5*y3^4 - 
            281129373324716227575473067847562413289/666499012056016997338660354\
            56000000000*y0^24*y1^6*y3^4 + 2837391125285309785512629916103525105\
            513/1499622777126038244011985797760000000000*y0^23*y1^7*y3^4 + 
            865728156009190466495449499933204008159/666499012056016997338660354\
            5600000000000*y0^22*y1^8*y3^4 - 25629744739668397799248899280538663\
            49521/7141060843457324971485646656000000000000*y0^21*y1^9*y3^4 + 
            24490709519452983059537495451283536078193/2499371295210063740019976\
            32960000000000000*y0^20*y1^10*y3^4 + 
            5983170101705214639745241002624182222233/74981138856301912200599289\
            8880000000000000*y0^19*y1^11*y3^4 - 
            577680157142290363394841120258052752407/535579563259299372861423499\
            20000000000000*y0^18*y1^12*y3^4 + 200307770110149378684332512257766\
            7462003/749811388563019122005992898880000000000000*y0^17*y1^13*y3^4 
            - 1850266057853111065866618111005888779/123935766704631259835701305\
            60000000000000*y0^16*y1^14*y3^4 - 432777453265936942253825254514508\
            19799/749811388563019122005992898880000000000000*y0^15*y1^15*y3^4 + 
            557018382548332795064575581129705499/357053042172866248574282332800\
            00000000000*y0^14*y1^16*y3^4 - 507848179134445098658580597081484421\
            /124968564760503187000998816480000000000000*y0^13*y1^17*y3^4 + 
            137870129980138313180326618530763939/833123765070021246673325443200\
            00000000000*y0^12*y1^18*y3^4 - 46253012685204624176871874879108091/\
            83312376507002124667332544320000000000000*y0^11*y1^19*y3^4 + 
            179361657884651470326282178369821049/149962277712603824401198579776\
            0000000000000*y0^10*y1^20*y3^4 - 1216235322497937306281200324084705\
            7/749811388563019122005992898880000000000000*y0^9*y1^21*y3^4 + 
            1822556394792108900793396174957697/14996227771260382440119857977600\
            00000000000*y0^8*y1^22*y3^4 + 6418783035547614217134253173559/74981\
            1388563019122005992898880000000000000*y0^7*y1^23*y3^4 - 
            854038045240888831049514654127/714106084345732497148564665600000000\
            00000*y0^6*y1^24*y3^4 + 84453112267297805507348720411/1071159126518\
            59874572284699840000000000000*y0^5*y1^25*y3^4 + 
            10747473217011515609439919/340050516355110712927887936000000000000*\
            y0^4*y1^26*y3^4 - 15892647740511398662199569/7651136617989991040877\
            478560000000000000*y0^3*y1^27*y3^4 - 
            939099742133335328844599/30604546471959964163509914240000000000000*\
            y0^2*y1^28*y3^4 + 154612382060736590053/159398679541458146684947470\
            000000000000*y0*y1^29*y3^4 + 50249940810005702297/76511366179899910\
            40877478560000000000000*y1^30*y3^4 + 
            8060148715054181819286999564926999/20570957162222746831440134400000\
            0*y0^28*y2^2*y3^4 - 5311112200719069835413176762469419/462846536150\
            01180370740302400000*y0^27*y1*y2^2*y3^4 - 
            753526199236005564809290188619810973/925693072300023607414806048000\
            0000*y0^26*y1^2*y2^2*y3^4 + 93840798866899800032563118566486549877/\
            370277228920009442965922419200000000*y0^25*y1^3*y2^2*y3^4 + 
            1035134408154987194931408171237710997079/14811089156800377718636896\
            768000000000*y0^24*y1^4*y2^2*y3^4 - 
            3277989516541150486861893923325604923706963/14996227771260382440119\
            857977600000000000*y0^23*y1^5*y2^2*y3^4 - 
            47727340626239796028813639700161338118313/1904282891588619992396172\
            441600000000000*y0^22*y1^6*y2^2*y3^4 + 
            20863312425427542046483305497505805763390323/2999245554252076488023\
            97159552000000000000*y0^21*y1^7*y2^2*y3^4 + 
            3129581434576016716617712236269619489962011/47987928868033223808383\
            5455283200000000000*y0^20*y1^8*y2^2*y3^4 - 
            12352811632103932821253921274514465916006963/1199698221700830595209\
            588638208000000000000*y0^19*y1^9*y2^2*y3^4 - 
            2717157360151151565235016156480522307327049/29992455542520764880239\
            71595520000000000000*y0^18*y1^10*y2^2*y3^4 + 
            501733284445016800421444141823612422145079/599849110850415297604794\
            319104000000000000*y0^17*y1^11*y2^2*y3^4 + 
            460811355822054016060796246802742059255671/119969822170083059520958\
            86382080000000000000*y0^16*y1^12*y2^2*y3^4 - 
            7319881509113402373974846959737711247207/28564243373829299885942586\
            6240000000000000*y0^15*y1^13*y2^2*y3^4 - 
            412188714607922933871110956915945997161/222166337352005665779553451\
            520000000000000*y0^14*y1^14*y2^2*y3^4 - 
            222093847416048909786869768260014138043/399899407233610198403196212\
            736000000000000*y0^13*y1^15*y2^2*y3^4 + 
            4839312954182919465795448513295141902541/11996982217008305952095886\
            382080000000000000*y0^12*y1^16*y2^2*y3^4 - 
            1703830644234596826561241405026725747/25967493976208454441765987840\
            000000000000*y0^11*y1^17*y2^2*y3^4 + 
            62113461083745482712901681791827041121/3998994072336101984031962127\
            360000000000000*y0^10*y1^18*y2^2*y3^4 - 
            10104989695979546656024561266814769843/2999245554252076488023971595\
            520000000000000*y0^9*y1^19*y2^2*y3^4 + 
            55115365146799536902888484031883377/2221663373520056657795534515200\
            00000000000*y0^8*y1^20*y2^2*y3^4 + 
            4516986425531464581200351004101317/85692730121487899657827759872000\
            0000000000*y0^7*y1^21*y2^2*y3^4 - 16856097216180516530237724275501/\
            599849110850415297604794319104000000000000*y0^6*y1^22*y2^2*y3^4 - 
            131223537321468836020437179161219/199949703616805099201598106368000\
            0000000000*y0^5*y1^23*y2^2*y3^4 - 5861962629437589601588687616377/5\
            998491108504152976047943191040000000000000*y0^4*y1^24*y2^2*y3^4 + 
            361542679754247761307917364191/149962277712603824401198579776000000\
            0000000*y0^3*y1^25*y2^2*y3^4 + 1283818888294220335120999559/2448363\
            71775679713308079313920000000000000*y0^2*y1^26*y2^2*y3^4 - 
            4509224095201779887010067/61209092943919928327019828480000000000000\
            *y0*y1^27*y2^2*y3^4 - 14458892301445568470613/163224247850453142205\
            38620928000000000000*y1^28*y2^2*y3^4 + 
            38049273320607623759430582978479516767/1234257429733364809886408064\
            00000000*y0^26*y2^4*y3^4 - 1784063746359567882396709561210236948401\
            /3332495060280084986693301772800000000*y0^25*y1*y2^4*y3^4 - 
            2414558145982941959418202270696265958481/37027722892000944296592241\
            92000000000*y0^24*y1^2*y2^4*y3^4 + 
            199505882605793776229587973400600214973867/187452847140754780501498\
            224720000000000*y0^23*y1^3*y2^4*y3^4 + 
            21836539821275544512796834709982238340282813/3998994072336101984031\
            9621273600000000000*y0^22*y1^4*y2^4*y3^4 - 
            1235554447328301168574201794625918312125193613/14996227771260382440\
            11985797760000000000000*y0^21*y1^5*y2^4*y3^4 - 
            260430510312827461207300341135695637177759839/149962277712603824401\
            1985797760000000000000*y0^20*y1^6*y2^4*y3^4 + 
            152402322785416891295501006220089445960947291/999748518084025496007\
            990531840000000000000*y0^19*y1^7*y2^4*y3^4 + 
            167090295023283670418174923152532059808186787/399899407233610198403\
            1962127360000000000000*y0^18*y1^8*y2^4*y3^4 - 
            3196504268713887994157982941514355494458243/24993712952100637400199\
            7632960000000000000*y0^17*y1^9*y2^4*y3^4 - 
            4229539140110698188413754081035380808508857/99974851808402549600799\
            0531840000000000000*y0^16*y1^10*y2^4*y3^4 + 
            125216488859449757959117595416618716939821/181772457833459181092361\
            914880000000000000*y0^15*y1^11*y2^4*y3^4 + 
            3238869575343647703689337756908333079622991/11996982217008305952095\
            886382080000000000000*y0^14*y1^12*y2^4*y3^4 - 
            441738832696644737425827567977620949681831/599849110850415297604794\
            3191040000000000000*y0^13*y1^13*y2^4*y3^4 + 
            2849409311409618157438284185714571617501/18745284714075478050149822\
            4720000000000000*y0^12*y1^14*y2^4*y3^4 - 
            96745707147037641078832005222561265459/1986255333941772508625146752\
            0000000000000*y0^11*y1^15*y2^4*y3^4 + 
            2846653414259584401927685198053552358853/23993964434016611904191772\
            76416000000000000*y0^10*y1^16*y2^4*y3^4 - 
            19244115270221022553788997217627725831/9372642357037739025074911236\
            0000000000000*y0^9*y1^17*y2^4*y3^4 + 
            150291886399762523721873251731970949973/599849110850415297604794319\
            1040000000000000*y0^8*y1^18*y2^4*y3^4 - 
            945887441261204275809675473196243127/666499012056016997338660354560\
            000000000000*y0^7*y1^19*y2^4*y3^4 + 
            140791894831471459013047513052419969/239939644340166119041917727641\
            6000000000000*y0^6*y1^20*y2^4*y3^4 - 
            1028239162153984129242744704633/13710836819438063945252441579520000\
            00000*y0^5*y1^21*y2^4*y3^4 + 16696026734807357090076798852521/74981\
            138856301912200599289888000000000000*y0^4*y1^22*y2^4*y3^4 - 
            1087107989875163488962502471777/19994970361680509920159810636800000\
            0000000*y0^3*y1^23*y2^4*y3^4 + 153064035225143916470282719381/19994\
            97036168050992015981063680000000000000*y0^2*y1^24*y2^4*y3^4 - 
            106226380635141480572625299/299924555425207648802397159552000000000\
            0000*y0*y1^25*y2^4*y3^4 + 13034384765225804866498409/77902481928625\
            363325297963520000000000000*y1^26*y2^4*y3^4 + 
            130081668637811595719991272138667161253269/605908192778197270307873\
            04960000000000*y0^24*y2^6*y3^4 - 9318258081543034191151463699842931\
            38778489/999748518084025496007990531840000000000*y0^23*y1*y2^6*y3^4 
            - 24159916089257029116805664947089728715726313/57128486747658599771\
            88517324800000000000*y0^22*y1^2*y2^6*y3^4 + 
            510994961003469336437877697363451140558981141/299924555425207648802\
            397159552000000000000*y0^21*y1^3*y2^6*y3^4 + 
            1259416932205366286718260959168856992537791911/39989940723361019840\
            3196212736000000000000*y0^20*y1^4*y2^6*y3^4 - 
            3583156835460369329644687467317261251929791/28401946536477997045681\
            54920000000000000*y0^19*y1^5*y2^6*y3^4 - 
            5268449941666264502015529439573559617789978289/11996982217008305952\
            095886382080000000000000*y0^18*y1^6*y2^6*y3^4 + 
            15370825115354374159224118184360725929084817/2726586867501887716385\
            42872320000000000000*y0^17*y1^7*y2^6*y3^4 + 
            3424798345278003010520988091695083555465014259/47987928868033223808\
            383545528320000000000000*y0^16*y1^8*y2^6*y3^4 - 
            94976682792312788568339441295503182643365009/2399396443401661190419\
            1772764160000000000000*y0^15*y1^9*y2^6*y3^4 + 
            817478887485208895819162098118099392858621/479879288680332238083835\
            4552832000000000000*y0^14*y1^10*y2^6*y3^4 - 
            1158787745951713796610883653612274070079997/57128486747658599771885\
            1732480000000000000*y0^13*y1^11*y2^6*y3^4 + 
            19307284039995999302928961103210765053561813/2399396443401661190419\
            1772764160000000000000*y0^12*y1^12*y2^6*y3^4 - 
            4567035076368783196479387410440727243733179/23993964434016611904191\
            772764160000000000000*y0^11*y1^13*y2^6*y3^4 + 
            2249340175198104256834749594258566529532973/47987928868033223808383\
            545528320000000000000*y0^10*y1^14*y2^6*y3^4 - 
            7646646147294192065980152959636667973543/88866534940802266311821380\
            6080000000000000*y0^9*y1^15*y2^6*y3^4 + 
            64264765856523292199536086653245538305459/4798792886803322380838354\
            5528320000000000000*y0^8*y1^16*y2^6*y3^4 - 
            2918456303504126470477664106372792713939/23993964434016611904191772\
            764160000000000000*y0^7*y1^17*y2^6*y3^4 + 
            1030804587923338556690785510507558063/11212132913091874721584940544\
            0000000000000*y0^6*y1^18*y2^6*y3^4 - 
            6354345476343547826846084135209007/53557956325929937286142349920000\
            000000000*y0^5*y1^19*y2^6*y3^4 + 1802913343016232267863410933834297\
            37/11996982217008305952095886382080000000000000*y0^4*y1^20*y2^6*y3^\
            4 - 55215540526355194488002661032933/592443566272015108745475870720\
            00000000000*y0^3*y1^21*y2^6*y3^4 + 
            267141212592382431787110532123277/959758577360664476167670910566400\
            0000000000*y0^2*y1^22*y2^6*y3^4 - 40013258034446022614930367749/191\
            951715472132895233534182113280000000000*y0*y1^23*y2^6*y3^4 + 
            107872931679485684538998306293/119969822170083059520958863820800000\
            00000000*y1^24*y2^6*y3^4 + 1401697165275556791954191615635471402698\
            228737/199949703616805099201598106368000000000000*y0^22*y2^8*y3^4 - 
            16006296958471382781207614613021289675296653/3332495060280084986693\
            3017728000000000000*y0^21*y1*y2^8*y3^4 - 
            19604738599098375375135189491749270314821839339/1499622777126038244\
            011985797760000000000000*y0^20*y1^2*y2^8*y3^4 + 
            2298701132339275687430118108960117389118404851/29992455542520764880\
            23971595520000000000000*y0^19*y1^3*y2^8*y3^4 + 
            23046874701921261410142555744553933970700119423/2399396443401661190\
            419177276416000000000000*y0^18*y1^4*y2^8*y3^4 - 
            1583816026727288459290921859847647824784463799/29992455542520764880\
            23971595520000000000000*y0^17*y1^5*y2^8*y3^4 - 
            81642721538258389224655027139555180317948399/4443326747040113315591\
            06903040000000000000*y0^16*y1^6*y2^8*y3^4 - 
            648454611310196872044056226358966280923825609/299924555425207648802\
            3971595520000000000000*y0^15*y1^7*y2^8*y3^4 + 
            35524376156192816293282728706933940262126047/2856424337382929988594\
            25866240000000000000*y0^14*y1^8*y2^8*y3^4 - 
            124712210418479352016167804621218002326146161/479879288680332238083\
            8354552832000000000000*y0^13*y1^9*y2^8*y3^4 + 
            392686339511933268023388184234182866652378079/239939644340166119041\
            91772764160000000000000*y0^12*y1^10*y2^8*y3^4 - 
            3314567065423279551253453666044368482923109/68554184097190319726262\
            2078976000000000000*y0^11*y1^11*y2^8*y3^4 + 
            64288568449555571624879707298187111569871169/4798792886803322380838\
            3545528320000000000000*y0^10*y1^12*y2^8*y3^4 - 
            377850169983392967355210265478547394615239/159959762893444079361278\
            4850944000000000000*y0^9*y1^13*y2^8*y3^4 + 
            441733302051729272381142168049877008179481/959758577360664476167670\
            9105664000000000000*y0^8*y1^14*y2^8*y3^4 - 
            58064935729335425932638056743350188292701/1199698221700830595209588\
            6382080000000000000*y0^7*y1^15*y2^8*y3^4 + 
            12833171524882444886190228168960260127643/2399396443401661190419177\
            2764160000000000000*y0^6*y1^16*y2^8*y3^4 - 
            455582948797090444961956006127948590727/239939644340166119041917727\
            64160000000000000*y0^5*y1^17*y2^8*y3^4 + 
            15055090189211379183661969852498124477/1199698221700830595209588638\
            2080000000000000*y0^4*y1^18*y2^8*y3^4 - 
            116406477055297359989388012336414683/479879288680332238083835455283\
            2000000000000*y0^3*y1^19*y2^8*y3^4 + 
            1192010623175874801829073712200383/63983905157377631744511394037760\
            0000000000*y0^2*y1^20*y2^8*y3^4 - 148993600360371535560814733661221\
            /3427709204859515986313110394880000000000000*y0*y1^21*y2^8*y3^4 - 
            655728878811289022702368856123/479879288680332238083835455283200000\
            00000000*y1^22*y2^8*y3^4 + 2157189266527971672739251168207614164776\
            3581789/1713854602429757993156555197440000000000000*y0^20*y2^10*y3^\
            4 + 3433384248409388330346029942324396995007333471/5998491108504152\
            976047943191040000000000000*y0^19*y1*y2^10*y3^4 - 
            24436218949895939883832864808108949206300470189/1090634747000755086\
            554171489280000000000000*y0^18*y1^2*y2^10*y3^4 - 
            58335024338362921245345517148290947794436449/6248428238025159350049\
            9408240000000000000*y0^17*y1^3*y2^10*y3^4 + 
            8709971085456476466161969314515982487503599071/48967274355135942661\
            6158627840000000000000*y0^16*y1^4*y2^10*y3^4 + 
            12784746509979948742679635512534556832330588293/1199698221700830595\
            2095886382080000000000000*y0^15*y1^5*y2^10*y3^4 + 
            16354924823227610922474893522148303621171042659/1199698221700830595\
            2095886382080000000000000*y0^14*y1^6*y2^10*y3^4 - 
            1742818705202358382606544096473052908262568089/39989940723361019840\
            31962127360000000000000*y0^13*y1^7*y2^10*y3^4 + 
            402893947557593430928764542916208765136208479/149962277712603824401\
            1985797760000000000000*y0^12*y1^8*y2^10*y3^4 - 
            3215767186708362686726897417704794120925361/55541584338001416444888\
            362880000000000000*y0^11*y1^9*y2^10*y3^4 + 
            1264298973367124439492271368162573640000481197/47987928868033223808\
            383545528320000000000000*y0^10*y1^10*y2^10*y3^4 - 
            137593575719970618843605363410515743806651/312421411901257967502497\
            04120000000000000*y0^9*y1^11*y2^10*y3^4 + 
            19812370333954702102366189721910905440549/1813602753893923802282068\
            9920000000000000*y0^8*y1^12*y2^10*y3^4 - 
            18940528133321090057274169847723725887727/1599597628934440793612784\
            85094400000000000*y0^7*y1^13*y2^10*y3^4 + 
            62290506307646661670434447326030775664921/3427709204859515986313110\
            394880000000000000*y0^6*y1^14*y2^10*y3^4 - 
            3582727265440315873446075415433600250989/39989940723361019840319621\
            27360000000000000*y0^5*y1^15*y2^10*y3^4 + 
            931087096852159137018269120196766222483/119969822170083059520958863\
            82080000000000000*y0^4*y1^16*y2^10*y3^4 - 
            1105229614390440471518829480454066933/11996982217008305952095886382\
            08000000000000*y0^3*y1^17*y2^10*y3^4 + 
            3769754927693651633636613276086919929/47987928868033223808383545528\
            320000000000000*y0^2*y1^18*y2^10*y3^4 - 
            1311919716088809202335505074555457/74981138856301912200599289888000\
            0000000000*y0*y1^19*y2^10*y3^4 - 13480297259251275800368995245999/1\
            499622777126038244011985797760000000000000*y1^20*y2^10*y3^4 + 
            20535434682135289588125120158735892311258257379/1499622777126038244\
            011985797760000000000000*y0^18*y2^12*y3^4 + 
            46815189512984200849861914823030465175370707/4760707228971549980990\
            4311040000000000000*y0^17*y1*y2^12*y3^4 - 
            92822119019121159450930573313270271337489163723/3998994072336101984\
            031962127360000000000000*y0^16*y1^2*y2^12*y3^4 - 
            2048762580128156801576571818705467867535471771/19994970361680509920\
            15981063680000000000000*y0^15*y1^3*y2^12*y3^4 + 
            268898465516406371667876946684298632355972832781/119969822170083059\
            52095886382080000000000000*y0^14*y1^4*y2^12*y3^4 + 
            2097687303444105870414685250378256238562820449/11996982217008305952\
            09588638208000000000000*y0^13*y1^5*y2^12*y3^4 + 
            10785470129674005268382108828789300602156536743/3427709204859515986\
            313110394880000000000000*y0^12*y1^6*y2^12*y3^4 - 
            100882244766267106256192511902285239718744159/244836371775679713308\
            079313920000000000000*y0^11*y1^7*y2^12*y3^4 + 
            3262893945039171625614461339620706581579226761/95975857736066447616\
            76709105664000000000000*y0^10*y1^8*y2^12*y3^4 - 
            564437216810127721702658949413564445316209187/119969822170083059520\
            95886382080000000000000*y0^9*y1^9*y2^12*y3^4 + 
            128951063063144611661691394978517143399190653/685541840971903197262\
            6220789760000000000000*y0^8*y1^10*y2^12*y3^4 - 
            1678202970653953055596210442854567222379/91426476276545541473067264\
            0000000000000*y0^7*y1^11*y2^12*y3^4 + 
            34438004764537386569112915253786050544981/8331237650700212466733254\
            4320000000000000*y0^6*y1^12*y2^12*y3^4 - 
            264140604373337003365419420588022929879787/119969822170083059520958\
            86382080000000000000*y0^5*y1^13*y2^12*y3^4 + 
            34166634238338224324677812524518239910531/1199698221700830595209588\
            6382080000000000000*y0^4*y1^14*y2^12*y3^4 - 
            501641260545679550598369380381315664071/119969822170083059520958863\
            82080000000000000*y0^3*y1^15*y2^12*y3^4 + 
            26776871075288542720148926568606820217/6855418409719031972626220789\
            760000000000000*y0^2*y1^16*y2^12*y3^4 - 
            6164604493493490305728430840539891/27265868675018877163854287232000\
            0000000000*y0*y1^17*y2^12*y3^4 + 457415386225646253557249810570947/\
            47987928868033223808383545528320000000000000*y1^18*y2^12*y3^4 + 
            89020978871359633339779606895525924585390429327/9597585773606644761\
            676709105664000000000000*y0^16*y2^14*y3^4 + 
            475140959280267993960811057550286115531990331/727089831333836724369\
            447659520000000000000*y0^15*y1*y2^14*y3^4 - 
            114754351870697554178977460046037180188934663117/799798814467220396\
            8063924254720000000000000*y0^14*y1^2*y2^14*y3^4 + 
            204156815072237283391864590789747483427897517/199949703616805099201\
            5981063680000000000000*y0^13*y1^3*y2^14*y3^4 + 
            241019047217269002622997268486874980680613030601/119969822170083059\
            52095886382080000000000000*y0^12*y1^4*y2^14*y3^4 + 
            3605491046547433800874455258793037056415307331/34277092048595159863\
            13110394880000000000000*y0^11*y1^5*y2^14*y3^4 + 
            30080681687200116706671049355099194608728415439/9597585773606644761\
            676709105664000000000000*y0^10*y1^6*y2^14*y3^4 - 
            5174267533529200096475163314684812048714581263/23993964434016611904\
            191772764160000000000000*y0^9*y1^7*y2^14*y3^4 + 
            2645270750290111130525546138705358763654486861/11996982217008305952\
            095886382080000000000000*y0^8*y1^8*y2^14*y3^4 - 
            198793195412549413256816335509970287719549867/119969822170083059520\
            95886382080000000000000*y0^7*y1^9*y2^14*y3^4 + 
            158710489663117516998413356553444785113398581/239939644340166119041\
            91772764160000000000000*y0^6*y1^10*y2^14*y3^4 - 
            3668480053137470889558512721146482817694647/11996982217008305952095\
            886382080000000000000*y0^5*y1^11*y2^14*y3^4 + 
            202071302079730154195492310990722338385933/299924555425207648802397\
            1595520000000000000*y0^4*y1^12*y2^14*y3^4 - 
            91900993668016194276464557815213300121/9372642357037739025074911236\
            0000000000000*y0^3*y1^13*y2^14*y3^4 + 
            3689081778409824627591273955909337294707/23993964434016611904191772\
            764160000000000000*y0^2*y1^14*y2^14*y3^4 + 
            2171844917086195371993652523400002143/59984911085041529760479431910\
            40000000000000*y0*y1^15*y2^14*y3^4 + 
            208033312167242029445848028029867337/799798814467220396806392425472\
            0000000000000*y1^16*y2^14*y3^4 + 6252114847276814975659862583595008\
            31982873993/166624753014004249334665088640000000000000*y0^14*y2^16*\
            y3^4 + 55361951747839880414557520977530095706398687/163224247850453\
            142205386209280000000000000*y0^13*y1*y2^16*y3^4 - 
            876565307300674889667654071448720509979639643/214231825303719749144\
            569399680000000000000*y0^12*y1^2*y2^16*y3^4 + 
            2383307720040984918631211031174851073604719049/47987928868033223808\
            38354552832000000000000*y0^11*y1^3*y2^16*y3^4 + 
            601366617060273477658594003135427178906023462711/479879288680332238\
            08383545528320000000000000*y0^10*y1^4*y2^16*y3^4 + 
            5993461123162308957321239479007808946157802101/23993964434016611904\
            191772764160000000000000*y0^9*y1^5*y2^16*y3^4 + 
            78920788193712639907536594375823371834826331159/4798792886803322380\
            8383545528320000000000000*y0^8*y1^6*y2^16*y3^4 - 
            78143071893501418670101929553088225015363471/1332998024112033994677\
            320709120000000000000*y0^7*y1^7*y2^16*y3^4 + 
            172103770705782990400728518566812317379814741/239939644340166119041\
            9177276416000000000000*y0^6*y1^8*y2^16*y3^4 - 
            13391659481090498650380372743682742420663289/5998491108504152976047\
            943191040000000000000*y0^5*y1^9*y2^16*y3^4 + 
            3175842434833459333964747483950367155933279/29992455542520764880239\
            71595520000000000000*y0^4*y1^10*y2^16*y3^4 - 
            31725084035796387447395585731405704397957/2999245554252076488023971\
            595520000000000000*y0^3*y1^11*y2^16*y3^4 + 
            92110833867722712770528402403535301344769/2399396443401661190419177\
            2764160000000000000*y0^2*y1^12*y2^16*y3^4 + 
            8810880575075253032852930031639007747/39989940723361019840319621273\
            6000000000000*y0*y1^13*y2^16*y3^4 + 
            1168004800963550003275711198073408419/88866534940802266311821380608\
            0000000000000*y1^14*y2^16*y3^4 + 6093038547662009115626955178432795\
            090718917829/7997988144672203968063924254720000000000000*y0^12*y2^1\
            8*y3^4 + 434464877960787470059270289873519443182306061/239939644340\
            1661190419177276416000000000000*y0^11*y1*y2^18*y3^4 + 
            12727865415973761053651975275221875051900624021/1599597628934440793\
            6127848509440000000000000*y0^10*y1^2*y2^18*y3^4 + 
            237668875234971102514477261128106816655157817/119969822170083059520\
            9588638208000000000000*y0^9*y1^3*y2^18*y3^4 + 
            24508124275096786890102650970079850546074460191/4798792886803322380\
            838354552832000000000000*y0^8*y1^4*y2^18*y3^4 + 
            4840817973017852888842226452175186040041981/39989940723361019840319\
            62127360000000000000*y0^7*y1^5*y2^18*y3^4 + 
            2186531799860976698646060210826466089023560981/47987928868033223808\
            38354552832000000000000*y0^6*y1^6*y2^18*y3^4 - 
            74545542669274345650620639391828325699527179/1199698221700830595209\
            5886382080000000000000*y0^5*y1^7*y2^18*y3^4 + 
            8508566527430539073340280753594355181155647/79979881446722039680639\
            2425472000000000000*y0^4*y1^8*y2^18*y3^4 - 
            1047545254540145157251147668467739250389/31160992771450145330119185\
            408000000000000*y0^3*y1^9*y2^18*y3^4 + 
            1422000842979630017005563596747468017883377/23993964434016611904191\
            772764160000000000000*y0^2*y1^10*y2^18*y3^4 + 
            3070316865634338241438963473987066757/66099075575803338579040696320\
            00000000000*y0*y1^11*y2^18*y3^4 + 390162150200064574546964142623158\
            459957/11996982217008305952095886382080000000000000*y1^12*y2^18*y3^\
            4 + 16553056823396320397352547798091927230515503/457027893981268798\
            175081385984000000000000*y0^10*y2^20*y3^4 + 
            149474027544046758617003934784544346287023297/239939644340166119041\
            9177276416000000000000*y0^9*y1*y2^20*y3^4 + 
            297697849204687413858323212571168419600837559/274216736388761278905\
            048831590400000000000*y0^8*y1^2*y2^20*y3^4 + 
            1135832172397331226080919420924753365693861/59984911085041529760479\
            431910400000000000*y0^7*y1^3*y2^20*y3^4 + 
            594162159188534573142282845937286577073815671/479879288680332238083\
            835455283200000000000*y0^6*y1^4*y2^20*y3^4 - 
            859306748156011903825393346994016365248011/266599604822406798935464\
            141824000000000000*y0^5*y1^5*y2^20*y3^4 + 
            16083934479254040660065896434744334967198267/2665996048224067989354\
            64141824000000000000*y0^4*y1^6*y2^20*y3^4 + 
            72602619298531086770452058430236494824751/4798792886803322380838354\
            55283200000000000*y0^3*y1^7*y2^20*y3^4 + 
            529535778645669152408443887790266442422167/959758577360664476167670\
            910566400000000000*y0^2*y1^8*y2^20*y3^4 + 
            505867631876427150872736429354994608037/959758577360664476167670910\
            56640000000000*y0*y1^9*y2^20*y3^4 + 
            2248128957544660285261520145414799646699/47987928868033223808383545\
            52832000000000000*y1^10*y2^20*y3^4 + 
            82235948614727753508766715650498404015281561/9597585773606644761676\
            709105664000000000000*y0^8*y2^22*y3^4 + 
            43151667339315745620164882006529128521880869/4798792886803322380838\
            354552832000000000000*y0^7*y1*y2^22*y3^4 + 
            61208099067193709839498104533280880622835623/1777330698816045326236\
            42761216000000000000*y0^6*y1^2*y2^22*y3^4 + 
            7788848179179659527436127617597299514207/74747552753945831477232936\
            96000000000000*y0^5*y1^3*y2^22*y3^4 + 
            24449368495029288934369019845934498811022643/1599597628934440793612\
            78485094400000000000*y0^4*y1^4*y2^22*y3^4 + 
            1557805834265397633450866409944465756237119/15995976289344407936127\
            84850944000000000000*y0^3*y1^5*y2^22*y3^4 + 
            27838751383458254352436103074209283162872037/9597585773606644761676\
            709105664000000000000*y0^2*y1^6*y2^22*y3^4 + 
            1470668875706314168697725893965306877187/44848531652367498886339762\
            176000000000000*y0*y1^7*y2^22*y3^4 + 
            404379080993771883997923499833900721757/999748518084025496007990531\
            84000000000000*y1^8*y2^22*y3^4 + 1350749135014156587495667278526409\
            3110898773/1599597628934440793612784850944000000000000*y0^6*y2^24*y\
            3^4 + 89299909586227697569553757150556659950381/1777330698816045326\
            23642761216000000000000*y0^5*y1*y2^24*y3^4 + 
            83318692118739754360278637849955447875963/2077399518096676355341279\
            027200000000000*y0^4*y1^2*y2^24*y3^4 + 
            175271278827887481435087574731740950587317/319919525786888158722556\
            970188800000000000*y0^3*y1^3*y2^24*y3^4 + 
            1037292836703394015743746333289470164817/15108360131612191675209302\
            0160000000000*y0^2*y1^4*y2^24*y3^4 + 
            145472717709937139734023499067586005395697/159959762893444079361278\
            4850944000000000000*y0*y1^5*y2^24*y3^4 + 
            62496251945820820416702523730953181129287/3199195257868881587225569\
            701888000000000000*y1^6*y2^24*y3^4 + 
            2408463323572038825744418622472158741/30295409638909863515393652480\
            00000000*y0^4*y2^26*y3^4 - 61035723304915726024490245424531505371/1\
            279678103147552634890227880755200000000*y0^3*y1*y2^26*y3^4 + 
            7913622042197349158839252349627176445489/85311873543170175659348525\
            38368000000000*y0^2*y1^2*y2^26*y3^4 - 
            147227128433638848721557540015088183/213279683857925439148371313459\
            2000000000*y0*y1^3*y2^26*y3^4 + 11702823303154353575129083002224120\
            737/290835932533534689747779063808000000000*y1^4*y2^26*y3^4 + 
            745447931525659063673335987328168371/221589281930312144569736429568\
            00000000*y0^2*y2^28*y3^4 - 92435958465105080851775957335733083/6093\
            7052530835839756677518131200000000*y0*y1*y2^28*y3^4 - 
            301102362165166150354183408311988699/243748210123343359026710072524\
            800000000*y1^2*y2^28*y3^4 + 79463303468338257858210043962029/820701\
            04418634127618420899840000000*y2^30*y3^4 - 
            1891427522068179421973704736683/267155287821074634174547200000*y0^2\
            9*y3^5 + 10039277058469609357184176432427/3428492860370457805240022\
            4000000*y0^28*y1*y3^5 + 284852284973829389229189171767988151/185138\
            61446000472148296120960000000*y0^27*y1^2*y3^5 - 
            10781644843639973653535229475097263/7714108935833530061790050400000\
            000*y0^26*y1^3*y3^5 - 173311870663751153018459606249596052857/13329\
            980241120339946773207091200000000*y0^25*y1^4*y3^5 + 
            52499747711200776870149818500670990627/2777079216900070822244418144\
            0000000000*y0^24*y1^5*y3^5 + 31905061649921641223203130308256139302\
            821/9997485180840254960079905318400000000000*y0^23*y1^6*y3^5 - 
            64512418602123955028702409565324278935989/4998742590420127480039952\
            6592000000000000*y0^22*y1^7*y3^5 - 
            188597525999945059135428764727507496965971/149962277712603824401198\
            5797760000000000000*y0^21*y1^8*y3^5 + 
            51594700795062739573533338079909398882821/2142318253037197491445693\
            99680000000000000*y0^20*y1^9*y3^5 - 
            17500075417071937016672713155087767532553/2999245554252076488023971\
            59552000000000000*y0^19*y1^10*y3^5 - 
            470846982331938121563726860880709072651/714106084345732497148564665\
            60000000000000*y0^18*y1^11*y3^5 + 218360550005059807001109873141533\
            72297/3408233584377359645481785904000000000000*y0^17*y1^12*y3^5 - 
            19062186588644218525661258778079692149/1388539608450035411122209072\
            0000000000000*y0^16*y1^13*y3^5 + 5501758878571154848776279911229563\
            11/13885396084500354111222090720000000000000*y0^15*y1^14*y3^5 + 
            16626355705436257178201804346929432407/4998742590420127480039952659\
            20000000000000*y0^14*y1^15*y3^5 - 114661280565657847632369735800508\
            0233/166624753014004249334665088640000000000000*y0^13*y1^16*y3^5 + 
            3130265685666137431977732972171737/19994970361680509920159810636800\
            00000000*y0^12*y1^17*y3^5 - 6467402208741892808890731329872463/1041\
            4047063375265583416568040000000000000*y0^11*y1^18*y3^5 + 
            282267762770260795218974599095801257/149962277712603824401198579776\
            0000000000000*y0^10*y1^19*y3^5 - 1034616573578944089432566733949628\
            9/299924555425207648802397159552000000000000*y0^9*y1^20*y3^5 + 
            705910928761786854092130247168573/187452847140754780501498224720000\
            000000000*y0^8*y1^21*y3^5 - 155513290739882726819918090332799/74981\
            1388563019122005992898880000000000000*y0^7*y1^22*y3^5 - 
            7450450677954574359899977191679/14996227771260382440119857977600000\
            00000000*y0^6*y1^23*y3^5 + 98732548204765613310866934347/5355795632\
            5929937286142349920000000000000*y0^5*y1^24*y3^5 - 
            19252374968604177378898957823/2142318253037197491445693996800000000\
            00000*y0^4*y1^25*y3^5 - 4125853066879294335548917/11335017211837023\
            76426293120000000000000*y0^3*y1^26*y3^5 + 
            751539873326054542557877/5100757745326660693918319040000000000000*y\
            0^2*y1^27*y3^5 + 18912337391605677049387/10201515490653321387836638\
            080000000000000*y0*y1^28*y3^5 - 165632218117038497573/7651136617989\
            991040877478560000000000000*y1^29*y3^5 - 
            6493020620169547087186420794030427/29622178313600755437273793536000\
            0*y0^27*y2^2*y3^5 + 11637717497883003043749517305570687959/18513861\
            4460004721482961209600000000*y0^26*y1*y2^2*y3^5 + 
            403358127669389899695290816904537375139/833123765070021246673325443\
            2000000000*y0^25*y1^2*y2^2*y3^5 - 342273323331385105484744428472219\
            72743/229510679082650481177224640000000000*y0^24*y1^3*y2^2*y3^5 - 
            37278880599459136068792758608625995706249/8161212392522657110269310\
            46400000000000*y0^23*y1^4*y2^2*y3^5 + 
            147473638815676732257790073398589168348299/104140470633752655834165\
            6804000000000000*y0^22*y1^5*y2^2*y3^5 + 
            95194948372779775545428902348622621884228763/5998491108504152976047\
            943191040000000000000*y0^21*y1^6*y2^2*y3^5 - 
            29615864892561407056145110856304542488707529/6664990120560169973386\
            60354560000000000000*y0^20*y1^7*y2^2*y3^5 - 
            9216603233365436939791780925521773882670067/23993964434016611904191\
            77276416000000000000*y0^19*y1^8*y2^2*y3^5 + 
            2644128520941095178431457087544720857282347/42846365060743949828913\
            8799360000000000000*y0^18*y1^9*y2^2*y3^5 + 
            6159458230742238304727414657966758116084899/11996982217008305952095\
            886382080000000000000*y0^17*y1^10*y2^2*y3^5 - 
            511407483023890586528577521130178070524919/109063474700075508655417\
            1489280000000000000*y0^16*y1^11*y2^2*y3^5 - 
            262641907974005941564953089484681261415049/119969822170083059520958\
            86382080000000000000*y0^15*y1^12*y2^2*y3^5 + 
            179733569618682885735091574143714099571863/119969822170083059520958\
            86382080000000000000*y0^14*y1^13*y2^2*y3^5 + 
            4394187719989783870140603729483100074487/59984911085041529760479431\
            91040000000000000*y0^13*y1^14*y2^2*y3^5 + 
            1618685004041653498511473809873675900101/11996982217008305952095886\
            382080000000000000*y0^12*y1^15*y2^2*y3^5 - 
            92878999363258713651260819463775892093/5998491108504152976047943191\
            04000000000000*y0^11*y1^16*y2^2*y3^5 + 
            14167897956390766165522886259530392027/5712848674765859977188517324\
            80000000000000*y0^10*y1^17*y2^2*y3^5 - 
            2049101881006341127179901530015276497/47987928868033223808383545528\
            3200000000000*y0^9*y1^18*y2^2*y3^5 + 
            3075928439616836345240305505951928193/39989940723361019840319621273\
            60000000000000*y0^8*y1^19*y2^2*y3^5 - 
            5488939315467951355992507689475451/11212132913091874721584940544000\
            0000000000*y0^7*y1^20*y2^2*y3^5 - 308349013803280510438914756436719\
            1/2399396443401661190419177276416000000000000*y0^6*y1^21*y2^2*y3^5 +
            1191248170812024764989934434873/49574306681852503934280522240000000\
            000000*y0^5*y1^22*y2^2*y3^5 + 95621254611583192593638645485897/1199\
            6982217008305952095886382080000000000000*y0^4*y1^23*y2^2*y3^5 + 
            253063253849798306044146068347/399899407233610198403196212736000000\
            0000000*y0^3*y1^24*y2^2*y3^5 - 177296084140998584254066000303/11996\
            982217008305952095886382080000000000000*y0^2*y1^25*y2^2*y3^5 - 
            31030103075081634804865031/1071159126518598745722846998400000000000\
            00*y0*y1^26*y2^2*y3^5 + 107163715290872994686711/122418185887839856\
            654039656960000000000000*y1^27*y2^2*y3^5 - 
            10653816016199364131173783057939624480163/6664990120560169973386603\
            5456000000000*y0^25*y2^4*y3^5 + 83578679603605728452451700674973355\
            5939/3332495060280084986693301772800000000*y0^24*y1*y2^4*y3^5 + 
            7377703629546666409421438449509680590341901/19994970361680509920159\
            810636800000000000*y0^23*y1^2*y2^4*y3^5 - 
            9089509333441465512426244367036316454667603/16662475301400424933466\
            508864000000000000*y0^22*y1^3*y2^4*y3^5 - 
            2077575253775909297581236980065163198100764249/59984911085041529760\
            47943191040000000000000*y0^21*y1^4*y2^4*y3^5 + 
            330211401188015997987207354758280258749461091/666499012056016997338\
            660354560000000000000*y0^20*y1^5*y2^4*y3^5 + 
            39971778645094005217531732568610837046985393/3749056942815095610029\
            96449440000000000000*y0^19*y1^6*y2^4*y3^5 - 
            133158446152902560202543779127858942719141437/149962277712603824401\
            1985797760000000000000*y0^18*y1^7*y2^4*y3^5 - 
            139540458589849182100371515818612448681001467/599849110850415297604\
            7943191040000000000000*y0^17*y1^8*y2^4*y3^5 + 
            82350644308968400813915970011546400471300119/1199698221700830595209\
            5886382080000000000000*y0^16*y1^9*y2^4*y3^5 + 
            12335517455611247080499878122237647171716021/5998491108504152976047\
            943191040000000000000*y0^15*y1^10*y2^4*y3^5 - 
            142215950799583193246819724600221374814297/499874259042012748003995\
            265920000000000000*y0^14*y1^11*y2^4*y3^5 - 
            811851750620404568394338451800437516417379/599849110850415297604794\
            3191040000000000000*y0^13*y1^12*y2^4*y3^5 + 
            76457193336138385098623876286927569424401/2399396443401661190419177\
            276416000000000000*y0^12*y1^13*y2^4*y3^5 - 
            1567880491978273288970388067655365116509/28564243373829299885942586\
            6240000000000000*y0^11*y1^14*y2^4*y3^5 + 
            1072408723933906132388851034802956300993/66649901205601699733866035\
            4560000000000000*y0^10*y1^15*y2^4*y3^5 - 
            6234113401563209812834921056269319569/17852652108643312428714116640\
            000000000000*y0^9*y1^16*y2^4*y3^5 + 
            149800085664521035423830203752541078629/299924555425207648802397159\
            5520000000000000*y0^8*y1^17*y2^4*y3^5 - 
            1417240676886369649229639132863868303/28564243373829299885942586624\
            0000000000000*y0^7*y1^18*y2^4*y3^5 + 
            640343712823044259312144482921490837/299924555425207648802397159552\
            0000000000000*y0^6*y1^19*y2^4*y3^5 - 
            2192620385729577787663601637000029/29992455542520764880239715955200\
            0000000000*y0^5*y1^20*y2^4*y3^5 + 189637936758954156054274510025167\
            /2399396443401661190419177276416000000000000*y0^4*y1^21*y2^4*y3^5 - 
            144950671829786830894548777218861/599849110850415297604794319104000\
            0000000000*y0^3*y1^22*y2^4*y3^5 + 567040872305756724192596109773/11\
            99698221700830595209588638208000000000000*y0^2*y1^23*y2^4*y3^5 - 
            201340677265327368380323247/605908192778197270307873049600000000000\
            00*y0*y1^24*y2^4*y3^5 + 1105456840278223700011271/14811089156800377\
            7186368967680000000000000*y1^25*y2^4*y3^5 - 
            37755917631971646479296696420638293554507993/3998994072336101984031\
            9621273600000000000*y0^23*y2^6*y3^5 + 
            11427451361353884786729639928576274154257/3310425556569620847708577\
            9200000000000*y0^22*y1*y2^6*y3^5 + 
            198430815048688997728166421791566742033888423/952141445794309996198\
            08622080000000000000*y0^21*y1^2*y2^6*y3^5 - 
            4216604986053186508703913059326763647192545587/59984911085041529760\
            47943191040000000000000*y0^20*y1^3*y2^6*y3^5 - 
            2502448064894951953518696074876739051101981233/13329980241120339946\
            77320709120000000000000*y0^19*y1^4*y2^6*y3^5 + 
            56367166855394782797363402440866980836711161/8331237650700212466733\
            2544320000000000000*y0^18*y1^5*y2^6*y3^5 + 
            1218162812305016937038395778787614640216387409/47987928868033223808\
            38354552832000000000000*y0^17*y1^6*y2^6*y3^5 - 
            183336180257255255646676866918808970595288029/799798814467220396806\
            3924254720000000000000*y0^16*y1^7*y2^6*y3^5 - 
            265368677849148196057277031403314273805620053/685541840971903197262\
            6220789760000000000000*y0^15*y1^8*y2^6*y3^5 + 
            190268382221328493579276859631575790474017/685541840971903197262622\
            07897600000000000*y0^14*y1^9*y2^6*y3^5 - 
            3019984657466649217100301998463710824637293/59984911085041529760479\
            43191040000000000000*y0^13*y1^10*y2^6*y3^5 + 
            1584311803371996661586792048600032543710773/17138546024297579931565\
            55197440000000000000*y0^12*y1^11*y2^6*y3^5 - 
            623700318274716358151631618001978522345319/199949703616805099201598\
            1063680000000000000*y0^11*y1^12*y2^6*y3^5 + 
            1504596281724466494371627149869823415092127/23993964434016611904191\
            772764160000000000000*y0^10*y1^13*y2^6*y3^5 - 
            5389474504883584788789684774883508107889/39659445345482003147424417\
            7920000000000000*y0^9*y1^14*y2^6*y3^5 + 
            51602862846230530589160980834490215326973/2399396443401661190419177\
            2764160000000000000*y0^8*y1^15*y2^6*y3^5 - 
            4495592417193733477534975173243584666729/15995976289344407936127848\
            509440000000000000*y0^7*y1^16*y2^6*y3^5 + 
            20146366776202144686944591511902105137/9997485180840254960079905318\
            40000000000000*y0^6*y1^17*y2^6*y3^5 - 
            6036674778020585078449944522244352893/47987928868033223808383545528\
            32000000000000*y0^5*y1^18*y2^6*y3^5 + 
            57972334567886873823779524369999159/5998491108504152976047943191040\
            000000000000*y0^4*y1^19*y2^6*y3^5 - 
            38885777350960468966084011889776979/2399396443401661190419177276416\
            0000000000000*y0^3*y1^20*y2^6*y3^5 + 
            1793203159823315282613500996062379/23993964434016611904191772764160\
            000000000000*y0^2*y1^21*y2^6*y3^5 - 
            52934734294096327752091164344623/4798792886803322380838354552832000\
            0000000000*y0*y1^22*y2^6*y3^5 + 10817320101725867440958098241/59984\
            91108504152976047943191040000000000000*y1^23*y2^6*y3^5 - 
            154034677296862865377144025395183548787012301/605908192778197270307\
            87304960000000000000*y0^21*y2^8*y3^5 + 
            15836182434261342235663279571085592810677173/1817724578334591810923\
            61914880000000000000*y0^20*y1*y2^8*y3^5 + 
            32350820121424469542293853039024444025730908897/5998491108504152976\
            047943191040000000000000*y0^19*y1^2*y2^8*y3^5 - 
            264104027446657386597677469193162269518982749/149962277712603824401\
            1985797760000000000000*y0^18*y1^3*y2^8*y3^5 - 
            18004204468513311497038294303742482056892978211/3427709204859515986\
            313110394880000000000000*y0^17*y1^4*y2^8*y3^5 + 
            586724263954961126820839113595415742869213083/266599604822406798935\
            4641418240000000000000*y0^16*y1^5*y2^8*y3^5 + 
            126393890750981042390669218263393788291660953/199949703616805099201\
            5981063680000000000000*y0^15*y1^6*y2^8*y3^5 + 
            1487442251424755044122596294325491063978917229/11996982217008305952\
            095886382080000000000000*y0^14*y1^7*y2^8*y3^5 - 
            15546655820256757356509323891056957348941459/2423632771112789081231\
            49219840000000000000*y0^13*y1^8*y2^8*y3^5 + 
            53445816969189113271316525760375525889715699/4362538988003020346216\
            685957120000000000000*y0^12*y1^9*y2^8*y3^5 - 
            316122737218241902505018155970172344950885501/479879288680332238083\
            83545528320000000000000*y0^11*y1^10*y2^8*y3^5 + 
            26481692702798916723433962336847184673414931/1599597628934440793612\
            7848509440000000000000*y0^10*y1^11*y2^8*y3^5 - 
            19040441366241994668034846844766514457545441/4798792886803322380838\
            3545528320000000000000*y0^9*y1^12*y2^8*y3^5 + 
            2835390744592086914790392585473994515881023/47987928868033223808383\
            545528320000000000000*y0^8*y1^13*y2^8*y3^5 - 
            8834618654490585979395381975544217180413/88866534940802266311821380\
            6080000000000000*y0^7*y1^14*y2^8*y3^5 + 
            20323710178014078143382897766533435177539/2399396443401661190419177\
            2764160000000000000*y0^6*y1^15*y2^8*y3^5 - 
            1650280126160746567736929907738606387/21423182530371974914456939968\
            000000000000*y0^5*y1^16*y2^8*y3^5 + 
            31834577786412744900260699664510228613/1599597628934440793612784850\
            9440000000000000*y0^4*y1^17*y2^8*y3^5 - 
            5697681110760094467585332861135789093/47987928868033223808383545528\
            320000000000000*y0^3*y1^18*y2^8*y3^5 + 
            98317646661161292659381968202222837/4798792886803322380838354552832\
            0000000000000*y0^2*y1^19*y2^8*y3^5 - 
            601049264936735352206901780439837/685541840971903197262622078976000\
            0000000000*y0*y1^20*y2^8*y3^5 + 32130932664275833644407852817883/47\
            987928868033223808383545528320000000000000*y1^21*y2^8*y3^5 - 
            21911117934869103555345447066839238930987175091/5998491108504152976\
            047943191040000000000000*y0^19*y2^10*y3^5 - 
            138352005765041303610399793564251102604012543/599849110850415297604\
            794319104000000000000*y0^18*y1*y2^10*y3^5 + 
            177716404675531263875722851757025125370918047429/239939644340166119\
            04191772764160000000000000*y0^17*y1^2*y2^10*y3^5 + 
            308874650593679772724960534362184133264246837/114256973495317199543\
            7703464960000000000000*y0^16*y1^3*y2^10*y3^5 - 
            107129125514231691721305502723453805179574114237/119969822170083059\
            52095886382080000000000000*y0^15*y1^4*y2^10*y3^5 - 
            202059764856668941738131764592736385979551497/436253898800302034621\
            668595712000000000000*y0^14*y1^5*y2^10*y3^5 - 
            121914838306683998785755798903565641283297621/171385460242975799315\
            655519744000000000000*y0^13*y1^6*y2^10*y3^5 + 
            611274600487739362006533542239759014645978893/299924555425207648802\
            3971595520000000000000*y0^12*y1^7*y2^10*y3^5 - 
            1058842936047682900450161651933908656976122141/95975857736066447616\
            76709105664000000000000*y0^11*y1^8*y2^10*y3^5 + 
            36066813472207205005548818451041462114548261/1777330698816045326236\
            427612160000000000000*y0^10*y1^9*y2^10*y3^5 - 
            96868935372520507822557481401310445320660111/1199698221700830595209\
            5886382080000000000000*y0^9*y1^10*y2^10*y3^5 + 
            1691678466658432816624801434753267712851929/14996227771260382440119\
            85797760000000000000*y0^8*y1^11*y2^10*y3^5 - 
            5780582360302804528908386211193021726462543/23993964434016611904191\
            772764160000000000000*y0^7*y1^12*y2^10*y3^5 + 
            101898191773083624287132276822353292579509/479879288680332238083835\
            4552832000000000000*y0^6*y1^13*y2^10*y3^5 - 
            48466529073922641109523969316150225533/1777330698816045326236427612\
            1600000000000*y0^5*y1^14*y2^10*y3^5 + 
            804309140228867658322275371090982558037/799798814467220396806392425\
            4720000000000000*y0^4*y1^15*y2^10*y3^5 - 
            12704534281616674477655154931985377579/1777330698816045326236427612\
            160000000000000*y0^3*y1^16*y2^10*y3^5 + 
            588846459228268698228134537581827113/959758577360664476167670910566\
            4000000000000*y0^2*y1^17*y2^10*y3^5 - 
            92629158206374301017807669813235407/2399396443401661190419177276416\
            0000000000000*y0*y1^18*y2^10*y3^5 + 
            3567361603672332713279881267213/12241818588783985665403965696000000\
            0000000*y1^19*y2^10*y3^5 - 7211106592364137252345821648448542571573\
            3772447/23993964434016611904191772764160000000000000*y0^17*y2^12*y3\
            ^5 - 6440755540111739607179234191180221108922064953/239939644340166\
            11904191772764160000000000000*y0^16*y1*y2^12*y3^5 + 
            65921856116883065298216503266360433045201418191/1199698221700830595\
            2095886382080000000000000*y0^15*y1^2*y2^12*y3^5 - 
            54429888812010096113705697645432755696265043/5998491108504152976047\
            943191040000000000000*y0^14*y1^3*y2^12*y3^5 - 
            81575739089920764839826960946784258746929911989/7997988144672203968\
            063924254720000000000000*y0^13*y1^4*y2^12*y3^5 - 
            13864299052071070146181754831301865649709470063/2399396443401661190\
            4191772764160000000000000*y0^12*y1^5*y2^12*y3^5 - 
            85684139411210094309666504261865195663062923/6609907557580333857904\
            0696320000000000000*y0^11*y1^6*y2^12*y3^5 + 
            915196667649185153056695505368139116645329651/599849110850415297604\
            7943191040000000000000*y0^10*y1^7*y2^12*y3^5 - 
            39004777358150962264059558633014025090596117/3635449156669183621847\
            23829760000000000000*y0^9*y1^8*y2^12*y3^5 + 
            593713892678424674320322262390378554177957299/479879288680332238083\
            83545528320000000000000*y0^8*y1^9*y2^12*y3^5 - 
            349862048294597939598009328408412212281643/816121239252265711026931\
            04640000000000000*y0^7*y1^10*y2^12*y3^5 + 
            1146450914743305165971269539080130240498581/34277092048595159863131\
            10394880000000000000*y0^6*y1^11*y2^12*y3^5 - 
            766747378107823985774055470440918513164299/119969822170083059520958\
            86382080000000000000*y0^5*y1^12*y2^12*y3^5 + 
            61258950902580347940737453771141851387259/2399396443401661190419177\
            2764160000000000000*y0^4*y1^13*y2^12*y3^5 - 
            1284145028192435353517378103755210094587/47987928868033223808383545\
            52832000000000000*y0^3*y1^14*y2^12*y3^5 + 
            59131085447309040442363154613895479707/2399396443401661190419177276\
            4160000000000000*y0^2*y1^15*y2^12*y3^5 - 
            47868790097965927006548599599202029/2665996048224067989354641418240\
            00000000000*y0*y1^16*y2^12*y3^5 + 145630252057631967370815019552303\
            1/5331992096448135978709282836480000000000000*y1^17*y2^12*y3^5 - 
            65490681246505021589856789830701088656051772849/4798792886803322380\
            8383545528320000000000000*y0^15*y2^14*y3^5 - 
            4476686934184772122999363318420896369880392503/23993964434016611904\
            191772764160000000000000*y0^14*y1*y2^14*y3^5 + 
            17575458902750395952762871213245194728603370679/1199698221700830595\
            2095886382080000000000000*y0^13*y1^2*y2^14*y3^5 - 
            68473241521537709570131573022292498942169501/2221663373520056657795\
            53451520000000000000*y0^12*y1^3*y2^14*y3^5 - 
            63669613185602542581363373322726268663368748197/7997988144672203968\
            063924254720000000000000*y0^11*y1^4*y2^14*y3^5 - 
            1185021873573798554899628600150618136404669641/47987928868033223808\
            38354552832000000000000*y0^10*y1^5*y2^14*y3^5 - 
            48511699219487302009138013308623888787628910371/4798792886803322380\
            8383545528320000000000000*y0^9*y1^6*y2^14*y3^5 + 
            95367152484793506705225559483178153333436109/1599597628934440793612\
            784850944000000000000*y0^8*y1^7*y2^14*y3^5 - 
            415188882989315743139918060853532692058416103/799798814467220396806\
            3924254720000000000000*y0^7*y1^8*y2^14*y3^5 + 
            73818650221063876934615130218375830317020141/2399396443401661190419\
            1772764160000000000000*y0^6*y1^9*y2^14*y3^5 - 
            4219767050897440292646065890323997094141791/39989940723361019840319\
            62127360000000000000*y0^5*y1^10*y2^14*y3^5 + 
            853655431279924238621328972779716714800671/239939644340166119041917\
            72764160000000000000*y0^4*y1^11*y2^14*y3^5 - 
            156201512676683930206130738123796274034293/239939644340166119041917\
            72764160000000000000*y0^3*y1^12*y2^14*y3^5 + 
            1319281174109404925955422950392293201927/23993964434016611904191772\
            764160000000000000*y0^2*y1^13*y2^14*y3^5 - 
            1504131920321881947342937750530227597/21812694940015101731083429785\
            6000000000000*y0*y1^14*y2^14*y3^5 - 
            175852043572390930857701097499922161/119969822170083059520958863820\
            80000000000000*y1^15*y2^14*y3^5 - 314516587695779385331105960450110\
            4392419654047/11996982217008305952095886382080000000000000*y0^13*y2\
            ^16*y3^5 - 540429114985480090115715017942524005681160093/4362538988\
            003020346216685957120000000000000*y0^12*y1*y2^16*y3^5 - 
            4357402682361361280153491514093792980758429451/43625389880030203462\
            16685957120000000000000*y0^11*y1^2*y2^16*y3^5 - 
            1825086110632944664257687906602268230561451397/95975857736066447616\
            76709105664000000000000*y0^10*y1^3*y2^16*y3^5 - 
            65268757010961425309274273321544635234540829873/1599597628934440793\
            6127848509440000000000000*y0^9*y1^4*y2^16*y3^5 - 
            1380081612411256633041973178727579694331387887/47987928868033223808\
            383545528320000000000000*y0^8*y1^5*y2^16*y3^5 - 
            1910995574253940727804282589559479485814648133/47987928868033223808\
            38354552832000000000000*y0^7*y1^6*y2^16*y3^5 + 
            265943867866488987133935614887450418283126421/239939644340166119041\
            91772764160000000000000*y0^6*y1^7*y2^16*y3^5 - 
            141849169815135924935147473794010412577718183/119969822170083059520\
            95886382080000000000000*y0^5*y1^8*y2^16*y3^5 + 
            3029576631981393060595126585543400200040081/11996982217008305952095\
            886382080000000000000*y0^4*y1^9*y2^16*y3^5 - 
            28036163293983100140551731230172112455991/2665996048224067989354641\
            41824000000000000*y0^3*y1^10*y2^16*y3^5 + 
            93205765855996035586843588420980644383/1874528471407547805014982247\
            20000000000000*y0^2*y1^11*y2^16*y3^5 - 
            32521055001065592143314871476979157421/1874528471407547805014982247\
            20000000000000*y0*y1^12*y2^16*y3^5 - 
            5277170598285116032891844461517820493/79979881446722039680639242547\
            20000000000000*y1^13*y2^16*y3^5 + 102926132393995945808693885278536\
            693723648797/15995976289344407936127848509440000000000000*y0^11*y2^\
            18*y3^5 - 870571967796890966370862132783714025709871709/15995976289\
            344407936127848509440000000000000*y0^10*y1*y2^18*y3^5 - 
            2574513697299780146196523735988309596767274787/23993964434016611904\
            19177276416000000000000*y0^9*y1^2*y2^18*y3^5 - 
            407382291972645255230556551369698776103123099/119969822170083059520\
            95886382080000000000000*y0^8*y1^3*y2^18*y3^5 - 
            30664203077753763731714647119131120673451521287/2399396443401661190\
            4191772764160000000000000*y0^7*y1^4*y2^18*y3^5 + 
            101691524868435846940777995500942101653570829/239939644340166119041\
            91772764160000000000000*y0^6*y1^5*y2^18*y3^5 - 
            103003269144776375036776159403592960493383433/133299802411203399467\
            7320709120000000000000*y0^5*y1^6*y2^18*y3^5 + 
            141317835268053898436163551304462489687659/228513946990634399087540\
            692992000000000000*y0^4*y1^7*y2^18*y3^5 - 
            1626921700294003902201689223085227290654377/14996227771260382440119\
            85797760000000000000*y0^3*y1^8*y2^18*y3^5 - 
            1531568473921993298360882980658311218431/29992455542520764880239715\
            95520000000000000*y0^2*y1^9*y2^18*y3^5 - 
            65283658522632408528940296005989371443197/2399396443401661190419177\
            2764160000000000000*y0*y1^10*y2^18*y3^5 - 
            31921937734675040411923267757294068783/2399396443401661190419177276\
            416000000000000*y1^11*y2^18*y3^5 - 
            4302307595877539415748520968863322649797379/42846365060743949828913\
            8799360000000000000*y0^9*y2^20*y3^5 - 
            6684891762106490177132684461463775417062329/63983905157377631744511\
            3940377600000000000*y0^8*y1*y2^20*y3^5 - 
            1607183529341714380724104697962920054377827271/39989940723361019840\
            31962127360000000000000*y0^7*y1^2*y2^20*y3^5 - 
            24274504259741097637458011003773709825656051/2399396443401661190419\
            1772764160000000000000*y0^6*y1^3*y2^20*y3^5 - 
            873979989215761615741134060445649053858342111/399899407233610198403\
            1962127360000000000000*y0^5*y1^4*y2^20*y3^5 + 
            311185694941848680755993304534972057277853/799798814467220396806392\
            4254720000000000000*y0^4*y1^5*y2^20*y3^5 - 
            30321095506056288480822277598201337162067261/4798792886803322380838\
            354552832000000000000*y0^3*y1^6*y2^20*y3^5 - 
            3034542619556612631911794585777770703253/98740594378669184790912645\
            120000000000000*y0^2*y1^7*y2^20*y3^5 - 
            206252258029240871260249943592263652505543/799798814467220396806392\
            4254720000000000000*y0*y1^8*y2^20*y3^5 - 
            329429605668861014376440336339322716539/218126949400151017310834297\
            8560000000000000*y1^9*y2^20*y3^5 - 
            523617156869324064480199999864230985139495179/479879288680332238083\
            83545528320000000000000*y0^7*y2^22*y3^5 - 
            14788134476325718446469643725749266918807429/2399396443401661190419\
            1772764160000000000000*y0^6*y1*y2^22*y3^5 - 
            34165766302276757246556216658534508000589853/5331992096448135978709\
            28283648000000000000*y0^5*y1^2*y2^22*y3^5 - 
            20976681694449021556307177346188842067489/4847265542225578162462984\
            3968000000000000*y0^4*y1^3*y2^22*y3^5 - 
            6588592245723858422621248184973135074988913/39989940723361019840319\
            6212736000000000000*y0^3*y1^4*y2^22*y3^5 - 
            186962951484947741400473814050964568455721/133299802411203399467732\
            0709120000000000000*y0^2*y1^5*y2^22*y3^5 - 
            6620757878199116486894225563353710649503717/47987928868033223808383\
            545528320000000000000*y0*y1^6*y2^22*y3^5 - 
            456774899400280820378821824110226184661/479879288680332238083835455\
            283200000000000*y1^7*y2^22*y3^5 - 635265121348042211797930695091802\
            6640205243/3998994072336101984031962127360000000000000*y0^5*y2^24*y\
            3^5 + 789147245716979052181790381546039024533/138493301206445090356\
            08526848000000000000*y0^4*y1*y2^24*y3^5 - 
            9459257785563790215658195285432090544202073/31991952578688815872255\
            69701888000000000000*y0^3*y1^2*y2^24*y3^5 - 
            3276807359819020861265027185205472967507/12796781031475526348902278\
            8075520000000000*y0^2*y1^3*y2^24*y3^5 - 
            344355589319905934941108276594686661279817/106639841928962719574185\
            6567296000000000000*y0*y1^4*y2^24*y3^5 - 
            40527971765108796002332764707479585253023/1599597628934440793612784\
            8509440000000000000*y1^5*y2^24*y3^5 - 
            22363043620188729177763976143331592779/7312446303700300770801302175\
            74400000000*y0^3*y2^26*y3^5 + 8580493860163225256719033971415398638\
            9/6093705253083583975667751813120000000000*y0^2*y1*y2^26*y3^5 + 
            1033842646778873557041796509856040761/84634795181716444106496552960\
            000000000*y0*y1^2*y2^26*y3^5 + 409720925269197039471254894806747453\
            /415479903619335271068255805440000000000*y1^3*y2^26*y3^5 - 
            157611405150779503965668703635016107/184657734941926787141447024640\
            00000000*y0*y2^28*y3^5 - 66748168381200558318590844663652621/406247\
            016872238931711183454208000000000*y1*y2^28*y3^5 + 
            1460663105753403849495179188712243/41141914324445493662880268800000\
            0*y0^28*y3^6 - 1540894310259528062411159141709289/12342574297333648\
            098864080640000000*y0^27*y1*y3^6 - 
            6137566743481906086626477101106461813/74055445784001888593184483840\
            0000000*y0^26*y1^2*y3^6 + 1540529063065225843533329264551013149/222\
            1663373520056657795534515200000000*y0^25*y1^3*y3^6 + 
            2091865928201740902506131974091959333463/26659960482240679893546414\
            1824000000000*y0^24*y1^4*y3^6 - 94413899193323750010069517073134001\
            98873/9997485180840254960079905318400000000000*y0^23*y1^5*y3^6 - 
            5122516484776873189974229846668629189633/26778978162964968643071174\
            96000000000000*y0^22*y1^6*y3^6 + 1043231404470441135728894502619603\
            732938259/1499622777126038244011985797760000000000000*y0^21*y1^7*y3\
            ^6 + 522546402616364795841572768952794697351673/5998491108504152976\
            047943191040000000000000*y0^20*y1^8*y3^6 - 
            126996305250291129973805026064860727680163/999748518084025496007990\
            531840000000000000*y0^19*y1^9*y3^6 + 
            10255520901975131777595676826747063080687/3749056942815095610029964\
            49440000000000000*y0^18*y1^10*y3^6 + 
            11509639837893454291949890289519950995893/2999245554252076488023971\
            595520000000000000*y0^17*y1^11*y3^6 - 
            17663165398172995616500823620755053918491/5998491108504152976047943\
            191040000000000000*y0^16*y1^12*y3^6 + 
            413639268057609584534055092953668441253/749811388563019122005992898\
            880000000000000*y0^15*y1^13*y3^6 - 
            19605390958906132217662723386021013/4260291980471699556852232380000\
            000000000*y0^14*y1^14*y3^6 - 13471249082934127892937395458053074863\
            /999748518084025496007990531840000000000000*y0^13*y1^15*y3^6 + 
            309956060710009088044865459275282861/142821216869146499429712933120\
            000000000000*y0^12*y1^16*y3^6 - 21133678633755225346130149096340200\
            7/499874259042012748003995265920000000000000*y0^11*y1^17*y3^6 + 
            62987875082450197731917282386938497/3749056942815095610029964494400\
            00000000000*y0^10*y1^18*y3^6 - 139735551814157863350413408712431131\
            /2999245554252076488023971595520000000000000*y0^9*y1^19*y3^6 + 
            5459545156899698634331763051644939/74981138856301912200599289888000\
            0000000000*y0^8*y1^20*y3^6 - 236304533128501938827349008390849/3749\
            05694281509561002996449440000000000000*y0^7*y1^21*y3^6 + 
            17559897064590484442752033492997/7498113885630191220059928988800000\
            00000000*y0^6*y1^22*y3^6 + 3169492833678228793111845932171/29992455\
            54252076488023971595520000000000000*y0^5*y1^23*y3^6 - 
            163988883149630446950235764073/856927301214878996578277598720000000\
            000000*y0^4*y1^24*y3^6 + 132632569218886397187525601/20403030981306\
            642775673276160000000000000*y0^3*y1^25*y3^6 + 
            1292210216516247279528451/5100757745326660693918319040000000000000*\
            y0^2*y1^26*y3^6 - 170522652730092885281927/306045464719599641635099\
            14240000000000000*y0*y1^27*y3^6 - 5480889802809881010229/1224181858\
            87839856654039656960000000000000*y1^28*y3^6 + 
            3433323553709498859235625894848176271/37027722892000944296592241920\
            0000000*y0^26*y2^2*y3^6 - 563094273461435744461438812258357075229/2\
            2216633735200566577955345152000000000*y0^25*y1*y2^2*y3^6 - 
            29162671813042987643809173114970131677209/1332998024112033994677320\
            709120000000000*y0^24*y1^2*y2^2*y3^6 + 
            8729165179924743922262545795167439297001/13241702226278483390834311\
            6800000000000*y0^23*y1^3*y2^2*y3^6 + 
            3787049470807196416581513723110416596896779/15995976289344407936127\
            8485094400000000000*y0^22*y1^4*y2^2*y3^6 - 
            8829687112511222072156872426628843327768221/12241818588783985665403\
            9656960000000000000*y0^21*y1^5*y2^2*y3^6 - 
            3881381828488650237554907387912883253873719/47987928868033223808383\
            5455283200000000000*y0^20*y1^6*y2^2*y3^6 + 
            89180233611678049820012374324907944500184843/3998994072336101984031\
            962127360000000000000*y0^19*y1^7*y2^2*y3^6 + 
            21896112086824709135633607514441203897486221/1199698221700830595209\
            5886382080000000000000*y0^18*y1^8*y2^2*y3^6 - 
            17364334907066540123443371315764590017119647/5998491108504152976047\
            943191040000000000000*y0^17*y1^9*y2^2*y3^6 - 
            1360010628808234133382791243492226421310869/59984911085041529760479\
            43191040000000000000*y0^16*y1^10*y2^2*y3^6 + 
            4845410009827481477846141856502945502353951/23993964434016611904191\
            772764160000000000000*y0^15*y1^11*y2^2*y3^6 + 
            3449597618978819719472953149839410490669/36354491566691836218472382\
            9760000000000000*y0^14*y1^12*y2^2*y3^6 - 
            21524113490048904357037305164066279536033/3427709204859515986313110\
            394880000000000000*y0^13*y1^13*y2^2*y3^6 - 
            1174705567154433642797571223221595130369/47987928868033223808383545\
            52832000000000000*y0^12*y1^14*y2^2*y3^6 - 
            5127954229845533148827015170646764061/37490569428150956100299644944\
            0000000000000*y0^11*y1^15*y2^2*y3^6 + 
            2094976981754391652032688143286702842461/47987928868033223808383545\
            528320000000000000*y0^10*y1^16*y2^2*y3^6 - 
            14450363329633435984351047582515407949/2181269494001510173108342978\
            560000000000000*y0^9*y1^17*y2^2*y3^6 + 
            40691205192416687221951709845541385329/4798792886803322380838354552\
            8320000000000000*y0^8*y1^18*y2^2*y3^6 - 
            3039642158176725159431801501436416813/23993964434016611904191772764\
            160000000000000*y0^7*y1^19*y2^2*y3^6 + 
            33041940118527555875837964100301609/4798792886803322380838354552832\
            000000000000*y0^6*y1^20*y2^2*y3^6 + 
            2903516959170461110394238947159/14105799196952740684416092160000000\
            000000*y0^5*y1^21*y2^2*y3^6 - 49627475506892132769988542978169/1199\
            6982217008305952095886382080000000000000*y0^4*y1^22*y2^2*y3^6 - 
            4078720226296233236609514628927/59984911085041529760479431910400000\
            00000000*y0^3*y1^23*y2^2*y3^6 - 5417225440475690136061251113/436253\
            8988003020346216685957120000000000000*y0^2*y1^24*y2^2*y3^6 + 
            11855847990330946488352184731/2399396443401661190419177276416000000\
            0000000*y0*y1^25*y2^2*y3^6 + 13545105537660057930307709/22851394699\
            06343990875406929920000000000000*y1^26*y2^2*y3^6 + 
            384584626359180051993815736827943129551/634760963862873330798724147\
            2000000000*y0^24*y2^4*y3^6 - 16865006600851605494913333579626593315\
            16531/19994970361680509920159810636800000000000*y0^23*y1*y2^4*y3^6 -
            61910428201334847026339568276851058861376187/3998994072336101984031\
            96212736000000000000*y0^22*y1^2*y2^4*y3^6 + 
            611751679543398234990147595588381543415173859/299924555425207648802\
            3971595520000000000000*y0^21*y1^3*y2^4*y3^6 + 
            2055636819930508800964220872297696944372827479/11996982217008305952\
            095886382080000000000000*y0^20*y1^4*y2^4*y3^6 - 
            280180765058483538803568571474452964329562489/119969822170083059520\
            9588638208000000000000*y0^19*y1^5*y2^4*y3^6 - 
            56356722353035160058979931806668046901503001/1090634747000755086554\
            171489280000000000000*y0^18*y1^6*y2^4*y3^6 + 
            239123675508262866057778976313629761533637583/599849110850415297604\
            7943191040000000000000*y0^17*y1^7*y2^4*y3^6 + 
            497139224197442383233361325660102943896801357/479879288680332238083\
            83545528320000000000000*y0^16*y1^8*y2^4*y3^6 - 
            22992341569420674086458932340142173689843169/7997988144672203968063\
            924254720000000000000*y0^15*y1^9*y2^4*y3^6 - 
            9258074191401911562227281265287642806249787/11996982217008305952095\
            886382080000000000000*y0^14*y1^10*y2^4*y3^6 + 
            98282208518919407660859353953453382494753/1090634747000755086554171\
            489280000000000000*y0^13*y1^11*y2^4*y3^6 + 
            30949849262569309674487396152992462104961/6232198554290029066023837\
            08160000000000000*y0^12*y1^12*y2^4*y3^6 - 
            241018784952746403345973720333448471165707/239939644340166119041917\
            72764160000000000000*y0^11*y1^13*y2^4*y3^6 + 
            17164801691694118068239983710921466009267/1199698221700830595209588\
            6382080000000000000*y0^10*y1^14*y2^4*y3^6 - 
            264717254924496097869082021476761352437/685541840971903197262622078\
            976000000000000*y0^9*y1^15*y2^4*y3^6 + 
            5805891282150719042748319828800695497/77902481928625363325297963520\
            000000000000*y0^8*y1^16*y2^4*y3^6 - 
            210217932528591597828415398204759846913/239939644340166119041917727\
            64160000000000000*y0^7*y1^17*y2^4*y3^6 + 
            4169886588241249257849025706277084949/59984911085041529760479431910\
            40000000000000*y0^6*y1^18*y2^4*y3^6 - 
            5953353858557161220989282327645673/27265868675018877163854287232000\
            0000000000*y0^5*y1^19*y2^4*y3^6 + 9454190280176275747560614224699/1\
            4688683461289630795342376960000000000000*y0^4*y1^20*y2^4*y3^6 - 
            527785045999912821629660049571/639839051573776317445113940377600000\
            00000*y0^3*y1^21*y2^4*y3^6 + 1331055536361298163901648613939/799798\
            814467220396806392425472000000000000*y0^2*y1^22*y2^4*y3^6 - 
            487004467547523821029704526027/239939644340166119041917727641600000\
            00000000*y0*y1^23*y2^4*y3^6 + 1389716350836462553232825593/47987928\
            868033223808383545528320000000000000*y1^24*y2^4*y3^6 + 
            140328785775483849214029629041978931658270661/479879288680332238083\
            835455283200000000000*y0^22*y2^6*y3^6 - 
            57904857915279215371837552788505829007278641/6664990120560169973386\
            60354560000000000000*y0^21*y1*y2^6*y3^6 - 
            803132917374413526028218891088900806145437973/109063474700075508655\
            4171489280000000000000*y0^20*y1^2*y2^6*y3^6 + 
            2386068382956029660334205078215207166633410697/11996982217008305952\
            095886382080000000000000*y0^19*y1^3*y2^6*y3^6 + 
            41686941278361354005202250583426058454965086119/4798792886803322380\
            8383545528320000000000000*y0^18*y1^4*y2^6*y3^6 - 
            342197486763098918589732947097103262923186609/119969822170083059520\
            9588638208000000000000*y0^17*y1^5*y2^6*y3^6 - 
            4736808216655803109484594985208839970515263/42655936771585087829674\
            262691840000000000*y0^16*y1^6*y2^6*y3^6 + 
            230630712638587458060779140511707744588737763/479879288680332238083\
            83545528320000000000000*y0^15*y1^7*y2^6*y3^6 + 
            14136251568667839617577766658012370021056833/8569273012148789965782\
            77598720000000000000*y0^14*y1^8*y2^6*y3^6 - 
            2454102618297088318244287862948468636960813/19195171547213289523353\
            41821132800000000000*y0^13*y1^9*y2^6*y3^6 + 
            3039026932720799107763789487161284742870209/10663984192896271957418\
            565672960000000000000*y0^12*y1^10*y2^6*y3^6 - 
            36683164197984266462663621441184058914151/1199698221700830595209588\
            63820800000000000*y0^11*y1^11*y2^6*y3^6 + 
            1538072260669383111627134330524748532323519/17450155952012081384866\
            743828480000000000000*y0^10*y1^12*y2^6*y3^6 - 
            41020016742224745717113683561947814252811/2742167363887612789050488\
            315904000000000000*y0^9*y1^13*y2^6*y3^6 + 
            3620322253132410954830519066895607006751/12712034137227344055200939\
            21280000000000000*y0^8*y1^14*y2^6*y3^6 - 
            6189614448913254332154017210862770033441/15995976289344407936127848\
            509440000000000000*y0^7*y1^15*y2^6*y3^6 + 
            574889824113519905099667557994668741927/137108368194380639452524415\
            79520000000000000*y0^6*y1^16*y2^6*y3^6 - 
            18447950701068111270498469225253117/7934512048285916634984051840000\
            000000000*y0^5*y1^17*y2^6*y3^6 + 2702951407069010585554815758820409\
            49/2285139469906343990875406929920000000000000*y0^4*y1^18*y2^6*y3^6 
            - 235024668529176719231205484740649/4284636506074394982891387993600\
            00000000000*y0^3*y1^19*y2^6*y3^6 + 
            4308780522736333545775400939274169/38390343094426579046706836422656\
            000000000000*y0^2*y1^20*y2^6*y3^6 - 
            404696901679842299020469152019/130579398280362513764308967424000000\
            000000*y0*y1^21*y2^6*y3^6 + 2938245448721379967841993817821/1919517\
            15472132895233534182113280000000000000*y1^22*y2^6*y3^6 + 
            823661558709947300891021156745613618659463541/133299802411203399467\
            7320709120000000000000*y0^20*y2^8*y3^6 + 
            2229151279053848769478534794662835172755637/14996227771260382440119\
            85797760000000000000*y0^19*y1*y2^8*y3^6 - 
            1093113418944568034686889536766006392928579737/72708983133383672436\
            9447659520000000000000*y0^18*y1^2*y2^8*y3^6 + 
            102017225236098373783916273644425002579959091/599849110850415297604\
            7943191040000000000000*y0^17*y1^3*y2^8*y3^6 + 
            17911045758077530392800905297999100925844052567/7997988144672203968\
            063924254720000000000000*y0^16*y1^4*y2^8*y3^6 - 
            3798238903252035367832118541116319925855688773/47987928868033223808\
            383545528320000000000000*y0^15*y1^5*y2^8*y3^6 - 
            111664928187358373968100299929193455457844827/239939644340166119041\
            91772764160000000000000*y0^14*y1^6*y2^8*y3^6 - 
            2586816275883250889691885807353083322041857593/47987928868033223808\
            383545528320000000000000*y0^13*y1^7*y2^8*y3^6 + 
            12246378192826801631350995415049084888974309/4998742590420127480039\
            95265920000000000000*y0^12*y1^8*y2^8*y3^6 - 
            56308413773593818006994405429568892001795213/1371083681943806394525\
            2441579520000000000000*y0^11*y1^9*y2^8*y3^6 + 
            185031978029611859695417676941195441462535827/959758577360664476167\
            67091056640000000000000*y0^10*y1^10*y2^8*y3^6 - 
            1645800556954036139942112645727643424320053/39989940723361019840319\
            62127360000000000000*y0^9*y1^11*y2^8*y3^6 + 
            16265728570819317124616232499019928993425981/1919517154721328952335\
            34182113280000000000000*y0^8*y1^12*y2^8*y3^6 - 
            253756425782396123879634323659292111376553/239939644340166119041917\
            72764160000000000000*y0^7*y1^13*y2^8*y3^6 + 
            3657648579094001126746742664736596237341/23993964434016611904191772\
            76416000000000000*y0^6*y1^14*y2^8*y3^6 - 
            142251832387359801538330962801904252433/137108368194380639452524415\
            7952000000000000*y0^5*y1^15*y2^8*y3^6 + 
            80879810626219473543924449032478680943/1066398419289627195741856567\
            2960000000000000*y0^4*y1^16*y2^8*y3^6 - 
            1890152418918200708639094151844852569/13710836819438063945252441579\
            520000000000000*y0^3*y1^17*y2^8*y3^6 + 
            99117017917892393017475285018504399/1371083681943806394525244157952\
            0000000000000*y0^2*y1^18*y2^8*y3^6 - 
            96841597996201780649356736415601/1090634747000755086554171489280000\
            000000000*y0*y1^19*y2^8*y3^6 + 357913301355288493260888310027/22662\
            5401974182875128139530240000000000000*y1^20*y2^8*y3^6 + 
            31186461551758052085520085092733521028683171999/4798792886803322380\
            8383545528320000000000000*y0^18*y2^10*y3^6 + 
            383984631862070084579631378076530245986503443/599849110850415297604\
            7943191040000000000000*y0^17*y1*y2^10*y3^6 - 
            4507235894735449839062586305661274304840209877/31991952578688815872\
            25569701888000000000000*y0^16*y1^2*y2^10*y3^6 - 
            305471078886269184941032134647852312297037899/479879288680332238083\
            83545528320000000000000*y0^15*y1^3*y2^10*y3^6 + 
            169029154927849931436953815142162049368329711/484726554222557816246\
            29843968000000000000*y0^14*y1^4*y2^10*y3^6 + 
            3339373180228839437258746901130977654183715839/23993964434016611904\
            191772764160000000000000*y0^13*y1^5*y2^10*y3^6 + 
            3852570320583712755137754177930639350265188801/13710836819438063945\
            252441579520000000000000*y0^12*y1^6*y2^10*y3^6 - 
            838035765211811982474527121445054572037661869/119969822170083059520\
            95886382080000000000000*y0^11*y1^7*y2^10*y3^6 + 
            7688782860983104758860773402536907825946899/23266874602682775179822\
            3251046400000000000*y0^10*y1^8*y2^10*y3^6 - 
            4968621895107947060335109063161888018049369/96945310844511563249259\
            6879360000000000000*y0^9*y1^9*y2^10*y3^6 + 
            342863260483964720390899323717613373947003337/191951715472132895233\
            534182113280000000000000*y0^8*y1^10*y2^10*y3^6 - 
            176624483107472853673545033193043244695087/856927301214878996578277\
            598720000000000000*y0^7*y1^11*y2^10*y3^6 + 
            120138538831961885727256553895546156173483/319919525786888158722556\
            9701888000000000000*y0^6*y1^12*y2^10*y3^6 - 
            3859834791173361456188519360014258066241/14541796626676734487388953\
            19040000000000000*y0^5*y1^13*y2^10*y3^6 + 
            26786302905961365869976688274295990484091/9597585773606644761676709\
            1056640000000000000*y0^4*y1^14*y2^10*y3^6 - 
            23725454620253351764115557084843224143/3199195257868881587225569701\
            888000000000000*y0^3*y1^15*y2^10*y3^6 + 
            7205475050011415208925555941176807363/17450155952012081384866743828\
            480000000000000*y0^2*y1^16*y2^10*y3^6 - 
            216205558166370691309644335032875523/959758577360664476167670910566\
            40000000000000*y0*y1^17*y2^10*y3^6 + 
            14440271627520463354154598854410283/1919517154721328952335341821132\
            80000000000000*y1^18*y2^10*y3^6 + 158141939331439072574220526375773\
            60053602072843/47987928868033223808383545528320000000000000*y0^16*y\
            2^12*y3^6 + 3288209563143540151103745527656270031369554313/47987928\
            868033223808383545528320000000000000*y0^15*y1*y2^12*y3^6 - 
            2016844082173899140738313062454713939906953/74192839932024155547902\
            82240000000000000*y0^14*y1^2*y2^12*y3^6 + 
            543394018602370685519463120078079220035300843/436253898800302034621\
            6685957120000000000000*y0^13*y1^3*y2^12*y3^6 + 
            170213920539688628898751857850979941100279118967/479879288680332238\
            08383545528320000000000000*y0^12*y1^4*y2^12*y3^6 + 
            6377999923968620565488473885676242339083484723/47987928868033223808\
            383545528320000000000000*y0^11*y1^5*y2^12*y3^6 + 
            1185064129430775027526525235526472545907423919/29992455542520764880\
            23971595520000000000000*y0^10*y1^6*y2^12*y3^6 - 
            322247655619971182402200010743057701645028721/799798814467220396806\
            3924254720000000000000*y0^9*y1^7*y2^12*y3^6 + 
            350460399578573495228892843576642496474811/143515301287575996436287\
            23896320000000000*y0^8*y1^8*y2^12*y3^6 - 
            110778854904354737537267535361149767514556751/479879288680332238083\
            83545528320000000000000*y0^7*y1^9*y2^12*y3^6 + 
            6617129192310790870889500604684683042562287/95975857736066447616767\
            09105664000000000000*y0^6*y1^10*y2^12*y3^6 - 
            2021469874207788432130431171811531062340451/47987928868033223808383\
            545528320000000000000*y0^5*y1^11*y2^12*y3^6 + 
            328557084814534309130236474813426523573/489672743551359426616158627\
            84000000000000*y0^4*y1^12*y2^12*y3^6 - 
            3097075107319560239631737749724497747811/15995976289344407936127848\
            509440000000000000*y0^3*y1^13*y2^12*y3^6 + 
            7724091113770256206253214508888303/49590700301786978968650324000000\
            0000000*y0^2*y1^14*y2^12*y3^6 - 18799874716490853562720920337583086\
            03/23993964434016611904191772764160000000000000*y0*y1^15*y2^12*y3^6 
            + 651181052047656659023691473280792051/1919517154721328952335341821\
            13280000000000000*y1^16*y2^12*y3^6 + 
            1034411020186749209151854201822607775424002627/23993964434016611904\
            191772764160000000000000*y0^14*y2^14*y3^6 + 
            2890335265370856580648368971105844509915463737/47987928868033223808\
            383545528320000000000000*y0^13*y1*y2^14*y3^6 + 
            34512814846122891656257193397951214803694317523/4798792886803322380\
            8383545528320000000000000*y0^12*y1^2*y2^14*y3^6 + 
            44937531283800802598736854416694718530400709/3635449156669183621847\
            23829760000000000000*y0^11*y1^3*y2^14*y3^6 + 
            150021935062518346473218052595296502733270000689/639839051573776317\
            44511394037760000000000000*y0^10*y1^4*y2^14*y3^6 + 
            3530698827780533042182472063642782380437272259/95975857736066447616\
            767091056640000000000000*y0^9*y1^5*y2^14*y3^6 + 
            1812328588228083396930019275772022617582840501/76780686188853158093\
            41367284531200000000000*y0^8*y1^6*y2^14*y3^6 - 
            78254428156256237977788696128148516680032873/6855418409719031972626\
            220789760000000000000*y0^7*y1^7*y2^14*y3^6 + 
            103337475347265840822511680204880589685002749/119969822170083059520\
            95886382080000000000000*y0^6*y1^8*y2^14*y3^6 - 
            243518504207066994433082780774385357666689/623219855429002906602383\
            708160000000000000*y0^5*y1^9*y2^14*y3^6 + 
            10921843048060574019273914443738162357050833/9597585773606644761676\
            7091056640000000000000*y0^4*y1^10*y2^14*y3^6 - 
            555114121800991569612007631411256804487/207739951809667635534127902\
            720000000000000*y0^3*y1^11*y2^14*y3^6 + 
            37150380216787133462765367005422280648041/9597585773606644761676709\
            1056640000000000000*y0^2*y1^12*y2^14*y3^6 - 
            6380531725204885991568447082970604097/39989940723361019840319621273\
            60000000000000*y0*y1^13*y2^14*y3^6 + 
            61252235713939512891783823694922827/4798792886803322380838354552832\
            00000000000*y1^14*y2^14*y3^6 - 782604494269169034925477620059171397\
            727376663/47987928868033223808383545528320000000000000*y0^12*y2^16*\
            y3^6 + 1123484005724835101600604191736922218890089363/3199195257868\
            8815872255697018880000000000000*y0^11*y1*y2^16*y3^6 + 
            73896436463433896604723730704001688955820765057/9597585773606644761\
            6767091056640000000000000*y0^10*y1^2*y2^16*y3^6 + 
            42735738371072536124144563013103482223606739/1142569734953171995437\
            703464960000000000000*y0^9*y1^3*y2^16*y3^6 + 
            183949659945977644413085093982127293234446162273/191951715472132895\
            233534182113280000000000000*y0^8*y1^4*y2^16*y3^6 - 
            834237217458158240540863707665177692567477/342770920485951598631311\
            0394880000000000000*y0^7*y1^5*y2^16*y3^6 + 
            464938793846435826288838375794782703336043817/685541840971903197262\
            6220789760000000000000*y0^6*y1^6*y2^16*y3^6 - 
            847347149316346383709077967812254485687/615206195505727008043069440\
            000000000000*y0^5*y1^7*y2^16*y3^6 + 
            21011193056150014578085807648724969749589539/1599597628934440793612\
            7848509440000000000000*y0^4*y1^8*y2^16*y3^6 - 
            60934893514519350205773133613961386846633/3427709204859515986313110\
            394880000000000000*y0^3*y1^9*y2^16*y3^6 + 
            38337642515323824132882012020239442247337/5998491108504152976047943\
            191040000000000000*y0^2*y1^10*y2^16*y3^6 - 
            148711940550957361605690149743636111/160173327329883924594070579200\
            00000000000*y0*y1^11*y2^16*y3^6 + 631585085027695433879470147432517\
            497/195869097420543770646463451136000000000000*y1^12*y2^16*y3^6 + 
            1809997877736737233498656664913461702298567921/19195171547213289523\
            3534182113280000000000000*y0^10*y2^18*y3^6 + 
            291958988794026594497098432931964676169605499/319919525786888158722\
            55697018880000000000000*y0^9*y1*y2^18*y3^6 + 
            13341756135815422956442898322807240158808863513/3839034309442657904\
            6706836422656000000000000*y0^8*y1^2*y2^18*y3^6 + 
            145578987314506917299610837137365562573809/571284867476585997718851\
            73248000000000000*y0^7*y1^3*y2^18*y3^6 + 
            2675251440833717606284836735955956234772471759/11996982217008305952\
            095886382080000000000000*y0^6*y1^4*y2^18*y3^6 - 
            39213061787341708698895078065260457585796597/4798792886803322380838\
            3545528320000000000000*y0^5*y1^5*y2^18*y3^6 + 
            843504143320235617647430685839174555057561133/959758577360664476167\
            67091056640000000000000*y0^4*y1^6*y2^18*y3^6 - 
            2762427264934342522889425026689726507831/91405578796253759635016277\
            196800000000000*y0^3*y1^7*y2^18*y3^6 + 
            1292955732489983741044503539019579428442421/19195171547213289523353\
            418211328000000000000*y0^2*y1^8*y2^18*y3^6 + 
            1145294738901791246939541914384132411189/79979881446722039680639242\
            54720000000000000*y0*y1^9*y2^18*y3^6 + 
            9593430633709337803980741721287865463/18745284714075478050149822472\
            0000000000000*y1^10*y2^18*y3^6 + 2056771417825549581673288250334273\
            110955735037/191951715472132895233534182113280000000000000*y0^8*y2^\
            20*y3^6 + 1503034360727737774435736408924369001940057/2285139469906\
            343990875406929920000000000000*y0^7*y1*y2^20*y3^6 + 
            353153529333824426707863961515110299417895263/479879288680332238083\
            8354552832000000000000*y0^6*y1^2*y2^20*y3^6 + 
            6009185509888813435174094297708772607780603/47987928868033223808383\
            545528320000000000000*y0^5*y1^3*y2^20*y3^6 + 
            1624150018837030601984905414292468104741397/63560170686136720276004\
            696064000000000000*y0^4*y1^4*y2^20*y3^6 + 
            3091633785540201223439415508995357419137927/47987928868033223808383\
            545528320000000000000*y0^3*y1^5*y2^20*y3^6 + 
            457558230477205327504609625377160243876299/114256973495317199543770\
            3464960000000000000*y0^2*y1^6*y2^20*y3^6 + 
            2523758143387701885618375617676702471601/11996982217008305952095886\
            38208000000000000*y0*y1^7*y2^20*y3^6 + 
            7862154599962911183564169762728637612319/15995976289344407936127848\
            509440000000000000*y1^8*y2^20*y3^6 + 
            4197359000085484663643882580257535633422233/19586909742054377064646\
            34511360000000000000*y0^6*y2^22*y3^6 - 
            142994748558048247162594499746740838957451/191951715472132895233534\
            1821132800000000000*y0^5*y1*y2^22*y3^6 + 
            4325619211855890364526818672039506397797697/76780686188853158093413\
            6728453120000000000*y0^4*y1^2*y2^22*y3^6 + 
            469468810877459534803479844610375725805297/959758577360664476167670\
            9105664000000000000*y0^3*y1^3*y2^22*y3^6 + 
            5779692165572012173930525480713792983050787/54843347277752255781009\
            76631808000000000000*y0^2*y1^4*y2^22*y3^6 + 
            819006696187457292197009139379519259478293/959758577360664476167670\
            91056640000000000000*y0*y1^5*y2^22*y3^6 + 
            101823115225865127722133539147667562552639/383903430944265790467068\
            36422656000000000000*y1^6*y2^22*y3^6 + 
            32421450597786130598193691878524970618211/5816718650670693794955581\
            27616000000000000*y0^4*y2^24*y3^6 - 
            177223068664478399888651515197248064582707/639839051573776317445113\
            9403776000000000000*y0^3*y1*y2^24*y3^6 + 
            7606573071831984783092668702112889244169/12796781031475526348902278\
            80755200000000000*y0^2*y1^2*y2^24*y3^6 - 
            180378956186540833292588449575052954981/727089831333836724369447659\
            52000000000000*y0*y1^3*y2^24*y3^6 + 
            25565593140593850433628826681580269869371/4265593677158508782967426\
            269184000000000000*y1^4*y2^24*y3^6 + 
            171911036287573768319155356250118230999/104463518624290011011447173\
            93920000000000*y0^2*y2^26*y3^6 - 8842745090187457062735678605616712\
            021/36562231518501503854006510878720000000000*y0*y1*y2^26*y3^6 - 
            1562429472914170514061828670089473683/94966835112990919101315612672\
            0000000000*y1^2*y2^26*y3^6 + 747239962193883490371225225061142321/1\
            624988067488955726844733816832000000000*y2^28*y3^6 - 
            14428837347914091836754034341287537/1057934939771455551331206912000\
            0000*y0^27*y3^7 + 452938075386518082133338376819907/176322489961909\
            25855520115200000000*y0^26*y1*y3^7 + 
            765875237980793900818911241758069313/220330251919344461930135654400\
            000000*y0^25*y1^2*y3^7 - 1915873870309683728726790207852929699/7405\
            544578400188859318448384000000000*y0^24*y1^3*y3^7 - 
            92723273205916090570829980388797645678151/2399396443401661190419177\
            2764160000000000*y0^23*y1^4*y3^7 + 
            73486888442845895870543065224956779212611/1999497036168050992015981\
            06368000000000000*y0^22*y1^5*y3^7 + 
            933247107461735984326553794223384293744187/999748518084025496007990\
            531840000000000000*y0^21*y1^6*y3^7 - 
            101451389662753770495002041802752742401499/333249506028008498669330\
            177280000000000000*y0^20*y1^7*y3^7 - 
            11121860668084293457859451847657944070049/2399396443401661190419177\
            27641600000000000*y0^19*y1^8*y3^7 + 
            20300360346566421853473978420342038500201/3749056942815095610029964\
            49440000000000000*y0^18*y1^9*y3^7 - 
            12442000616360655823997861497563083076943/1199698221700830595209588\
            638208000000000000*y0^17*y1^10*y3^7 - 
            92543816183758354746362524582094141743/5453173735003775432770857446\
            4000000000000*y0^16*y1^11*y3^7 + 6469295986945533498646438363160482\
            92853/599849110850415297604794319104000000000000*y0^15*y1^12*y3^7 - 
            267283112202363735527673952203760138307/149962277712603824401198579\
            7760000000000000*y0^14*y1^13*y3^7 - 
            779705765406176677844831076524279813/749811388563019122005992898880\
            000000000000*y0^13*y1^14*y3^7 + 29939348078435795332422184587325870\
            7/74055445784001888593184483840000000000000*y0^12*y1^15*y3^7 - 
            67387526391446888613632787189977981/1363293433750943858192714361600\
            00000000000*y0^11*y1^16*y3^7 + 158703413720219144261657772940017593\
            /1999497036168050992015981063680000000000000*y0^10*y1^17*y3^7 - 
            100071562578002019813943984964791/297544201810721873811901944000000\
            0000000*y0^9*y1^18*y3^7 + 1036618517497170539884621818976711/119969\
            822170083059520958863820800000000000*y0^8*y1^19*y3^7 - 
            68853334735930980136737932979733/5998491108504152976047943191040000\
            0000000*y0^7*y1^20*y3^7 + 1048988409538285943604421463233/136329343\
            37509438581927143616000000000000*y0^6*y1^21*y3^7 - 
            4866784295400096262068074547851/29992455542520764880239715955200000\
            00000000*y0^5*y1^22*y3^7 - 782542311996268113548045093771/599849110\
            8504152976047943191040000000000000*y0^4*y1^23*y3^7 + 
            78804458445535933412343181373/5998491108504152976047943191040000000\
            000000*y0^3*y1^24*y3^7 - 21069502356294840743870497/740554457840018\
            88593184483840000000000000*y0^2*y1^25*y3^7 - 
            251801098846650082932743/25967493976208454441765987840000000000000*\
            y0*y1^26*y3^7 + 38902865236820248391/453400688473480950570517248000\
            000000000*y1^27*y3^7 - 200107053218786165235323997135877423837/6664\
            9901205601699733866035456000000000*y0^25*y2^2*y3^7 + 
            78888059482930247125209701930462261707/1057934939771455551331206912\
            0000000000*y0^24*y1*y2^2*y3^7 + 18090248867126818867597566225590545\
            26347051/239939644340166119041917727641600000000000*y0^23*y1^2*y2^2\
            *y3^7 - 873908955454258240049975839913601773087563/3998994072336101\
            9840319621273600000000000*y0^22*y1^3*y2^2*y3^7 - 
            47935173256257789064460108867515231092344501/4798792886803322380838\
            354552832000000000000*y0^21*y1^4*y2^2*y3^7 + 
            142659791242973698880554152043600157974088539/479879288680332238083\
            8354552832000000000000*y0^20*y1^5*y2^2*y3^7 + 
            40744104977473466675524197204882529013368421/1199698221700830595209\
            5886382080000000000000*y0^19*y1^6*y2^2*y3^7 - 
            15481549090795605141988542936150276160259497/1713854602429757993156\
            555197440000000000000*y0^18*y1^7*y2^2*y3^7 - 
            33827841959311991027910628487773249402441/4686321178518869512537455\
            6180000000000000*y0^17*y1^8*y2^2*y3^7 + 
            2620641954796826833561425272391910915039001/23993964434016611904191\
            77276416000000000000*y0^16*y1^9*y2^2*y3^7 + 
            964915953987589713675905655614221422256931/119969822170083059520958\
            86382080000000000000*y0^15*y1^10*y2^2*y3^7 - 
            3304115828934447271711110417521296008566899/47987928868033223808383\
            545528320000000000000*y0^14*y1^11*y2^2*y3^7 - 
            154220048268097680409302665713854296848537/479879288680332238083835\
            45528320000000000000*y0^13*y1^12*y2^2*y3^7 + 
            19070158012179072235697604815732916428519/9597585773606644761676709\
            105664000000000000*y0^12*y1^13*y2^2*y3^7 + 
            142700349800871491395261779351789685141/199949703616805099201598106\
            3680000000000000*y0^11*y1^14*y2^2*y3^7 - 
            10988298519535845613547673876208746337/2999245554252076488023971595\
            520000000000000*y0^10*y1^15*y2^2*y3^7 - 
            446130796037516333960328304224530963473/479879288680332238083835455\
            28320000000000000*y0^9*y1^16*y2^2*y3^7 + 
            7810541181851629924019088567499002143/59984911085041529760479431910\
            40000000000000*y0^8*y1^17*y2^2*y3^7 - 
            14103947765168552387224004795702537/1142569734953171995437703464960\
            00000000000*y0^7*y1^18*y2^2*y3^7 + 
            730476325201809179437383246284152597/479879288680332238083835455283\
            20000000000000*y0^6*y1^19*y2^2*y3^7 - 
            33511859885072402212176315279684481/4798792886803322380838354552832\
            0000000000000*y0^5*y1^20*y2^2*y3^7 - 
            353122749514745741454950322656849/159959762893444079361278485094400\
            00000000000*y0^4*y1^21*y2^2*y3^7 + 
            644117112848981679355056820003/171385460242975799315655519744000000\
            0000000*y0^3*y1^22*y2^2*y3^7 + 931383564195385186996976475677/23993\
            964434016611904191772764160000000000000*y0^2*y1^23*y2^2*y3^7 - 
            2369035381335798765421026691/47987928868033223808383545528320000000\
            000000*y0*y1^24*y2^2*y3^7 - 15576878877561633986591023/218126949400\
            1510173108342978560000000000000*y1^25*y2^2*y3^7 - 
            3971771737956556025912457245727686495571737/23993964434016611904191\
            7727641600000000000*y0^23*y2^4*y3^7 + 
            314273295845256646297233684446000320097/159398679541458146684947470\
            00000000000*y0^22*y1*y2^4*y3^7 + 5719405644126496090572501039198968\
            45424113723/11996982217008305952095886382080000000000000*y0^21*y1^2\
            *y2^4*y3^7 - 644964219513827114739989006448481332132566629/11996982\
            217008305952095886382080000000000000*y0^20*y1^3*y2^4*y3^7 - 
            181197280374383947810292540123923861331784509/266599604822406798935\
            4641418240000000000000*y0^19*y1^4*y2^4*y3^7 + 
            711909044726896363793952751734745237281114131/799798814467220396806\
            3924254720000000000000*y0^18*y1^5*y2^4*y3^7 + 
            5381755566353120950098737118298912426788499/26659960482240679893546\
            4141824000000000000*y0^17*y1^6*y2^4*y3^7 - 
            169481478553519000464867903972607127608268909/119969822170083059520\
            95886382080000000000000*y0^16*y1^7*y2^4*y3^7 - 
            45335332175462307014483166745341140614044929/1199698221700830595209\
            5886382080000000000000*y0^15*y1^8*y2^4*y3^7 + 
            15335745766266974506953442549383153088151753/1599597628934440793612\
            7848509440000000000000*y0^14*y1^9*y2^4*y3^7 + 
            615455165911958552576000591318516634140533/266599604822406798935464\
            1418240000000000000*y0^13*y1^10*y2^4*y3^7 - 
            362249981355128110857108485066909096682077/159959762893444079361278\
            48509440000000000000*y0^12*y1^11*y2^4*y3^7 - 
            331194002888075756554175691977224403442511/239939644340166119041917\
            72764160000000000000*y0^11*y1^12*y2^4*y3^7 + 
            12634683001573727214024494294911839652627/5331992096448135978709282\
            836480000000000000*y0^10*y1^13*y2^4*y3^7 - 
            33479307918649214639775526224655795997/1224181858878398566540396569\
            60000000000000*y0^9*y1^14*y2^4*y3^7 + 
            3307308427958030336640890947034088559459/47987928868033223808383545\
            528320000000000000*y0^8*y1^15*y2^4*y3^7 - 
            178531718863969127849833217206959733/151477048194549317576968262400\
            00000000000*y0^7*y1^16*y2^4*y3^7 + 
            856743495774729214184481775777225283/761713156635447996958468976640\
            000000000000*y0^6*y1^17*y2^4*y3^7 - 
            1663022653605039226394230584014581181/23993964434016611904191772764\
            160000000000000*y0^5*y1^18*y2^4*y3^7 + 
            72254390987228342938222703670066647/4798792886803322380838354552832\
            0000000000000*y0^4*y1^19*y2^4*y3^7 - 
            490090785057851161710224913464951/119969822170083059520958863820800\
            00000000000*y0^3*y1^20*y2^4*y3^7 + 
            876924005899158682451575475881/137108368194380639452524415795200000\
            0000000*y0^2*y1^21*y2^4*y3^7 - 1956021377726260444012981427/3029540\
            9638909863515393652480000000000000*y0*y1^22*y2^4*y3^7 + 
            83070692633785491356675609/2539043855451493323194896588800000000000\
            00*y1^23*y2^4*y3^7 - 1453945163512809126813108551399336086925699161\
            /23993964434016611904191772764160000000000000*y0^21*y2^6*y3^7 + 
            311754969374191381177588112140582032891491939/239939644340166119041\
            91772764160000000000000*y0^20*y1*y2^6*y3^7 + 
            2124885567439689378705752742207567757206336983/11996982217008305952\
            095886382080000000000000*y0^19*y1^2*y2^6*y3^7 - 
            111545469252271191787045263144528997007742569/342770920485951598631\
            3110394880000000000000*y0^18*y1^3*y2^6*y3^7 - 
            1145712270096254956149816357084007756208036617/35546613976320906524\
            72855224320000000000000*y0^17*y1^4*y2^6*y3^7 + 
            1881580799623368047906209024862197127166816073/19195171547213289523\
            353418211328000000000000*y0^16*y1^5*y2^6*y3^7 + 
            1804073390949620943972078068852609412422121491/47987928868033223808\
            383545528320000000000000*y0^15*y1^6*y2^6*y3^7 + 
            173955972947522839795224395379332156080939/383903430944265790467068\
            364226560000000000*y0^14*y1^7*y2^6*y3^7 - 
            1073425287593431070546262936298755611327217617/19195171547213289523\
            3534182113280000000000000*y0^13*y1^8*y2^6*y3^7 + 
            11401884220769898068660166200253308276250109/2742167363887612789050\
            4883159040000000000000*y0^12*y1^9*y2^6*y3^7 - 
            9273403918283745565698394875480729111968423/95975857736066447616767\
            091056640000000000000*y0^11*y1^10*y2^6*y3^7 + 
            14554281701842179911108707107868788490075589/1919517154721328952335\
            34182113280000000000000*y0^10*y1^11*y2^6*y3^7 - 
            714673238937709187721977628630370315286609/383903430944265790467068\
            36422656000000000000*y0^9*y1^12*y2^6*y3^7 + 
            3012186974094862615789570330931728123289/11425697349531719954377034\
            64960000000000000*y0^8*y1^13*y2^6*y3^7 - 
            527875088521574238415006568247275030417/119969822170083059520958863\
            8208000000000000*y0^7*y1^14*y2^6*y3^7 + 
            4893638553182036175343397219471942249267/95975857736066447616767091\
            056640000000000000*y0^6*y1^15*y2^6*y3^7 - 
            287261715531385461911902081083623780273/639839051573776317445113940\
            37760000000000000*y0^5*y1^16*y2^6*y3^7 + 
            35854205367273480601970490092199892667/1919517154721328952335341821\
            13280000000000000*y0^4*y1^17*y2^6*y3^7 - 
            727561815274540084534691457316257343/959758577360664476167670910566\
            40000000000000*y0^3*y1^18*y2^6*y3^7 + 
            914022243265772527706209867538989/383903430944265790467068364226560\
            00000000000*y0^2*y1^19*y2^6*y3^7 - 
            169897765749075144102323479806901/383903430944265790467068364226560\
            00000000000*y0*y1^20*y2^6*y3^7 + 611113220254681627846281487889/119\
            96982217008305952095886382080000000000000*y1^21*y2^6*y3^7 - 
            2114661023338046410330539928352612060703984221/23993964434016611904\
            191772764160000000000000*y0^19*y2^8*y3^7 - 
            80784557085494608950521952371752204642959301/1199698221700830595209\
            5886382080000000000000*y0^18*y1*y2^8*y3^7 + 
            72959025270375441016060560965038567448445181/3178008534306836013800\
            23480320000000000000*y0^17*y1^2*y2^8*y3^7 + 
            140813781835428529532585296606656209119512617/479879288680332238083\
            83545528320000000000000*y0^16*y1^3*y2^8*y3^7 - 
            8189774872558587836347740995227319351316333043/10663984192896271957\
            418565672960000000000000*y0^15*y1^4*y2^8*y3^7 + 
            2544055827373141491579437079528245262466186243/95975857736066447616\
            767091056640000000000000*y0^14*y1^5*y2^8*y3^7 - 
            132228995987712506423114505478196840868447139/191951715472132895233\
            53418211328000000000000*y0^13*y1^6*y2^8*y3^7 + 
            1730531393016040506910304345186009372713682647/95975857736066447616\
            767091056640000000000000*y0^12*y1^7*y2^8*y3^7 - 
            1362133046984651927925395996200225643701896499/19195171547213289523\
            3534182113280000000000000*y0^11*y1^8*y2^8*y3^7 + 
            88139026578482156076880478978931187074089/8705293218690834250953931\
            1616000000000000*y0^10*y1^9*y2^8*y3^7 - 
            963068864692653250671021390240029358396527/228513946990634399087540\
            6929920000000000000*y0^9*y1^10*y2^8*y3^7 + 
            607957682683133468230858432574984338595959/799798814467220396806392\
            4254720000000000000*y0^8*y1^11*y2^8*y3^7 - 
            638274236465673787281988154409635720058223/479879288680332238083835\
            45528320000000000000*y0^7*y1^12*y2^8*y3^7 + 
            13209100705623171629707956691330831540637/9597585773606644761676709\
            105664000000000000*y0^6*y1^13*y2^8*y3^7 - 
            596439196675605667155501671320071175309/355466139763209065247285522\
            4320000000000000*y0^5*y1^14*y2^8*y3^7 + 
            34224601478399786053513468870563884677/3839034309442657904670683642\
            265600000000000*y0^4*y1^15*y2^8*y3^7 - 
            3873035992279625726184998437586231651/76780686188853158093413672845\
            31200000000000*y0^3*y1^16*y2^8*y3^7 + 
            1175160809282619133779481502571884569/19195171547213289523353418211\
            3280000000000000*y0^2*y1^17*y2^8*y3^7 - 
            12302450291565465068103749241982631/4798792886803322380838354552832\
            0000000000000*y0*y1^18*y2^8*y3^7 + 
            2895045256272840159715803048209/19195171547213289523353418211328000\
            00000000*y1^19*y2^8*y3^7 - 4506180935966503668493823733850528596567\
            104191/95975857736066447616767091056640000000000000*y0^17*y2^10*y3^\
            7 - 536348568045653135245989681685774902848700397/31991952578688815\
            872255697018880000000000000*y0^16*y1*y2^10*y3^7 - 
            273436064293170016399769314259315685085757479/319919525786888158722\
            55697018880000000000000*y0^15*y1^2*y2^10*y3^7 - 
            280006353442942026704415918239368798682888281/106639841928962719574\
            18565672960000000000000*y0^14*y1^3*y2^10*y3^7 - 
            4167151074416158131563535009958430506752072071/38390343094426579046\
            70683642265600000000000*y0^13*y1^4*y2^10*y3^7 - 
            1369973309211218608550201984412107280261495143/47987928868033223808\
            383545528320000000000000*y0^12*y1^5*y2^10*y3^7 - 
            255684770781203526071999965971306683344703339/299924555425207648802\
            3971595520000000000000*y0^11*y1^6*y2^10*y3^7 + 
            575526262119966740349866340804396783172474357/319919525786888158722\
            55697018880000000000000*y0^10*y1^7*y2^10*y3^7 - 
            1067441021479083950899929852437661359348831/14421616489266182962699\
            7882880000000000000*y0^9*y1^8*y2^10*y3^7 + 
            22920262644558045859576876897664855225002471/2399396443401661190419\
            1772764160000000000000*y0^8*y1^9*y2^10*y3^7 - 
            285037751282878387276970259532535705138219/979345487102718853232317\
            255680000000000000*y0^7*y1^10*y2^10*y3^7 + 
            218262188377287896900408727314312231011103/799798814467220396806392\
            4254720000000000000*y0^6*y1^11*y2^10*y3^7 - 
            133793135413970730051754262075049880881533/319919525786888158722556\
            97018880000000000000*y0^5*y1^12*y2^10*y3^7 + 
            674738893488713323809132498988491379549/290835932533534689747779063\
            8080000000000000*y0^4*y1^13*y2^10*y3^7 - 
            264180552530916921111711078771397614047/137108368194380639452524415\
            79520000000000000*y0^3*y1^14*y2^10*y3^7 + 
            77018940511394060847710835430934917/2221663373520056657795534515200\
            00000000000*y0^2*y1^15*y2^10*y3^7 - 
            874306627974094990415264213539619243/639839051573776317445113940377\
            60000000000000*y0*y1^16*y2^10*y3^7 + 
            36245321249996455724211251320501/1066398419289627195741856567296000\
            000000000*y1^17*y2^10*y3^7 + 16029865542178444890891450574373598714\
            7994957/23993964434016611904191772764160000000000000*y0^15*y2^12*y3\
            ^7 - 22152358746622430423684104003520020359626017/10663984192896271\
            95741856567296000000000000*y0^14*y1*y2^12*y3^7 - 
            30323979506873513420383242973182774137231893/8903140791842898665748\
            3386880000000000000*y0^13*y1^2*y2^12*y3^7 - 
            825162932820532333725404316009554443432092109/159959762893444079361\
            27848509440000000000000*y0^12*y1^3*y2^12*y3^7 - 
            3416462588263525538628980928403346527239578437/35546613976320906524\
            72855224320000000000000*y0^11*y1^4*y2^12*y3^7 - 
            331825770682373807653214621160374415555644663/159959762893444079361\
            27848509440000000000000*y0^10*y1^5*y2^12*y3^7 - 
            4365147449427892863309382819840647703681827443/47987928868033223808\
            383545528320000000000000*y0^9*y1^6*y2^12*y3^7 + 
            3811276613725666019592334201245680065171583/48967274355135942661615\
            8627840000000000000*y0^8*y1^7*y2^12*y3^7 - 
            4460825937660627632558129907304010601108671/10906347470007550865541\
            71489280000000000000*y0^7*y1^8*y2^12*y3^7 + 
            29828552720367444050246613899839753978808323/9597585773606644761676\
            7091056640000000000000*y0^6*y1^9*y2^12*y3^7 - 
            3797256918033045374928071260269132136019671/47987928868033223808383\
            545528320000000000000*y0^5*y1^10*y2^12*y3^7 + 
            25196235724088831430663691672259518120459/6855418409719031972626220\
            789760000000000000*y0^4*y1^11*y2^12*y3^7 - 
            45440686861513658322304631127504583492579/9597585773606644761676709\
            1056640000000000000*y0^3*y1^12*y2^12*y3^7 + 
            889422282664198763166857558194293152387/959758577360664476167670910\
            56640000000000000*y0^2*y1^13*y2^12*y3^7 - 
            439976329347202192024841812047532807/856927301214878996578277598720\
            000000000000*y0*y1^14*y2^12*y3^7 + 
            48685606902566628752071823615693311/4798792886803322380838354552832\
            0000000000000*y1^15*y2^12*y3^7 + 1965506983287079088741449955379893\
            340177992969/191951715472132895233534182113280000000000000*y0^13*y2\
            ^14*y3^7 - 3207412411252175767595357204753994006333012733/191951715\
            472132895233534182113280000000000000*y0^12*y1*y2^14*y3^7 - 
            4318494961833606243521771735983525593833939447/10663984192896271957\
            418565672960000000000000*y0^11*y1^2*y2^14*y3^7 - 
            1684363785328950669088214943890581856125929361/63983905157377631744\
            511394037760000000000000*y0^10*y1^3*y2^14*y3^7 - 
            100411879650574234300418835584764845973962568409/191951715472132895\
            233534182113280000000000000*y0^9*y1^4*y2^14*y3^7 - 
            37249116107216422849864826869953394291753021/1371083681943806394525\
            2441579520000000000000*y0^8*y1^5*y2^14*y3^7 - 
            19704635206598934822824620926834569255511641/4847265542225578162462\
            98439680000000000000*y0^7*y1^6*y2^14*y3^7 + 
            147893777181340110506695166521289269110544103/959758577360664476167\
            67091056640000000000000*y0^6*y1^7*y2^14*y3^7 - 
            19561659700304431087951898833851380310477301/1919517154721328952335\
            3418211328000000000000*y0^5*y1^8*y2^14*y3^7 + 
            466223671622891188716669300033166415189041/137108368194380639452524\
            41579520000000000000*y0^4*y1^9*y2^14*y3^7 - 
            157710923595390792142057428795030891384923/191951715472132895233534\
            18211328000000000000*y0^3*y1^10*y2^14*y3^7 + 
            11984004074809638186879073590275768408237/9597585773606644761676709\
            1056640000000000000*y0^2*y1^11*y2^14*y3^7 - 
            13821687021186182068293277225738500149/1066398419289627195741856567\
            296000000000000*y0*y1^12*y2^14*y3^7 + 
            1688408417361593658504555863215117369/95975857736066447616767091056\
            640000000000000*y1^13*y2^14*y3^7 - 
            1310722032058807997492669503781098622386160011/19195171547213289523\
            3534182113280000000000000*y0^11*y2^16*y3^7 - 
            1158204412423242912502892015233965479694553661/19195171547213289523\
            3534182113280000000000000*y0^10*y1*y2^16*y3^7 - 
            513848808935177176783449626601540899349336163/228513946990634399087\
            5406929920000000000000*y0^9*y1^2*y2^16*y3^7 - 
            36163745018400861901541639157302880841812467/9597585773606644761676\
            709105664000000000000*y0^8*y1^3*y2^16*y3^7 - 
            1133788059982841730384439626963393313221851327/68554184097190319726\
            26220789760000000000000*y0^7*y1^4*y2^16*y3^7 + 
            30933483602592013717702808378816985705636671/4798792886803322380838\
            3545528320000000000000*y0^6*y1^5*y2^16*y3^7 - 
            262850430151536795834370797387851750580269611/319919525786888158722\
            55697018880000000000000*y0^5*y1^6*y2^16*y3^7 + 
            10721794262791429180106155886925196714452511/9597585773606644761676\
            7091056640000000000000*y0^4*y1^7*y2^16*y3^7 - 
            9352711031280351930815017891675270320629/95975857736066447616767091\
            056640000000000*y0^3*y1^8*y2^16*y3^7 + 
            11778146118373429112916024934958323552423/1599597628934440793612784\
            8509440000000000000*y0^2*y1^9*y2^16*y3^7 - 
            2612497508698135168008755065634790908773/11996982217008305952095886\
            382080000000000000*y0*y1^10*y2^16*y3^7 - 
            6889052276497822058071071427053307/49987425904201274800399526592000\
            0000000000*y1^11*y2^16*y3^7 - 1549017922067253293553083634261665459\
            581778773/191951715472132895233534182113280000000000000*y0^9*y2^18*\
            y3^7 - 529958375831924472720317212175353527094967/89697063304734997\
            7726795243520000000000000*y0^8*y1*y2^18*y3^7 - 
            299612569619785134050289958469196409206473023/479879288680332238083\
            8354552832000000000000*y0^7*y1^2*y2^18*y3^7 + 
            80850756151835267604724861806864870563707/7997988144672203968063924\
            254720000000000000*y0^6*y1^3*y2^18*y3^7 - 
            97682615620008691457870576468629932722409557/3554661397632090652472\
            855224320000000000000*y0^5*y1^4*y2^18*y3^7 + 
            711340596980475264336409043069979568436401/106639841928962719574185\
            65672960000000000000*y0^4*y1^5*y2^18*y3^7 - 
            63794035687701241325888362760391695105572111/9597585773606644761676\
            7091056640000000000000*y0^3*y1^6*y2^18*y3^7 + 
            72334950171530028934405719034602584531/4798792886803322380838354552\
            83200000000000*y0^2*y1^7*y2^18*y3^7 - 
            28011905346401652238444314079898702093603/1199698221700830595209588\
            6382080000000000000*y0*y1^8*y2^18*y3^7 - 
            978128316916682511899834036210341501/217632330467270856273848279040\
            000000000000*y1^9*y2^18*y3^7 - 253553470942533483691596769985150247\
            04328531/11996982217008305952095886382080000000000000*y0^7*y2^20*y3\
            ^7 + 7540918688069157574092508056137863936831/881321007677377847720\
            54261760000000000000*y0^6*y1*y2^20*y3^7 - 
            7055594134353714301210768133701336401685487/97934548710271885323231\
            7255680000000000000*y0^5*y1^2*y2^20*y3^7 - 
            143885237120243488674637246265366209291529/479879288680332238083835\
            4552832000000000000*y0^4*y1^3*y2^20*y3^7 - 
            5386936775740371112645308856528371121927703/27421673638876127890504\
            88315904000000000000*y0^3*y1^4*y2^20*y3^7 - 
            824305208766029480674657575480703646036077/959758577360664476167670\
            91056640000000000000*y0^2*y1^5*y2^20*y3^7 - 
            3523320285116764639690496606980504485761/24993712952100637400199763\
            2960000000000000*y0*y1^6*y2^20*y3^7 - 
            1218937798625757254154762362836595898781/23993964434016611904191772\
            764160000000000000*y1^7*y2^20*y3^7 - 
            18314259536821055009181995946409309628006779/1919517154721328952335\
            34182113280000000000000*y0^5*y2^22*y3^7 + 
            17331113285406267756792777991426869062017/5118712412590210539560911\
            52302080000000000*y0^4*y1*y2^22*y3^7 - 
            1047650697804816936854572976527658561083561/95975857736066447616767\
            09105664000000000000*y0^3*y1^2*y2^22*y3^7 + 
            32972206066514087932943977064906229611209/3839034309442657904670683\
            6422656000000000000*y0^2*y1^3*y2^22*y3^7 - 
            22373725337124958843872789331965670007089/6093705253083583975667751\
            81312000000000000*y0*y1^4*y2^22*y3^7 - 
            1646969749673622105551984643616518333563/87250779760060406924333719\
            14240000000000000*y1^5*y2^22*y3^7 - 
            26857924873651939030112026626831052535261/1828111575925075192700325\
            543936000000000000*y0^3*y2^24*y3^7 + 
            939722282877090249790354736088969456743/365622315185015038540065108\
            787200000000000*y0^2*y1*y2^24*y3^7 + 
            4365898731184320102708308875656901548707/45702789398126879817508138\
            5984000000000000*y0*y1^2*y2^24*y3^7 + 
            76139665067300451715966569521580843317/4570278939812687981750813859\
            84000000000000*y1^3*y2^24*y3^7 - 1931106851721031778424962777230027\
            62731/73124463037003007708013021757440000000000*y0*y2^26*y3^7 - 
            191777415965878169835819354946592999/522317593121450055057235869696\
            0000000000*y1*y2^26*y3^7 + 4718740143680723054309189384134959761/11\
            848871325440302174909517414400000000*y0^26*y3^8 + 
            1539310134623875423725919894374997/26929253012364323124794357760000\
            0000*y0^25*y1*y3^8 - 96058422393118771729846427147493044377/8531187\
            3543170175659348525383680000000*y0^24*y1^2*y3^8 + 
            126153610809042663954696862030765405799/177733069881604532623642761\
            2160000000000*y0^23*y1^3*y3^8 + 16887160919547278176927469238507775\
            6733899/106639841928962719574185656729600000000000*y0^22*y1^4*y3^8 -
            331429812336356231640022883047310577971011/299924555425207648802397\
            1595520000000000000*y0^21*y1^5*y3^8 - 
            9071704739060787981787799039969608303862627/23993964434016611904191\
            772764160000000000000*y0^20*y1^6*y3^8 + 
            661247312455878596653169753818301472791923/599849110850415297604794\
            3191040000000000000*y0^19*y1^7*y3^8 + 
            39396261057050348445448408860126181175323/1999497036168050992015981\
            063680000000000000*y0^18*y1^8*y3^8 - 
            114096872827571467660371169027089793546301/599849110850415297604794\
            3191040000000000000*y0^17*y1^9*y3^8 + 
            11107611836116641786097661347168986201703/3427709204859515986313110\
            394880000000000000*y0^16*y1^10*y3^8 + 
            3558402430293093662162335633629924048901/59984911085041529760479431\
            91040000000000000*y0^15*y1^11*y3^8 - 
            7702321343482635553020862082942579528779/23993964434016611904191772\
            764160000000000000*y0^14*y1^12*y3^8 + 
            25706204266805273261644553933733825829/5453173735003775432770857446\
            40000000000000*y0^13*y1^13*y3^8 + 811317218206736445827202121446731\
            8553/11996982217008305952095886382080000000000000*y0^12*y1^14*y3^8 -
            202058084501143180463591503418301247/218126949400151017310834297856\
            000000000000*y0^11*y1^15*y3^8 + 19206647194041547000489896358648344\
            17/23993964434016611904191772764160000000000000*y0^10*y1^16*y3^8 - 
            12854598674428549256584986932264129/1332998024112033994677320709120\
            000000000000*y0^9*y1^17*y3^8 + 2423266818543691295227389135145729/4\
            79879288680332238083835455283200000000000*y0^8*y1^18*y3^8 - 
            1461816605833891426962159883416749/11996982217008305952095886382080\
            00000000000*y0^7*y1^19*y3^8 + 409086222445082534127422658910417/299\
            9245554252076488023971595520000000000000*y0^6*y1^20*y3^8 - 
            320469278166314036972517258223/468632117851886951253745561800000000\
            00000*y0^5*y1^21*y3^8 + 1140628402531055721759329497069/23993964434\
            016611904191772764160000000000000*y0^4*y1^22*y3^8 + 
            120641035906813000476017834809/119969822170083059520958863820800000\
            00000000*y0^3*y1^23*y3^8 - 13605188960468595629228306597/2399396443\
            4016611904191772764160000000000000*y0^2*y1^24*y3^8 + 
            80674207582423040836458913/1199698221700830595209588638208000000000\
            0000*y0*y1^25*y3^8 + 534047653129605382519861/342770920485951598631\
            3110394880000000000000*y1^26*y3^8 + 
            15795993278672296584203480139642587191213/2132796838579254391483713\
            1345920000000000*y0^24*y2^2*y3^8 - 
            6709186388992849371681266459994582405103/44433267470401133155910690\
            30400000000000*y0^23*y1*y2^2*y3^8 - 
            272543485500703011337870883220494714061677/142186455905283626098914\
            208972800000000000*y0^22*y1^2*y2^2*y3^8 + 
            4516407430205517707943187254736126077107113/87250779760060406924333\
            7191424000000000000*y0^21*y1^3*y2^2*y3^8 + 
            44759912953584832111741152524319397964711279/1279678103147552634890\
            2278807552000000000000*y0^20*y1^4*y2^2*y3^8 - 
            121587810736529466582696574384044146742531967/119969822170083059520\
            95886382080000000000000*y0^19*y1^5*y2^2*y3^8 - 
            228759275378015294357786827424601403461849277/191951715472132895233\
            534182113280000000000000*y0^18*y1^6*y2^2*y3^8 + 
            72215439280359897524837860255147920849197353/2399396443401661190419\
            1772764160000000000000*y0^17*y1^7*y2^2*y3^8 + 
            3876323098633798337451838758859004311716757/15995976289344407936127\
            848509440000000000000*y0^16*y1^8*y2^2*y3^8 - 
            2315421651027469950647857405849246543269223/68554184097190319726262\
            20789760000000000000*y0^15*y1^9*y2^2*y3^8 - 
            1498001279021310794962516904226051854164147/63983905157377631744511\
            394037760000000000000*y0^14*y1^10*y2^2*y3^8 + 
            1819904020131440002121569212909573463008821/95975857736066447616767\
            091056640000000000000*y0^13*y1^11*y2^2*y3^8 + 
            55510731482824859231153090214939677667749/6398390515737763174451139\
            4037760000000000000*y0^12*y1^12*y2^2*y3^8 - 
            1422512182007749519319382111349344124073/29083593253353468974777906\
            38080000000000000*y0^11*y1^13*y2^2*y3^8 - 
            122420395587561935325469511415823908419/685541840971903197262622078\
            9760000000000000*y0^10*y1^14*y2^2*y3^8 + 
            197545807551780168585244698501307007261/959758577360664476167670910\
            56640000000000000*y0^9*y1^15*y2^2*y3^8 + 
            146021842124557858818314537009411173889/959758577360664476167670910\
            56640000000000000*y0^8*y1^16*y2^2*y3^8 - 
            2307682360237314268253555355455864999/11996982217008305952095886382\
            080000000000000*y0^7*y1^17*y2^2*y3^8 + 
            2532760548376321521424196335531908041/19195171547213289523353418211\
            3280000000000000*y0^6*y1^18*y2^2*y3^8 - 
            1660158614854549344688414823912759/12464397108580058132047674163200\
            00000000000*y0^5*y1^19*y2^2*y3^8 + 
            1630224902267563546094332863350041/31991952578688815872255697018880\
            000000000000*y0^4*y1^20*y2^2*y3^8 + 
            151169046751104741928983131107651/959758577360664476167670910566400\
            00000000000*y0^3*y1^21*y2^2*y3^8 - 
            3771174056984773029115320296497/19195171547213289523353418211328000\
            0000000000*y0^2*y1^22*y2^2*y3^8 - 1565378304429810336693183601/1184\
            887132544030217490951741440000000000000*y0*y1^23*y2^2*y3^8 + 
            12837189187793604114232019/6855418409719031972626220789760000000000\
            000*y1^24*y2^2*y3^8 + 6479048822702203755808527048573400501534613/2\
            132796838579254391483713134592000000000000*y0^22*y2^4*y3^8 - 
            133261751295027197876440235813161353744195139/479879288680332238083\
            83545528320000000000000*y0^21*y1*y2^4*y3^8 - 
            10619277896982672510299976763336811467255727/1066398419289627195741\
            856567296000000000000*y0^20*y1^2*y2^4*y3^8 + 
            792177817143412921447278527993122398678646691/959758577360664476167\
            67091056640000000000000*y0^19*y1^3*y2^4*y3^8 + 
            16560095135714171717661093280236308254803799/7498113885630191220059\
            92898880000000000000*y0^18*y1^4*y2^4*y3^8 - 
            1348070286060102781227947500381167706304533591/47987928868033223808\
            383545528320000000000000*y0^17*y1^5*y2^4*y3^8 - 
            5894090571692462878404518123924194646604839/91405578796253759635016\
            2771968000000000000*y0^16*y1^6*y2^4*y3^8 + 
            55016400784116256916047075889412079119294827/1371083681943806394525\
            2441579520000000000000*y0^15*y1^7*y2^4*y3^8 + 
            109826632914173326318357489539364485403379297/959758577360664476167\
            67091056640000000000000*y0^14*y1^8*y2^4*y3^8 - 
            2062431623818167283933695277705697051379683/79979881446722039680639\
            24254720000000000000*y0^13*y1^9*y2^4*y3^8 - 
            5402056541723366776323833018611010612065253/95975857736066447616767\
            091056640000000000000*y0^12*y1^10*y2^4*y3^8 + 
            221977172665920569381923944999714917868197/479879288680332238083835\
            45528320000000000000*y0^11*y1^11*y2^4*y3^8 + 
            5940374144135531806642863487849426961929/19994970361680509920159810\
            63680000000000000*y0^10*y1^12*y2^4*y3^8 - 
            3706652255400182697661012614650597813791/87250779760060406924333719\
            14240000000000000*y0^9*y1^13*y2^4*y3^8 + 
            460458625952693333383192015031956161247/119969822170083059520958863\
            82080000000000000*y0^8*y1^14*y2^4*y3^8 - 
            296381201131391659546703667739416387101/319919525786888158722556970\
            18880000000000000*y0^7*y1^15*y2^4*y3^8 + 
            7435678565287104269046743578846610653/53319920964481359787092828364\
            80000000000000*y0^6*y1^16*y2^4*y3^8 - 
            423214459106275564149590708458542947/399899407233610198403196212736\
            0000000000000*y0^5*y1^17*y2^4*y3^8 + 
            466585454722107017625657269682849323/959758577360664476167670910566\
            40000000000000*y0^4*y1^18*y2^4*y3^8 - 
            6501238096176862106811643206587947/95975857736066447616767091056640\
            000000000000*y0^3*y1^19*y2^4*y3^8 + 
            44011901489278842918715683566497/2399396443401661190419177276416000\
            0000000000*y0^2*y1^20*y2^4*y3^8 - 5404898298696028043823867997/1938\
            90621689023126498519375872000000000000*y0*y1^21*y2^4*y3^8 + 
            3778665709507732957697619221/35546613976320906524728552243200000000\
            00000*y1^22*y2^4*y3^8 + 1667025386526911908210765219566893610819621\
            7/2492879421716011626409534832640000000000000*y0^20*y2^6*y3^8 - 
            2929988121937929981196257522668405119880773/13710836819438063945252\
            441579520000000000000*y0^19*y1*y2^6*y3^8 - 
            1168055949294224204772211793114567669901433277/54843347277752255781\
            009766318080000000000000*y0^18*y1^2*y2^6*y3^8 - 
            23733527142008772119844071078565076509473/2272155722918239763654523\
            9360000000000000*y0^17*y1^3*y2^6*y3^8 + 
            6862103650944292762446303663678125685762601027/69800623808048325539\
            466975313920000000000000*y0^16*y1^4*y2^6*y3^8 - 
            773418501137202919550246720093635584663244759/274216736388761278905\
            04883159040000000000000*y0^15*y1^5*y2^6*y3^8 - 
            2555913131344534484107378756097016504808765003/25593562062951052697\
            8045576151040000000000000*y0^14*y1^6*y2^6*y3^8 - 
            74335103029060616061725537691027997075885493/9597585773606644761676\
            7091056640000000000000*y0^13*y1^7*y2^6*y3^8 + 
            77819633882472284548136538125913641888308187/5118712412590210539560\
            9115230208000000000000*y0^12*y1^8*y2^6*y3^8 - 
            505616513111172578917612165856299578205949/511871241259021053956091\
            1523020800000000000*y0^11*y1^9*y2^6*y3^8 + 
            17514716644048279150983274251067641228593617/7678068618885315809341\
            36728453120000000000000*y0^10*y1^10*y2^6*y3^8 - 
            5523780126979229271482464055881703737963891/38390343094426579046706\
            8364226560000000000000*y0^9*y1^11*y2^6*y3^8 + 
            2288862963351770924663565597706114035532519/76780686188853158093413\
            6728453120000000000000*y0^8*y1^12*y2^6*y3^8 - 
            8304559956245214905641078079419385837119/23993964434016611904191772\
            764160000000000000*y0^7*y1^13*y2^6*y3^8 + 
            38791366523115894565009663628978347869817/7678068618885315809341367\
            28453120000000000000*y0^6*y1^14*y2^6*y3^8 - 
            316126767604937638266011202740396119699/639839051573776317445113940\
            37760000000000000*y0^5*y1^15*y2^6*y3^8 + 
            87702827536499987927433836809447739633/2559356206295105269780455761\
            51040000000000000*y0^4*y1^16*y2^6*y3^8 - 
            1308646771816764444995975554545218017/12796781031475526348902278807\
            5520000000000000*y0^3*y1^17*y2^6*y3^8 + 
            81527084237632383543037655369640383/2559356206295105269780455761510\
            40000000000000*y0^2*y1^18*y2^6*y3^8 - 
            297924676607079746831630470764167/383903430944265790467068364226560\
            000000000000*y0*y1^19*y2^6*y3^8 + 4771110691371650115527277588401/6\
            3983905157377631744511394037760000000000000*y1^20*y2^6*y3^8 + 
            6266823908142412798394231541075030273801233/26115879656072502752861\
            79348480000000000000*y0^18*y2^8*y3^8 + 
            27494801205199499044350195927875081331260963/9597585773606644761676\
            709105664000000000000*y0^17*y1*y2^8*y3^8 + 
            27890140086091194861729129612991545786888271/1661919614477341084273\
            023221760000000000000*y0^16*y1^2*y2^8*y3^8 - 
            296758640776253411708966476986534696408242503/191951715472132895233\
            534182113280000000000000*y0^15*y1^3*y2^8*y3^8 + 
            11072648971840303411072629009404732451033349057/5118712412590210539\
            5609115230208000000000000*y0^14*y1^4*y2^8*y3^8 - 
            349794878073272012124899587285088891448629293/426559367715850878296\
            74262691840000000000000*y0^13*y1^5*y2^8*y3^8 + 
            643021410936803002808980166645782793929732231/153561372377706316186\
            827345690624000000000000*y0^12*y1^6*y2^8*y3^8 - 
            164186858462678825525045735753098274740371817/349003119040241627697\
            33487656960000000000000*y0^11*y1^7*y2^8*y3^8 + 
            243432743108410834210294230350851105153564447/153561372377706316186\
            827345690624000000000000*y0^10*y1^8*y2^8*y3^8 - 
            71850892845062136315696712852454682006284543/3839034309442657904670\
            68364226560000000000000*y0^9*y1^9*y2^8*y3^8 + 
            53705433451088260579389138088443780836687569/7678068618885315809341\
            36728453120000000000000*y0^8*y1^10*y2^8*y3^8 - 
            126654527200189130130270361886926928654239/119969822170083059520958\
            86382080000000000000*y0^7*y1^11*y2^8*y3^8 + 
            1186335269320822985145991418720919987146093/76780686188853158093413\
            6728453120000000000000*y0^6*y1^12*y2^8*y3^8 - 
            50116161935014003612406273655339853864303/3839034309442657904670683\
            64226560000000000000*y0^5*y1^13*y2^8*y3^8 + 
            3376773346971566117000088522232046187847/25593562062951052697804557\
            6151040000000000000*y0^4*y1^14*y2^8*y3^8 - 
            22492484736386518566743529614897038799/4265593677158508782967426269\
            1840000000000000*y0^3*y1^15*y2^8*y3^8 + 
            1850333464300834368461252938284145819/85311873543170175659348525383\
            680000000000000*y0^2*y1^16*y2^8*y3^8 - 
            20464794512028333785805282513782431/1279678103147552634890227880755\
            20000000000000*y0*y1^17*y2^8*y3^8 + 
            1023739603083623222661371627012551/25593562062951052697804557615104\
            0000000000000*y1^18*y2^8*y3^8 - 49272782858146675820885661319232220\
            9371954063/85311873543170175659348525383680000000000000*y0^16*y2^10\
            *y3^8 + 242665361580863198108863187972621412265814497/4798792886803\
            3223808383545528320000000000000*y0^15*y1*y2^10*y3^8 + 
            16609609240857914355489558501695048187658492439/1535613723777063161\
            86827345690624000000000000*y0^14*y1^2*y2^10*y3^8 + 
            67180494118340118610941018956631674072628251/5998491108504152976047\
            943191040000000000000*y0^13*y1^3*y2^10*y3^8 + 
            104839974986199576803602032206269240091817886333/383903430944265790\
            467068364226560000000000000*y0^12*y1^4*y2^10*y3^8 + 
            90725312082234644869740640020085086726952991/2559356206295105269780\
            4557615104000000000000*y0^11*y1^5*y2^10*y3^8 + 
            617480585493755409741839701675410795764439853/307122744755412632373\
            65469138124800000000000*y0^10*y1^6*y2^10*y3^8 - 
            271721211532621257532545841634845462474085347/767806861888531580934\
            13672845312000000000000*y0^9*y1^7*y2^10*y3^8 + 
            241503755278444013471125208212287232104152381/191951715472132895233\
            534182113280000000000000*y0^8*y1^8*y2^10*y3^8 - 
            193461797199457574295316611669373621642477/145417966266767344873889\
            5319040000000000000*y0^7*y1^9*y2^10*y3^8 + 
            601138651434792756968527253864657626981301/170623747086340351318697\
            05076736000000000000*y0^6*y1^10*y2^10*y3^8 - 
            125887325158495685003834628106177453498553/479879288680332238083835\
            45528320000000000000*y0^5*y1^11*y2^10*y3^8 + 
            3630956961328283929230898824438828219857/10968669455550451156201953\
            263616000000000000*y0^4*y1^12*y2^10*y3^8 - 
            5347540197498646539024662171149056122621/38390343094426579046706836\
            4226560000000000000*y0^3*y1^13*y2^10*y3^8 + 
            131949983474030654695038341089471214087/153561372377706316186827345\
            690624000000000000*y0^2*y1^14*y2^10*y3^8 - 
            3584542751250708545533077643440602609/38390343094426579046706836422\
            6560000000000000*y0*y1^15*y2^10*y3^8 + 
            50651382613580985298958779583086237/2559356206295105269780455761510\
            40000000000000*y1^16*y2^10*y3^8 - 113461021532656529297716531889188\
            263997454809/30712274475541263237365469138124800000000000*y0^14*y2^\
            12*y3^8 + 29503967332953177050880187551495831454359683/511871241259\
            0210539560911523020800000000000*y0^13*y1*y2^12*y3^8 + 
            118868575068048552436804894728562653841311217501/767806861888531580\
            934136728453120000000000000*y0^12*y1^2*y2^12*y3^8 + 
            487792079922178393625600798254652660644253497/426559367715850878296\
            74262691840000000000000*y0^11*y1^3*y2^12*y3^8 + 
            157472120626489075291867100430127961337562206247/767806861888531580\
            934136728453120000000000000*y0^10*y1^4*y2^12*y3^8 + 
            5640544666307026763054637821087785133628179/29992455542520764880239\
            71595520000000000000*y0^9*y1^5*y2^12*y3^8 + 
            195176315888614325853988758854243844592111277/121874105061671679513\
            35503626240000000000000*y0^8*y1^6*y2^12*y3^8 - 
            17819836548667541630538804354250383730983293/1599597628934440793612\
            7848509440000000000000*y0^7*y1^7*y2^12*y3^8 + 
            55774962456457441522066082937570924647101051/1096866945555045115620\
            19532636160000000000000*y0^6*y1^8*y2^12*y3^8 - 
            2325252188096827738670648590958787529261079/76780686188853158093413\
            672845312000000000000*y0^5*y1^9*y2^12*y3^8 + 
            4952004600654720547342505854981245370785371/76780686188853158093413\
            6728453120000000000000*y0^4*y1^10*y2^12*y3^8 - 
            3984361148991542021716342400296051388893/18281115759250751927003255\
            439360000000000000*y0^3*y1^11*y2^12*y3^8 + 
            16528379656105482434467409825934527564453/7678068618885315809341367\
            28453120000000000000*y0^2*y1^12*y2^12*y3^8 - 
            1807042521051234470303276763846988681/71093227952641813049457104486\
            40000000000000*y0*y1^13*y2^12*y3^8 + 
            626000490178306172352806477002379837/853118735431701756593485253836\
            80000000000000*y1^14*y2^12*y3^8 + 172388935023384378266147354404440\
            7996376089/462255786808267056552761425920000000000000*y0^12*y2^14*y\
            3^8 + 23866062637206772354821131370651460226900393/7997988144672203\
            968063924254720000000000000*y0^11*y1*y2^14*y3^8 + 
            13899488522882673210003751506388148119560349537/1279678103147552634\
            89022788075520000000000000*y0^10*y1^2*y2^14*y3^8 + 
            1864132240741496779420781009780837871332533/59798042203156665181786\
            3495680000000000000*y0^9*y1^3*y2^14*y3^8 + 
            34286769261415767260895352173957852655717733177/3839034309442657904\
            67068364226560000000000000*y0^8*y1^4*y2^14*y3^8 - 
            647345732314812063631030451025068372121089/426559367715850878296742\
            6269184000000000000*y0^7*y1^5*y2^14*y3^8 + 
            159813007003467677286347015177295734261191741/307122744755412632373\
            65469138124800000000000*y0^6*y1^6*y2^14*y3^8 - 
            5634594007944335826388566799673204429334931/38390343094426579046706\
            836422656000000000000*y0^5*y1^7*y2^14*y3^8 + 
            16432952694275978695759179109904061552075127/1919517154721328952335\
            34182113280000000000000*y0^4*y1^8*y2^14*y3^8 - 
            28235618524098790058847625868820798863801/1421864559052836260989142\
            0897280000000000000*y0^3*y1^9*y2^14*y3^8 + 
            32495408194043501388977732973819107143519/8531187354317017565934852\
            5383680000000000000*y0^2*y1^10*y2^14*y3^8 - 
            25753878628852016575765391610182804251/7834763896821750825858538045\
            440000000000000*y0*y1^11*y2^14*y3^8 + 
            47930924887965931787128809162881762011/2559356206295105269780455761\
            51040000000000000*y1^12*y2^14*y3^8 + 
            1794157622945777149871039243978700975491868397/38390343094426579046\
            7068364226560000000000000*y0^10*y2^16*y3^8 + 
            23418448864706572753778194956020007645148769/5484334727775225578100\
            9766318080000000000000*y0^9*y1*y2^16*y3^8 + 
            168658751043920959818447770076394556895094817/426559367715850878296\
            7426269184000000000000*y0^8*y1^2*y2^16*y3^8 + 
            6169272472986496360991890391259686025441389/95975857736066447616767\
            091056640000000000000*y0^7*y1^3*y2^16*y3^8 + 
            1802540658100885593159694073307972586963993841/85311873543170175659\
            348525383680000000000000*y0^6*y1^4*y2^16*y3^8 - 
            14205070899944249774042340742746278059657883/1279678103147552634890\
            22788075520000000000000*y0^5*y1^5*y2^16*y3^8 + 
            541169672027984079312215484428147746226912719/767806861888531580934\
            136728453120000000000000*y0^4*y1^6*y2^16*y3^8 - 
            86831374318335160414159999919995005459293/1535613723777063161868273\
            4569062400000000000*y0^3*y1^7*y2^16*y3^8 + 
            107795953414593816438039244266925851316081/232668746026827751798223\
            25104640000000000000*y0^2*y1^8*y2^16*y3^8 - 
            1488425316125857322360356277113874041193/95975857736066447616767091\
            056640000000000000*y0*y1^9*y2^16*y3^8 + 
            90721191722905348253887237605395750437/2843729118105672521978284179\
            4560000000000000*y1^10*y2^16*y3^8 + 
            1200836192402392900310141835119345219561471203/76780686188853158093\
            4136728453120000000000000*y0^8*y2^18*y3^8 - 
            2065669802861368902012500690240927172153649/27421673638876127890504\
            883159040000000000000*y0^7*y1*y2^18*y3^8 + 
            5022518144298067725036865438978667156812000189/76780686188853158093\
            4136728453120000000000000*y0^6*y1^2*y2^18*y3^8 - 
            1007282250617751321894380241880757005584583/95975857736066447616767\
            091056640000000000000*y0^5*y1^3*y2^18*y3^8 + 
            182965287080434391210600127321492839510792099/767806861888531580934\
            13672845312000000000000*y0^4*y1^4*y2^18*y3^8 - 
            56761681599368011425277186597231007902109/3490031190402416276973348\
            7656960000000000000*y0^3*y1^5*y2^18*y3^8 + 
            2737908494606679947848002510035743398987673/85311873543170175659348\
            525383680000000000000*y0^2*y1^6*y2^18*y3^8 + 
            286235198286918198954520374808066158191/609370525308358397566775181\
            3120000000000000*y0*y1^7*y2^18*y3^8 + 
            8875486720948664536445752263092135554493/25593562062951052697804557\
            6151040000000000000*y1^8*y2^18*y3^8 + 
            87950480601849333147217820105245138181394637/7678068618885315809341\
            36728453120000000000000*y0^6*y2^20*y3^8 - 
            4135321515975495788818131576035395453567471/12796781031475526348902\
            2788075520000000000000*y0^5*y1*y2^20*y3^8 + 
            2519582371540953028567503213353249510659099/10237424825180421079121\
            823046041600000000000*y0^4*y1^2*y2^20*y3^8 + 
            15717724031119278264569022773607619252163/1096866945555045115620195\
            3263616000000000000*y0^3*y1^3*y2^20*y3^8 + 
            88711535623404002110641766401892589707379/9306749841073110071928930\
            04185600000000000*y0^2*y1^4*y2^20*y3^8 + 
            28813554636399326727380955336871036961899/6398390515737763174451139\
            4037760000000000000*y0*y1^5*y2^20*y3^8 + 
            162471053413839736586808237406135359024391/767806861888531580934136\
            728453120000000000000*y1^6*y2^20*y3^8 + 
            1116828425757844137638435755569889226958353/15356137237770631618682\
            7345690624000000000000*y0^4*y2^22*y3^8 - 
            190172693222280888009591875153352000337729/383903430944265790467068\
            36422656000000000000*y0^3*y1*y2^22*y3^8 - 
            1571518325475868261493355438152710522943/77556248675609250599407750\
            348800000000000*y0^2*y1^2*y2^22*y3^8 - 
            1346853714131010723428103829241923200947/34900311904024162769733487\
            65696000000000000*y0*y1^3*y2^22*y3^8 + 
            82037080789247169764482941363984843608171/1535613723777063161868273\
            45690624000000000000*y1^4*y2^22*y3^8 + 
            1866738610746334760452457482335050118859/36562231518501503854006510\
            8787200000000000*y0^2*y2^24*y3^8 - 
            39662379786627895616536576284613065431/3656223151850150385400651087\
            872000000000000*y0*y1*y2^24*y3^8 - 
            6379982833732155984245372365982489027/19042828915886199923961724416\
            000000000000*y1^2*y2^24*y3^8 + 155943691542796859835274013205873198\
            31/146248926074006015416026043514880000000000*y2^26*y3^8 - 
            4032690953436137249084309808367311227/47395485301761208699638069657\
            600000000*y0^25*y3^9 - 212997964343692709830371923643735793/2962217\
            8313600755437273793536000000000*y0^24*y1*y3^9 + 
            5725603245950974524986184766780422559687/21327968385792543914837131\
            345920000000000*y0^23*y1^2*y3^9 - 469260563585108677709212376398468\
            147309/35546613976320906524728552243200000000000*y0^22*y1^3*y3^9 - 
            1314318992154807869982995170111901974358417/23993964434016611904191\
            77276416000000000000*y0^21*y1^4*y3^9 + 
            585879476568273746997727191128366244894137/239939644340166119041917\
            72764160000000000000*y0^20*y1^5*y3^9 + 
            1546250133378141453946208007065791034274727/11996982217008305952095\
            886382080000000000000*y0^19*y1^6*y3^9 - 
            803491431214442660392424110003996292620249/239939644340166119041917\
            72764160000000000000*y0^18*y1^7*y3^9 - 
            7835390638073494805349895168631740295011/11425697349531719954377034\
            64960000000000000*y0^17*y1^8*y3^9 + 
            133989022859457343066664088592780022097359/239939644340166119041917\
            72764160000000000000*y0^16*y1^9*y3^9 - 
            20307542852285649167380918371514646737169/2399396443401661190419177\
            2764160000000000000*y0^15*y1^10*y3^9 - 
            18804319015859971850771733815226169471/1121213291309187472158494054\
            40000000000000*y0^14*y1^11*y3^9 + 188692285743064789374700954806756\
            6004061/23993964434016611904191772764160000000000000*y0^13*y1^12*y3\
            ^9 - 2945980112355964444643871198046595089/285642433738292998859425\
            866240000000000000*y0^12*y1^13*y3^9 - 
            759809856037603987871784515305942811/399899407233610198403196212736\
            0000000000000*y0^11*y1^14*y3^9 + 3967333272290613655987468329184098\
            911/23993964434016611904191772764160000000000000*y0^10*y1^15*y3^9 - 
            17112722378656207679816075975019473/1999497036168050992015981063680\
            000000000000*y0^9*y1^16*y3^9 + 2452708875411279400308536669381201/4\
            798792886803322380838354552832000000000000*y0^8*y1^17*y3^9 - 
            684879681584306957522001218103151/119969822170083059520958863820800\
            0000000000*y0^7*y1^18*y3^9 + 6006479540311592358941072282623/457027\
            89398126879817508138598400000000000*y0^6*y1^19*y3^9 - 
            292901566813760012684992041310409/239939644340166119041917727641600\
            00000000000*y0^5*y1^20*y3^9 + 497287734650307521065414299721/114256\
            9734953171995437703464960000000000000*y0^4*y1^21*y3^9 + 
            8707154735465762825617448413/39989940723361019840319621273600000000\
            00000*y0^3*y1^22*y3^9 - 1430655014932034683371921311/29992455542520\
            76488023971595520000000000000*y0^2*y1^23*y3^9 + 
            330232939658385199713291887/239939644340166119041917727641600000000\
            00000*y0*y1^24*y3^9 - 1542136729369815005549/2423632771112789081231\
            4921984000000000000*y1^25*y3^9 - 5773513889079862595093291766439382\
            9842769/426559367715850878296742626918400000000000*y0^23*y2^2*y3^9 +
            533401239413632391369665712023141618163/323151036148371877497532293\
            1200000000000*y0^22*y1*y2^2*y3^9 + 
            11840325694547912207924313294605871672049943/3839034309442657904670\
            6836422656000000000000*y0^21*y1^2*y2^2*y3^9 - 
            42694593964527594657069741629883760152329/6142454895108252647473093\
            8276249600000000*y0^20*y1^3*y2^2*y3^9 - 
            39645052487963601073516965189556064077605577/3839034309442657904670\
            6836422656000000000000*y0^19*y1^4*y2^2*y3^9 + 
            186151081704126986076247545883683858654213607/639839051573776317445\
            11394037760000000000000*y0^18*y1^5*y2^2*y3^9 + 
            902664934567500059915514946317382651423721/255935620629510526978045\
            5761510400000000000*y0^17*y1^6*y2^2*y3^9 - 
            160519645871069418663383290566023441116016551/191951715472132895233\
            534182113280000000000000*y0^16*y1^7*y2^2*y3^9 - 
            13394178273324402533519512631921954678379361/1919517154721328952335\
            34182113280000000000000*y0^15*y1^8*y2^2*y3^9 + 
            16647299532532863301554053630508443657559709/1919517154721328952335\
            34182113280000000000000*y0^14*y1^9*y2^2*y3^9 + 
            77789439458543470634198498298634920357061/1371083681943806394525244\
            1579520000000000000*y0^13*y1^10*y2^2*y3^9 - 
            54693112515691968751199635169276489537027/1279678103147552634890227\
            8807552000000000000*y0^12*y1^11*y2^2*y3^9 - 
            12124496394246678007119164105145222737849/6398390515737763174451139\
            4037760000000000000*y0^11*y1^12*y2^2*y3^9 + 
            18313110107745731785504710463394678573603/1919517154721328952335341\
            82113280000000000000*y0^10*y1^13*y2^2*y3^9 + 
            71163528241394830103696656289386098617/1919517154721328952335341821\
            1328000000000000*y0^9*y1^14*y2^2*y3^9 - 
            265557199949324986177184571218201771/511871241259021053956091152302\
            080000000000*y0^8*y1^15*y2^2*y3^9 - 
            37086110438589237863610582309532462097/1919517154721328952335341821\
            13280000000000000*y0^7*y1^16*y2^2*y3^9 + 
            4135730864573487836059130478395415959/19195171547213289523353418211\
            3280000000000000*y0^6*y1^17*y2^2*y3^9 - 
            7857350071299539011921637420143777/76780686188853158093413672845312\
            00000000000*y0^5*y1^18*y2^2*y3^9 + 
            1145792710588492986449215688209729/13710836819438063945252441579520\
            000000000000*y0^4*y1^19*y2^2*y3^9 - 
            933538166009766934517486807411/355466139763209065247285522432000000\
            000000*y0^3*y1^20*y2^2*y3^9 - 3453579514401031506460289290777/47987\
            928868033223808383545528320000000000000*y0^2*y1^21*y2^2*y3^9 + 
            106831421841144332023345352579/191951715472132895233534182113280000\
            000000000*y0*y1^22*y2^2*y3^9 + 40124100726968237407890893/199949703\
            6168050992015981063680000000000000*y1^23*y2^2*y3^9 - 
            53454847998365946526737879440639703450515023/1919517154721328952335\
            34182113280000000000000*y0^21*y2^4*y3^9 + 
            11497891370722329482886914595040232275236961/1919517154721328952335\
            34182113280000000000000*y0^20*y1*y2^4*y3^9 + 
            21043744784586597683320402797752061618447943/2399396443401661190419\
            1772764160000000000000*y0^19*y1^2*y2^4*y3^9 + 
            11179064650390925445554789036334219837109997/3199195257868881587225\
            5697018880000000000000*y0^18*y1^3*y2^4*y3^9 - 
            287427369845295093320898091570270504453384667/479879288680332238083\
            83545528320000000000000*y0^17*y1^4*y2^4*y3^9 + 
            478675441766536593158136970895129332123381067/639839051573776317445\
            11394037760000000000000*y0^16*y1^5*y2^4*y3^9 + 
            4084338763698223607186866397988156054974807/23993964434016611904191\
            77276416000000000000*y0^15*y1^6*y2^4*y3^9 - 
            176874931777516661813609587810938448854526559/191951715472132895233\
            534182113280000000000000*y0^14*y1^7*y2^4*y3^9 - 
            55605197437842197321839096268021867713832537/1919517154721328952335\
            34182113280000000000000*y0^13*y1^8*y2^4*y3^9 + 
            400812459642086271612034607653950183528349/710932279526418130494571\
            0448640000000000000*y0^12*y1^9*y2^4*y3^9 + 
            1088716136966435468787818380242859098225293/95975857736066447616767\
            091056640000000000000*y0^11*y1^10*y2^4*y3^9 - 
            149453374315330790764332519417486345987197/191951715472132895233534\
            182113280000000000000*y0^10*y1^11*y2^4*y3^9 - 
            96391295882558496829853252995942347624893/1919517154721328952335341\
            82113280000000000000*y0^9*y1^12*y2^4*y3^9 + 
            1242765340746876586898723003596327804949/21327968385792543914837131\
            345920000000000000*y0^8*y1^13*y2^4*y3^9 - 
            186567456379449921856227837035364944819/479879288680332238083835455\
            28320000000000000*y0^7*y1^14*y2^4*y3^9 + 
            180773719057466599073505280343563002311/191951715472132895233534182\
            113280000000000000*y0^6*y1^15*y2^4*y3^9 - 
            1480060974393990030035812126845924557/11996982217008305952095886382\
            080000000000000*y0^5*y1^16*y2^4*y3^9 + 
            6178987509027949158831877666709707/85692730121487899657827759872000\
            0000000000*y0^4*y1^17*y2^4*y3^9 - 742867066606587612339760013398536\
            1/31991952578688815872255697018880000000000000*y0^3*y1^18*y2^4*y3^9 
            + 357002755756786346183095010985271/1919517154721328952335341821132\
            80000000000000*y0^2*y1^19*y2^4*y3^9 - 
            2021529118622194856287779226691/38390343094426579046706836422656000\
            000000000*y0*y1^20*y2^4*y3^9 + 47741883884276255435218705249/959758\
            57736066447616767091056640000000000000*y1^21*y2^4*y3^9 + 
            8200002952834096809418111201408890900084569/34900311904024162769733\
            487656960000000000000*y0^19*y2^6*y3^9 - 
            5836026848532440363748318207105320889663247/13710836819438063945252\
            441579520000000000000*y0^18*y1*y2^6*y3^9 - 
            2684024427561240696354336996402744938308795231/76780686188853158093\
            4136728453120000000000000*y0^17*y1^2*y2^6*y3^9 + 
            2023959862277447057059576993926333389765300713/76780686188853158093\
            4136728453120000000000000*y0^16*y1^3*y2^6*y3^9 - 
            2144508245776802778278060523285596446280589629/85311873543170175659\
            348525383680000000000000*y0^15*y1^4*y2^6*y3^9 + 
            1769450100728284910446018419691926522650561597/25593562062951052697\
            8045576151040000000000000*y0^14*y1^5*y2^6*y3^9 + 
            35740388426617673336317484092988810596461907/1706237470863403513186\
            9705076736000000000000*y0^13*y1^6*y2^6*y3^9 + 
            254685685476149824295696327813124418106987939/767806861888531580934\
            136728453120000000000000*y0^12*y1^7*y2^6*y3^9 - 
            15999679612123731319876807940291820113598031/4798792886803322380838\
            3545528320000000000000*y0^11*y1^8*y2^6*y3^9 + 
            1478808208949460161826201243948322430771449/85311873543170175659348\
            525383680000000000000*y0^10*y1^9*y2^6*y3^9 - 
            304069563265789380221044857781757974909073/767806861888531580934136\
            72845312000000000000*y0^9*y1^10*y2^6*y3^9 + 
            1624558599303656046850200200365040486774683/76780686188853158093413\
            6728453120000000000000*y0^8*y1^11*y2^6*y3^9 - 
            93168529945078296660247672907354437012823/2559356206295105269780455\
            76151040000000000000*y0^7*y1^12*y2^6*y3^9 + 
            5186437828524404768885665372898579715797/15356137237770631618682734\
            5690624000000000000*y0^6*y1^13*y2^6*y3^9 - 
            3303709929729062418073730271771445165897/76780686188853158093413672\
            8453120000000000000*y0^5*y1^14*y2^6*y3^9 + 
            267914771863029753494072769381941097581/767806861888531580934136728\
            453120000000000000*y0^4*y1^15*y2^6*y3^9 - 
            498290847980010474131525664372454937/274216736388761278905048831590\
            40000000000000*y0^3*y1^16*y2^6*y3^9 + 
            25308779500470390509655337546852501/6980062380804832553946697531392\
            0000000000000*y0^2*y1^17*y2^6*y3^9 - 
            6121818748052123221192238533068917/76780686188853158093413672845312\
            0000000000000*y0*y1^18*y2^6*y3^9 + 
            2536337378469911048442785616523/19195171547213289523353418211328000\
            0000000000*y1^19*y2^6*y3^9 + 11344565108904144294784814302858012304\
            28383617/767806861888531580934136728453120000000000000*y0^17*y2^8*y\
            3^9 - 671955644609101820706686846494875052842425299/767806861888531\
            580934136728453120000000000000*y0^16*y1*y2^8*y3^9 - 
            266874001250138064941609135642119329334084343/119969822170083059520\
            95886382080000000000000*y0^15*y1^2*y2^8*y3^9 + 
            17210787038176923343876809553974725549171371/3839034309442657904670\
            6836422656000000000000*y0^14*y1^3*y2^8*y3^9 - 
            1556782424755237651176993092294543899907130809/30712274475541263237\
            365469138124800000000000*y0^13*y1^4*y2^8*y3^9 + 
            565410955273640753232970691540340983490981797/255935620629510526978\
            045576151040000000000000*y0^12*y1^5*y2^8*y3^9 - 
            67356752807515195802021783433605003460445907/4798792886803322380838\
            3545528320000000000000*y0^11*y1^6*y2^8*y3^9 + 
            371666959611073561646943052096189458868985489/383903430944265790467\
            068364226560000000000000*y0^10*y1^7*y2^8*y3^9 - 
            62566047102707788000323142581894114881881/2266254019741828751281395\
            30240000000000000*y0^9*y1^8*y2^8*y3^9 + 
            4019585912923763283905006834863261108190651/15356137237770631618682\
            7345690624000000000000*y0^8*y1^9*y2^8*y3^9 - 
            9747074721977562809631281225768385084569/10968669455550451156201953\
            26361600000000000*y0^7*y1^10*y2^8*y3^9 + 
            2526852406625751705261538389006543859303/22851394699063439908754069\
            29920000000000000*y0^6*y1^11*y2^8*y3^9 - 
            33867985534809656044250983017212162920091/2559356206295105269780455\
            76151040000000000000*y0^5*y1^12*y2^8*y3^9 + 
            6856853684736551342926400615128895619313/76780686188853158093413672\
            8453120000000000000*y0^4*y1^13*y2^8*y3^9 - 
            27808860067577281304116080000386402831/3839034309442657904670683642\
            2656000000000000*y0^3*y1^14*y2^8*y3^9 + 
            7852103608942510356468414122334071281/38390343094426579046706836422\
            6560000000000000*y0^2*y1^15*y2^8*y3^9 - 
            417951571710874465513098091200773467/767806861888531580934136728453\
            120000000000000*y0*y1^16*y2^8*y3^9 + 
            365077580423513818459921995784703/191951715472132895233534182113280\
            000000000000*y1^17*y2^8*y3^9 + 249648330608475212693249830632782914\
            59402041/30712274475541263237365469138124800000000000*y0^15*y2^10*y\
            3^9 - 353443112466371533750545611817324110769315007/255935620629510\
            526978045576151040000000000000*y0^14*y1*y2^10*y3^9 - 
            8033662403385324406303734335890797264806651731/19195171547213289523\
            3534182113280000000000000*y0^13*y1^2*y2^10*y3^9 - 
            317753285391076475301006335670974842951969831/127967810314755263489\
            022788075520000000000000*y0^12*y1^3*y2^10*y3^9 - 
            4222640650478602579013519438066776460362703/75541800658060958376046\
            510080000000000000*y0^11*y1^4*y2^10*y3^9 - 
            1561736408781759506562586051129301433659/22749832944845380175826273\
            435648000000000*y0^10*y1^5*y2^10*y3^9 - 
            2854875356051055594227291458358846178752447093/76780686188853158093\
            4136728453120000000000000*y0^9*y1^6*y2^10*y3^9 + 
            16487746325257478417019465048196395934708231/3071227447554126323736\
            5469138124800000000000*y0^8*y1^7*y2^10*y3^9 - 
            125481023514653141033912389306793626072601837/767806861888531580934\
            136728453120000000000000*y0^7*y1^8*y2^10*y3^9 + 
            1523657836539815684404385003753435017847797/10968669455550451156201\
            9532636160000000000000*y0^6*y1^9*y2^10*y3^9 - 
            40471610879851371072630254314887767743049/1279678103147552634890227\
            8807552000000000000*y0^5*y1^10*y2^10*y3^9 + 
            723665542823921284482149731805762873647/399899407233610198403196212\
            7360000000000000*y0^4*y1^11*y2^10*y3^9 - 
            16320383546177389763445591141493301641/8969706330473499777267952435\
            20000000000000*y0^3*y1^12*y2^10*y3^9 + 
            105220306600722692754707260061086414697/191951715472132895233534182\
            113280000000000000*y0^2*y1^13*y2^10*y3^9 - 
            5720571211145083346294262674060070449/25593562062951052697804557615\
            1040000000000000*y0*y1^14*y2^10*y3^9 + 
            17018888345535013785409708310079191/1535613723777063161868273456906\
            24000000000000*y1^15*y2^10*y3^9 - 115449042708847661135920819163286\
            952432173257/76780686188853158093413672845312000000000000*y0^13*y2^\
            12*y3^9 - 16389754313897029004573059094990807345501597/153561372377\
            70631618682734569062400000000000*y0^12*y1*y2^12*y3^9 - 
            37404123007027747137607281460429215329158061/9694531084451156324925\
            96879360000000000000*y0^11*y1^2*y2^12*y3^9 - 
            944623562003609073819125390903116727963779/646302072296743754995064\
            586240000000000000*y0^10*y1^3*y2^12*y3^9 - 
            4431410087034589465101027059041776050846531593/12796781031475526348\
            9022788075520000000000000*y0^9*y1^4*y2^12*y3^9 + 
            181495214930919581206139226729874769552293/319919525786888158722556\
            97018880000000000000*y0^8*y1^5*y2^12*y3^9 - 
            83239475907002950419174199273833841600888039/3839034309442657904670\
            6836422656000000000000*y0^7*y1^6*y2^12*y3^9 + 
            22730573614663741564274734384903654802384107/1919517154721328952335\
            34182113280000000000000*y0^6*y1^7*y2^12*y3^9 - 
            8992479231309849747644150154191567106147223/19195171547213289523353\
            4182113280000000000000*y0^5*y1^8*y2^12*y3^9 + 
            115939045965582750044231635422403001610697/548433472777522557810097\
            66318080000000000000*y0^4*y1^9*y2^12*y3^9 - 
            17507068390327638304593158956388027494307/4798792886803322380838354\
            5528320000000000000*y0^3*y1^10*y2^12*y3^9 + 
            160608365386734261562888093499720715299/191951715472132895233534182\
            11328000000000000*y0^2*y1^11*y2^12*y3^9 - 
            2279991559471031773970307088375272923/39989940723361019840319621273\
            60000000000000*y0*y1^12*y2^12*y3^9 + 
            584972573528700024225359345756913661/191951715472132895233534182113\
            280000000000000*y1^13*y2^12*y3^9 - 
            33093166386231949849843221358036223528203759/1599597628934440793612\
            7848509440000000000000*y0^11*y2^14*y3^9 - 
            180123365740752582619468428628362654773238497/767806861888531580934\
            136728453120000000000000*y0^10*y1*y2^14*y3^9 - 
            2045599364434592038499251814186094784005109223/10968669455550451156\
            2019532636160000000000000*y0^9*y1^2*y2^14*y3^9 - 
            15237914859505060276497608509261667006301271/1279678103147552634890\
            22788075520000000000000*y0^8*y1^3*y2^14*y3^9 - 
            998792166710528235886576864852799287996840457/853118735431701756593\
            48525383680000000000000*y0^7*y1^4*y2^14*y3^9 + 
            7775357209882918076303010234500766932480203/10968669455550451156201\
            9532636160000000000000*y0^6*y1^5*y2^14*y3^9 - 
            126401521283928448616704219187722679488180409/255935620629510526978\
            045576151040000000000000*y0^5*y1^6*y2^14*y3^9 + 
            7447621172201100454353315151570389530913991/76780686188853158093413\
            6728453120000000000000*y0^4*y1^7*y2^14*y3^9 - 
            213028173180313321991289104046071251873463/426559367715850878296742\
            62691840000000000000*y0^3*y1^8*y2^14*y3^9 + 
            9454038697108100869092013910569079402483/12796781031475526348902278\
            8075520000000000000*y0^2*y1^9*y2^14*y3^9 - 
            7874582796382917236712875788995131090299/76780686188853158093413672\
            8453120000000000000*y0*y1^10*y2^14*y3^9 + 
            9472914320876188673074546396134265303/25593562062951052697804557615\
            1040000000000000*y1^11*y2^14*y3^9 - 
            336144995684043616225819528818644948788735199/383903430944265790467\
            068364226560000000000000*y0^9*y2^16*y3^9 + 
            763840117244542744960921797789036751878641/156695277936435016517170\
            76090880000000000000*y0^8*y1*y2^16*y3^9 - 
            276486558040676948923192198897990299725900653/639839051573776317445\
            11394037760000000000000*y0^7*y1^2*y2^16*y3^9 + 
            1121824597399712471555021192252440416527491/38390343094426579046706\
            836422656000000000000*y0^6*y1^3*y2^16*y3^9 - 
            510061485463772541071395601687563389997752089/255935620629510526978\
            045576151040000000000000*y0^5*y1^4*y2^16*y3^9 + 
            2688137935856389682470844344901327593103401/25593562062951052697804\
            5576151040000000000000*y0^4*y1^5*y2^16*y3^9 - 
            163975770915287074653924210781413823916869/391738194841087541292926\
            9022720000000000000*y0^3*y1^6*y2^16*y3^9 + 
            60865331468019870580614360344133822119453/3839034309442657904670683\
            64226560000000000000*y0^2*y1^7*y2^16*y3^9 - 
            1634698146663299613340339949575639190627/12796781031475526348902278\
            807552000000000000*y0*y1^8*y2^16*y3^9 + 
            41537850532232204373367551862121715991/3839034309442657904670683642\
            26560000000000000*y1^9*y2^16*y3^9 - 
            2247437747080200396305042624500853480605421/23266874602682775179822\
            325104640000000000000*y0^7*y2^18*y3^9 + 
            188186094089682361391410576653390850046983/731244630370030077080130\
            2175744000000000000*y0^6*y1*y2^18*y3^9 - 
            57514082893610378086652691578086743955261709/1919517154721328952335\
            34182113280000000000000*y0^5*y1^2*y2^18*y3^9 + 
            2624926931092448267671630390032371031941/38390343094426579046706836\
            422656000000000000*y0^4*y1^3*y2^18*y3^9 - 
            2429544073082548322841067406548938078329/17085154915187618623367528\
            448000000000000*y0^3*y1^4*y2^18*y3^9 - 
            22863738946654968703635476143153193067113/1919517154721328952335341\
            82113280000000000000*y0^2*y1^5*y2^18*y3^9 - 
            137523735562593170522969125570221149783413/153561372377706316186827\
            345690624000000000000*y0*y1^6*y2^18*y3^9 - 
            32212700231567473567698525291482502803/2326687460268277517982232510\
            4640000000000000*y1^7*y2^18*y3^9 - 
            1626952109475656088536249665265638380133/15995976289344407936127848\
            50944000000000000*y0^5*y2^20*y3^9 + 
            413183685601165590995539262457262757047111/767806861888531580934136\
            72845312000000000000*y0^4*y1*y2^20*y3^9 + 
            12695758220119691832661575337616604080261/5484334727775225578100976\
            63180800000000000*y0^3*y1^2*y2^20*y3^9 + 
            1557854558467712753079958581835298521/63983905157377631744511394037\
            76000000000*y0^2*y1^3*y2^20*y3^9 - 
            2532592109846828423937193504851698813737/95975857736066447616767091\
            0566400000000000*y0*y1^4*y2^20*y3^9 - 
            41538847485101487686690201279125639121/4798792886803322380838354552\
            832000000000000*y1^5*y2^20*y3^9 - 196895337990626945916184095086087\
            31095513/3656223151850150385400651087872000000000000*y0^3*y2^22*y3^\
            9 + 288734490206745413856223927603089515321/10446351862429001101144\
            71739392000000000000*y0^2*y1*y2^22*y3^9 + 
            17274915073560723195543953140407028429/1088161652336354281369241395\
            2000000000000*y0*y1^2*y2^22*y3^9 + 
            15768477204116107897881307778238442801/1044635186242900110114471739\
            392000000000000*y1^3*y2^22*y3^9 - 356074963210773648576671558860371\
            5197453/7312446303700300770801302175744000000000000*y0*y2^24*y3^9 - 
            16482735523626007108470033365912121307/3656223151850150385400651087\
            872000000000000*y1*y2^24*y3^9 + 55901006489796916260597302628520311\
            623/4739548530176120869963806965760000000000*y0^24*y3^10 + 
            39046754397357697158985542454038692981/1184887132544030217490951741\
            4400000000000*y0^23*y1*y3^10 - 513423495381195057061246073114304057\
            4619/133299802411203399467732070912000000000000*y0^22*y1^2*y3^10 + 
            6315271145627119949953272821627541898607/53319920964481359787092828\
            36480000000000000*y0^21*y1^3*y3^10 + 
            7762185500592848310888513298696507082614799/47987928868033223808383\
            545528320000000000000*y0^20*y1^4*y3^10 - 
            19187678056332616333626501336038185563091/5998491108504152976047943\
            191040000000000000*y0^19*y1^5*y3^10 - 
            224111846267466598041679045702034068933463/599849110850415297604794\
            3191040000000000000*y0^18*y1^6*y3^10 + 
            51705260240879620152325543019391416474653/5998491108504152976047943\
            191040000000000000*y0^17*y1^7*y3^10 + 
            8073367421303540478658735215551854937/40624701687223893171118345420\
            80000000000*y0^16*y1^8*y3^10 - 664337796495362613508718860504808995\
            45861/47987928868033223808383545528320000000000000*y0^15*y1^9*y3^10 
            + 1120461926248327520427813409884339577447/599849110850415297604794\
            3191040000000000000*y0^14*y1^10*y3^10 + 
            46642947092498130208054536811481832829/1199698221700830595209588638\
            208000000000000*y0^13*y1^11*y3^10 - 
            1533442992008550749208374718010017802399/95975857736066447616767091\
            056640000000000000*y0^12*y1^12*y3^10 + 
            420445111200673617130126205489708977/224242658261837494431698810880\
            000000000000*y0^11*y1^13*y3^10 + 2940105429593384687311107169570703\
            /79979881446722039680639242547200000000000*y0^10*y1^14*y3^10 - 
            1118779926835702608202425456888388459/47987928868033223808383545528\
            320000000000000*y0^9*y1^15*y3^10 + 
            39883734428241299035190531512069781/9597585773606644761676709105664\
            0000000000000*y0^8*y1^16*y3^10 + 2871671507687862767706240606684173\
            /47987928868033223808383545528320000000000000*y0^7*y1^17*y3^10 + 
            579888266312996580217865221347067/119969822170083059520958863820800\
            00000000000*y0^6*y1^18*y3^10 - 24710198163901187721012435941437/228\
            5139469906343990875406929920000000000000*y0^5*y1^19*y3^10 + 
            78022982500413003826074313270093/9597585773606644761676709105664000\
            0000000000*y0^4*y1^20*y3^10 - 57347519370999622747074938011/2999245\
            554252076488023971595520000000000000*y0^3*y1^21*y3^10 - 
            3269401797438929091558566543/11996982217008305952095886382080000000\
            000000*y0^2*y1^22*y3^10 + 609939381488470913349704389/4798792886803\
            3223808383545528320000000000000*y0*y1^23*y3^10 - 
            1684785568848890843161447/11996982217008305952095886382080000000000\
            000*y1^24*y3^10 + 145921337092097544868577177133099898047713/853118\
            7354317017565934852538368000000000000*y0^22*y2^2*y3^10 + 
            177915985726793000703378221002835896766479/213279683857925439148371\
            31345920000000000000*y0^21*y1*y2^2*y3^10 - 
            3874017654108538896845457286778061080867/49857588434320232528190696\
            65280000000000000*y0^20*y1^2*y2^2*y3^10 - 
            815913285932150367614858811754561199408147/153561372377706316186827\
            34569062400000000000*y0^19*y1^3*y2^2*y3^10 + 
            1872112065620803707083905675200454780136587/71757650643787998218143\
            61948160000000000000*y0^18*y1^4*y2^2*y3^10 - 
            137080604390079981345352700325497248231680173/191951715472132895233\
            534182113280000000000000*y0^17*y1^5*y2^2*y3^10 - 
            13605770131688700603436022914440336301792019/1535613723777063161868\
            27345690624000000000000*y0^16*y1^6*y2^2*y3^10 + 
            4174057234674270686232378322137050797212919/21327968385792543914837\
            131345920000000000000*y0^15*y1^7*y2^2*y3^10 + 
            13283204740546850762017541429667135058789387/7678068618885315809341\
            36728453120000000000000*y0^14*y1^8*y2^2*y3^10 - 
            1432441340093406186754624838985572229398291/76780686188853158093413\
            672845312000000000000*y0^13*y1^9*y2^2*y3^10 - 
            35474777970339371960828454580242197346991/3071227447554126323736546\
            9138124800000000000*y0^12*y1^10*y2^2*y3^10 + 
            305104901030747937306225352815576765863473/383903430944265790467068\
            364226560000000000000*y0^11*y1^11*y2^2*y3^10 + 
            1299732280560445988037415135330009738297/38390343094426579046706836\
            422656000000000000*y0^10*y1^12*y2^2*y3^10 - 
            635909757114085315544466360663592193491/426559367715850878296742626\
            91840000000000000*y0^9*y1^13*y2^2*y3^10 - 
            119217763983154212092083901635218151789/191951715472132895233534182\
            113280000000000000*y0^8*y1^14*y2^2*y3^10 + 
            260434459341974520082233162694813393/299924555425207648802397159552\
            0000000000000*y0^7*y1^15*y2^2*y3^10 + 
            14660183843476521525297127969852731629/7678068618885315809341367284\
            53120000000000000*y0^6*y1^16*y2^2*y3^10 - 
            701124773102929759633314603399151799/383903430944265790467068364226\
            560000000000000*y0^5*y1^17*y2^2*y3^10 + 
            2043036352743149283351950110585679/36562231518501503854006510878720\
            000000000000*y0^4*y1^18*y2^2*y3^10 - 
            49864478203405658329215443626973/1371083681943806394525244157952000\
            0000000000*y0^3*y1^19*y2^2*y3^10 + 
            2006414841949035860840372653451/21937338911100902312403906527232000\
            000000000*y0^2*y1^20*y2^2*y3^10 + 22241143597303726998543810677/116\
            33437301341387589911162552320000000000000*y0*y1^21*y2^2*y3^10 - 
            5047223209292429540161503523/76780686188853158093413672845312000000\
            0000000*y1^22*y2^2*y3^10 - 7474289994452766768899470100835122220534\
            653/383903430944265790467068364226560000000000000*y0^20*y2^4*y3^10 +
            558712681982046062663113016302204331595277/872507797600604069243337\
            1914240000000000000*y0^19*y1*y2^4*y3^10 + 
            55049431690804253109778506665435006564039407/1919517154721328952335\
            34182113280000000000000*y0^18*y1^2*y2^4*y3^10 - 
            129372297531077406628739886222551981180700991/191951715472132895233\
            534182113280000000000000*y0^17*y1^3*y2^4*y3^10 + 
            32100230981935178362876528586858325046946453/2326687460268277517982\
            2325104640000000000000*y0^16*y1^4*y2^4*y3^10 - 
            31180089279857428008600618110723679980108603/1828111575925075192700\
            3255439360000000000000*y0^15*y1^5*y2^4*y3^10 - 
            8986347970681666565894542098382751150475893/23993964434016611904191\
            772764160000000000000*y0^14*y1^6*y2^4*y3^10 + 
            38100829086394623336687733479890972588033/2221663373520056657795534\
            51520000000000000*y0^13*y1^7*y2^4*y3^10 + 
            9442571508911575066734887909861146739344283/15356137237770631618682\
            7345690624000000000000*y0^12*y1^8*y2^4*y3^10 - 
            321878717137921181183947467828702259308569/319919525786888158722556\
            97018880000000000000*y0^11*y1^9*y2^4*y3^10 - 
            182642372560221299941496830912650288200461/959758577360664476167670\
            91056640000000000000*y0^10*y1^10*y2^4*y3^10 + 
            237391880904564427506793931868763672871/219373389111009023124039065\
            2723200000000000*y0^9*y1^11*y2^4*y3^10 + 
            25795605463047839548952771831157482363/3839034309442657904670683642\
            26560000000000*y0^8*y1^12*y2^4*y3^10 - 
            2343596975246909963613730368072879198383/38390343094426579046706836\
            4226560000000000000*y0^7*y1^13*y2^4*y3^10 + 
            17257355231747671004678549021199317209/6398390515737763174451139403\
            7760000000000000*y0^6*y1^14*y2^4*y3^10 - 
            13846369308041383108274664112961887007/1919517154721328952335341821\
            13280000000000000*y0^5*y1^15*y2^4*y3^10 + 
            6190840989521927866572098638270863937/76780686188853158093413672845\
            3120000000000000*y0^4*y1^16*y2^4*y3^10 - 
            1473227221852914650800113070216609/42655936771585087829674262691840\
            00000000000*y0^3*y1^17*y2^4*y3^10 + 
            678715982275242789471367383262187/959758577360664476167670910566400\
            00000000000*y0^2*y1^18*y2^4*y3^10 - 
            2120229375760383891430780485529/76780686188853158093413672845312000\
            000000000*y0*y1^19*y2^4*y3^10 + 549565783345950646082198992901/7678\
            06861888531580934136728453120000000000000*y1^20*y2^4*y3^10 - 
            5674175121063653202677449967679655846297663/31339055587287003303434\
            152181760000000000000*y0^18*y2^6*y3^10 + 
            14318595493667164563688790232370743675640057/1279678103147552634890\
            22788075520000000000000*y0^17*y1*y2^6*y3^10 + 
            459580672688986156825363864331102555579122489/170623747086340351318\
            697050767360000000000000*y0^16*y1^2*y2^6*y3^10 - 
            215049812832750789820210668739942532593027307/219373389111009023124\
            039065272320000000000000*y0^15*y1^3*y2^6*y3^10 + 
            16789855169868883275272326434962540083974028939/3071227447554126323\
            736546913812480000000000000*y0^14*y1^4*y2^6*y3^10 - 
            558450203831256545538414471770943026405821543/383903430944265790467\
            068364226560000000000000*y0^13*y1^5*y2^6*y3^10 - 
            1063255796769185004092777717561371679657122477/30712274475541263237\
            36546913812480000000000000*y0^12*y1^6*y2^6*y3^10 - 
            1604214147534351254893627953402265625292689/17450155952012081384866\
            743828480000000000000*y0^11*y1^7*y2^6*y3^10 + 
            181841181684444457389964429862471853164549957/307122744755412632373\
            6546913812480000000000000*y0^10*y1^8*y2^6*y3^10 - 
            1136661457214736606556507285875286453019603/51187124125902105395609\
            1152302080000000000000*y0^9*y1^9*y2^6*y3^10 + 
            1592071710819072651438984629639359099362809/30712274475541263237365\
            46913812480000000000000*y0^8*y1^10*y2^6*y3^10 - 
            124188198231717547027588613700737914624031/511871241259021053956091\
            152302080000000000000*y0^7*y1^11*y2^6*y3^10 + 
            989609206895371619147593328056724430677/292497852148012030832052087\
            02976000000000000*y0^6*y1^12*y2^6*y3^10 - 
            618380465016481444858117960114459425673/255935620629510526978045576\
            151040000000000000*y0^5*y1^13*y2^6*y3^10 + 
            999119748920449461533838348137808613/372269993642924402877157201674\
            2400000000000*y0^4*y1^14*y2^6*y3^10 - 
            111107703633992625198701878856174527/634551125527712050358790684672\
            0000000000000*y0^3*y1^15*y2^6*y3^10 + 
            1947089970824721061828884505747259633/30712274475541263237365469138\
            12480000000000000*y0^2*y1^16*y2^6*y3^10 - 
            11481756703106089311915954863133649/1535613723777063161868273456906\
            240000000000000*y0*y1^17*y2^6*y3^10 + 
            55797544925643071414085344327921/6142454895108252647473093827624960\
            00000000000*y1^18*y2^6*y3^10 - 107694121804970562873737096321480259\
            23544697/109686694555504511562019532636160000000000000*y0^16*y2^8*y\
            3^10 + 21183601176294421143383946996529087429782403/102374248251804\
            210791218230460416000000000000*y0^15*y1*y2^8*y3^10 + 
            11623675913724754237433323038140303145409858099/1535613723777063161\
            868273456906240000000000000*y0^14*y1^2*y2^8*y3^10 - 
            217271918270214508879186449213591504778455409/153561372377706316186\
            8273456906240000000000000*y0^13*y1^3*y2^8*y3^10 + 
            10177389176884265873074562274912478378484125241/1023742482518042107\
            912182304604160000000000000*y0^12*y1^4*y2^8*y3^10 - 
            1870363142039873004097362454877848754627863/37916388241408966959710\
            45572608000000000000*y0^11*y1^5*y2^8*y3^10 + 
            323196479343911151127065202331914293533971/979345487102718853232317\
            255680000000000000*y0^10*y1^6*y2^8*y3^10 - 
            13508009023773987793991045069530549181942561/8531187354317017565934\
            8525383680000000000000*y0^9*y1^7*y2^8*y3^10 + 
            115739484072171830594381908797035201133073267/307122744755412632373\
            6546913812480000000000000*y0^8*y1^8*y2^8*y3^10 - 
            4253733179345797717053658745181422670654109/15356137237770631618682\
            73456906240000000000000*y0^7*y1^9*y2^8*y3^10 + 
            189812089622440528476158147659808086499837/219373389111009023124039\
            065272320000000000000*y0^6*y1^10*y2^8*y3^10 - 
            26666206716356270157323891672734589516557/3071227447554126323736546\
            91381248000000000000*y0^5*y1^11*y2^8*y3^10 + 
            5052269379424683382185087613973073687437/61424548951082526474730938\
            2762496000000000000*y0^4*y1^12*y2^8*y3^10 - 
            73190602391271312234911181092550265213/1706237470863403513186970507\
            67360000000000000*y0^3*y1^13*y2^8*y3^10 + 
            20270350653501878394436950479275370513/7678068618885315809341367284\
            53120000000000000*y0^2*y1^14*y2^8*y3^10 - 
            3666323974460370648264756763296581/78347638968217508258585380454400\
            00000000000*y0*y1^15*y2^8*y3^10 + 186063188149805515596198456708374\
            69/3071227447554126323736546913812480000000000000*y1^16*y2^8*y3^10 +
            190251696996490305896818219485122436799345879/438746778222018046248\
            078130544640000000000000*y0^14*y2^10*y3^10 + 
            289399759261261781032494278511982100060233/112995858997576391601786\
            1263360000000000000*y0^13*y1*y2^10*y3^10 + 
            1428009310528114674358062310232379343539035479/14624892607400601541\
            6026043514880000000000000*y0^12*y1^2*y2^10*y3^10 + 
            837829448489419742152413722145182586668267/274216736388761278905048\
            8315904000000000000*y0^11*y1^3*y2^10*y3^10 + 
            117819716889381113568411995220606366094411399/126387960804696556532\
            36818575360000000000000*y0^10*y1^4*y2^10*y3^10 - 
            20042700980487780068053346830513801282577197/2559356206295105269780\
            45576151040000000000000*y0^9*y1^5*y2^10*y3^10 + 
            1664180892756129091170662591310743400442333013/30712274475541263237\
            36546913812480000000000000*y0^8*y1^6*y2^10*y3^10 - 
            5374566015637343272441904044429766143492159/85311873543170175659348\
            525383680000000000000*y0^7*y1^7*y2^10*y3^10 + 
            1992335249929753254750209162975103109614739/12284909790216505294946\
            1876552499200000000000*y0^6*y1^8*y2^10*y3^10 - 
            332179821119156293784971392737455953627283/307122744755412632373654\
            691381248000000000000*y0^5*y1^9*y2^10*y3^10 + 
            212717531961593767525413170766054313817159/102374248251804210791218\
            2304604160000000000000*y0^4*y1^10*y2^10*y3^10 - 
            6682257225876114293840887787506646781127/76780686188853158093413672\
            8453120000000000000*y0^3*y1^11*y2^10*y3^10 + 
            2027519928424336018688717536363482394267/30712274475541263237365469\
            13812480000000000000*y0^2*y1^12*y2^10*y3^10 - 
            3260804680774141554888424292443825807/25593562062951052697804557615\
            1040000000000000*y0*y1^13*y2^10*y3^10 + 
            790802545417520020723951198796446183/307122744755412632373654691381\
            2480000000000000*y1^14*y2^10*y3^10 + 
            422804856081015742672619100223345969296007159/614245489510825264747\
            309382762496000000000000*y0^12*y2^12*y3^10 + 
            140287212722959551235596848959698603470618881/153561372377706316186\
            8273456906240000000000000*y0^11*y1*y2^12*y3^10 + 
            1101001227608064142558767011607064396224457759/17062374708634035131\
            8697050767360000000000000*y0^10*y1^2*y2^12*y3^10 + 
            26975112693874224083582102720173883193346783/3839034309442657904670\
            68364226560000000000000*y0^9*y1^3*y2^12*y3^10 + 
            14208995123505882016419413853877640519880645703/3071227447554126323\
            736546913812480000000000000*y0^8*y1^4*y2^12*y3^10 - 
            12529490119242695173196825654237187093871921/3839034309442657904670\
            68364226560000000000000*y0^7*y1^5*y2^12*y3^10 + 
            21645340537923615952259856670417228455275407/9597585773606644761676\
            7091056640000000000000*y0^6*y1^6*y2^12*y3^10 - 
            890055423254324342559369536069849737869233/959758577360664476167670\
            91056640000000000000*y0^5*y1^7*y2^12*y3^10 + 
            2014201931761114861429270400619091191403/63784578350033776193905439\
            5392000000000000*y0^4*y1^8*y2^12*y3^10 - 
            31603069357037139163757848873031787703673/3071227447554126323736546\
            91381248000000000000*y0^3*y1^9*y2^12*y3^10 + 
            6969660542896336216408900616904895956439/51187124125902105395609115\
            2302080000000000000*y0^2*y1^10*y2^12*y3^10 - 
            71789493918073857041407593748661474687/3839034309442657904670683642\
            26560000000000000*y0*y1^11*y2^12*y3^10 + 
            4106434482543931098372978591434656033/61424548951082526474730938276\
            2496000000000000*y1^12*y2^12*y3^10 + 
            8866762123116171817012813124772378331541333/23993964434016611904191\
            772764160000000000000*y0^10*y2^14*y3^10 - 
            7021664365198883803554459351604936364764891/30712274475541263237365\
            4691381248000000000000*y0^9*y1*y2^14*y3^10 + 
            3205464007202775932213907079987926905974797991/15356137237770631618\
            68273456906240000000000000*y0^8*y1^2*y2^14*y3^10 - 
            1614099146825951494205499523739220156602801/73124463037003007708013\
            021757440000000000000*y0^7*y1^3*y2^14*y3^10 + 
            515388512305839035000760952114218300863204813/438746778222018046248\
            078130544640000000000000*y0^6*y1^4*y2^14*y3^10 - 
            7840869439600353406367010301668279396612211/76780686188853158093413\
            6728453120000000000000*y0^5*y1^5*y2^14*y3^10 + 
            105296407474026578064301117778557451369791691/307122744755412632373\
            6546913812480000000000000*y0^4*y1^6*y2^14*y3^10 - 
            46869673856938084401484465085524917071077/1096866945555045115620195\
            32636160000000000000*y0^3*y1^7*y2^14*y3^10 + 
            197083590365269885324566060156264096076249/102374248251804210791218\
            2304604160000000000000*y0^2*y1^8*y2^14*y3^10 - 
            200218863180903734775897775014019385513/127967810314755263489022788\
            075520000000000000*y0*y1^9*y2^14*y3^10 + 
            374555739042817900414999204058801370713/307122744755412632373654691\
            3812480000000000000*y1^10*y2^14*y3^10 + 
            12766743243094907141199792054576189312955607/2193733891110090231240\
            39065272320000000000000*y0^8*y2^16*y3^10 - 
            26049288435321772531843877927971863406299043/1535613723777063161868\
            273456906240000000000000*y0^7*y1*y2^16*y3^10 + 
            362130211129278003234247221535120732964750681/153561372377706316186\
            8273456906240000000000000*y0^6*y1^2*y2^16*y3^10 - 
            4885592863648005723468334359735820585978391/15356137237770631618682\
            73456906240000000000000*y0^5*y1^3*y2^16*y3^10 + 
            60057813582839259189012397983701716170167809/4387467782220180462480\
            78130544640000000000000*y0^4*y1^4*y2^16*y3^10 - 
            962071444088029735009568938554760972165771/153561372377706316186827\
            3456906240000000000000*y0^3*y1^5*y2^16*y3^10 + 
            157104411335469405041488053870023501858879/959758577360664476167670\
            91056640000000000000*y0^2*y1^6*y2^16*y3^10 - 
            211659186550698163993649323396295456113/127967810314755263489022788\
            075520000000000000*y0*y1^7*y2^16*y3^10 + 
            176755903102443304843225313538445354253/113749164724226900879131367\
            178240000000000000*y1^8*y2^16*y3^10 - 
            289188811690421859621227522295423339250801/204748496503608421582436\
            460920832000000000000*y0^6*y2^18*y3^10 - 
            6361831078068743390121179767303096883671129/15356137237770631618682\
            73456906240000000000000*y0^5*y1*y2^18*y3^10 - 
            1110591471037070859151790592929849323942877/68249498834536140527478\
            820306944000000000000*y0^4*y1^2*y2^18*y3^10 - 
            10712063097357151694229901967466100913887/7678068618885315809341367\
            28453120000000000000*y0^3*y1^3*y2^18*y3^10 + 
            17054254011656443341600538920112503778146673/3071227447554126323736\
            546913812480000000000000*y0^2*y1^4*y2^18*y3^10 + 
            155301714178213121377398515475822331063/170623747086340351318697050\
            76736000000000000*y0*y1^5*y2^18*y3^10 + 
            33756198405537734923545236246616650558177/3071227447554126323736546\
            913812480000000000000*y1^6*y2^18*y3^10 + 
            3726942048199820445868591658007870533433557/10237424825180421079121\
            82304604160000000000000*y0^4*y2^20*y3^10 - 
            17010807886594005744821911414478287446823/3412474941726807026373941\
            0153472000000000000*y0^3*y1*y2^20*y3^10 - 
            1592428490190432708073451678291039686844381/51187124125902105395609\
            1152302080000000000000*y0^2*y1^2*y2^20*y3^10 - 
            895198895207687042231708338403981964131/319919525786888158722556970\
            18880000000000000*y0*y1^3*y2^20*y3^10 + 
            10792842593703518871397995351989997431491/3412474941726807026373941\
            01534720000000000000*y1^4*y2^20*y3^10 + 
            2921825377615901783175061395651765190147/33238392289546821685460464\
            43520000000000000*y0^2*y2^22*y3^10 + 
            845816727044611016095549086928487251/243748210123343359026710072524\
            80000000000000*y0*y1*y2^22*y3^10 - 
            47911477592555583449320382482176608183/1329535691581872867418418577\
            408000000000000*y1^2*y2^22*y3^10 + 
            44399106432840795299552395476926711149/3046852626541791987833875906\
            560000000000000*y2^24*y3^10 - 3656699750371078266255113037784493981\
            /6770783614537315528519724236800000000000*y0^23*y3^11 - 
            237298402263014722955203149200783674759/236977426508806043498190348\
            288000000000000*y0^22*y1*y3^11 - 5809084705860902039762443731155610\
            375197/3554661397632090652472855224320000000000000*y0^21*y1^2*y3^11 
            + 1178264804465635452182482659692536075127/106639841928962719574185\
            65672960000000000000*y0^20*y1^3*y3^11 - 
            1974717164751282577786638399681740605316719/47987928868033223808383\
            545528320000000000000*y0^19*y1^4*y3^11 - 
            4126534439322558394596539624038097914099/23993964434016611904191772\
            764160000000000000*y0^18*y1^5*y3^11 + 
            31804212354846505944773002447897479219029/3427709204859515986313110\
            394880000000000000*y0^17*y1^6*y3^11 - 
            181717993738466297185278012712371495488111/959758577360664476167670\
            91056640000000000000*y0^16*y1^7*y3^11 - 
            15519892662709201661271401120144592414929/3199195257868881587225569\
            7018880000000000000*y0^15*y1^8*y3^11 + 
            28020629579115616914713155043333500404083/9597585773606644761676709\
            1056640000000000000*y0^14*y1^9*y3^11 - 
            674343835350743561902990204603592409407/191951715472132895233534182\
            11328000000000000*y0^13*y1^10*y3^11 - 
            178705565916177972407001489473298557/239939644340166119041917727641\
            60000000000*y0^12*y1^11*y3^11 + 43219318732817996631257605944944779\
            421/15995976289344407936127848509440000000000000*y0^11*y1^12*y3^11 -
            411796799836593421849191684313745723/145417966266767344873889531904\
            0000000000000*y0^10*y1^13*y3^11 - 527177430841180422902059823411636\
            89/9597585773606644761676709105664000000000000*y0^9*y1^14*y3^11 + 
            83949641128708922889935788758766087/3199195257868881587225569701888\
            0000000000000*y0^8*y1^15*y3^11 + 465096241609351520513941177856257/\
            11996982217008305952095886382080000000000000*y0^7*y1^16*y3^11 - 
            16934611500580617131901869828989/9793454871027188532323172556800000\
            00000000*y0^6*y1^17*y3^11 - 14475871898967173580699947749069/479879\
            2886803322380838354552832000000000000*y0^5*y1^18*y3^11 + 
            64300608307020897275177821420867/9597585773606644761676709105664000\
            0000000000*y0^4*y1^19*y3^11 - 626620468630905490477832111891/159959\
            76289344407936127848509440000000000000*y0^3*y1^20*y3^11 + 
            12944615719846532517253888747/2399396443401661190419177276416000000\
            0000000*y0^2*y1^21*y3^11 + 85056478502232772926060977/7997988144672\
            203968063924254720000000000000*y0*y1^22*y3^11 - 
            1734940380979369826567881/11996982217008305952095886382080000000000\
            000*y1^23*y3^11 - 5413671886762593452633332116100104694913/40624701\
            68722389317111834542080000000000000*y0^21*y2^2*y3^11 - 
            108967392769084588688918851470136395259157/170623747086340351318697\
            05076736000000000000*y0^20*y1*y2^2*y3^11 - 
            7382572824219361686680191155572176868940607/38390343094426579046706\
            8364226560000000000000*y0^19*y1^2*y2^2*y3^11 + 
            244063542208210875352343922964483554361589/391738194841087541292926\
            9022720000000000000*y0^18*y1^3*y2^2*y3^11 - 
            21986607302531723038070023163590751668099543/3839034309442657904670\
            68364226560000000000000*y0^17*y1^4*y2^2*y3^11 + 
            10606067974220615169375457685334695676872221/6980062380804832553946\
            6975313920000000000000*y0^16*y1^5*y2^2*y3^11 + 
            607837073296801039353569489946643119721061/319919525786888158722556\
            97018880000000000000*y0^15*y1^6*y2^2*y3^11 - 
            184168879508522929843093637432806386085919/473954853017612086996380\
            6965760000000000000*y0^14*y1^7*y2^2*y3^11 - 
            113382901001808165662075297569524341225447/307122744755412632373654\
            69138124800000000000*y0^13*y1^8*y2^2*y3^11 + 
            144219357125461481059151532945602865038549/426559367715850878296742\
            62691840000000000000*y0^12*y1^9*y2^2*y3^11 + 
            3463421329690102927887223503046111588499/17450155952012081384866743\
            828480000000000000*y0^11*y1^10*y2^2*y3^11 - 
            6264606215824574086000994566901823322711/51187124125902105395609115\
            230208000000000000*y0^10*y1^11*y2^2*y3^11 - 
            3825850279614200912888984648445428247691/76780686188853158093413672\
            8453120000000000000*y0^9*y1^12*y2^2*y3^11 + 
            4571969017326578717240637995567879251/24374821012334335902671007252\
            48000000000000*y0^8*y1^13*y2^2*y3^11 + 
            1130474448556593293365198580097156707/13710836819438063945252441579\
            520000000000000*y0^7*y1^14*y2^2*y3^11 - 
            11951717191294796992149495731425679/1142569734953171995437703464960\
            000000000000*y0^6*y1^15*y2^2*y3^11 - 
            31181498798214672884581319103726367/2132796838579254391483713134592\
            0000000000000*y0^5*y1^16*y2^2*y3^11 + 
            394405364921715922643598121444013/341247494172680702637394101534720\
            0000000000*y0^4*y1^17*y2^2*y3^11 - 
            6200971052911299459002896488631/30712274475541263237365469138124800\
            00000000*y0^3*y1^18*y2^2*y3^11 + 79185247575110533210962159070979/7\
            67806861888531580934136728453120000000000000*y0^2*y1^19*y2^2*y3^11 -
            1496578003218480974887054834927/76780686188853158093413672845312000\
            0000000000*y0*y1^20*y2^2*y3^11 - 247116518613634762216769641/109686\
            69455550451156201953263616000000000000*y1^21*y2^2*y3^11 + 
            1199012303580362598792580489093533038317819/15356137237770631618682\
            7345690624000000000000*y0^19*y2^4*y3^11 - 
            8377783546623054845702680224900324949755533/76780686188853158093413\
            6728453120000000000000*y0^18*y1*y2^4*y3^11 - 
            253357690546706516335301306003866811671909/156695277936435016517170\
            7609088000000000000*y0^17*y1^2*y2^4*y3^11 + 
            46314346380453890321777416600989906134853229/1919517154721328952335\
            34182113280000000000000*y0^16*y1^3*y2^4*y3^11 - 
            7530607391256939803090825546815855145400347/27421673638876127890504\
            883159040000000000000*y0^15*y1^4*y2^4*y3^11 + 
            258052780319148152355223393213455358000849223/767806861888531580934\
            136728453120000000000000*y0^14*y1^5*y2^4*y3^11 + 
            1264809220850673635079134058981168527350079/18281115759250751927003\
            255439360000000000000*y0^13*y1^6*y2^4*y3^11 - 
            470576745421683617097862141316082113225359/182811157592507519270032\
            55439360000000000000*y0^12*y1^7*y2^4*y3^11 - 
            2802326405557505657724182204364538451930159/25593562062951052697804\
            5576151040000000000000*y0^11*y1^8*y2^4*y3^11 + 
            46933522386938484285199532963073735482323/3199195257868881587225569\
            7018880000000000000*y0^10*y1^9*y2^4*y3^11 + 
            1361213524399439677469917891433464789111/51187124125902105395609115\
            23020800000000000*y0^9*y1^10*y2^4*y3^11 - 
            4719860486647364653886112884216694061861/38390343094426579046706836\
            4226560000000000000*y0^8*y1^11*y2^4*y3^11 - 
            913316209645123902083675186365860771863/127967810314755263489022788\
            075520000000000000*y0^7*y1^12*y2^4*y3^11 + 
            33726754759355078796955105114003401229/6980062380804832553946697531\
            3920000000000000*y0^6*y1^13*y2^4*y3^11 - 
            4152534712683559174650290520077863111/38390343094426579046706836422\
            6560000000000000*y0^5*y1^14*y2^4*y3^11 + 
            315674153273517139313443430829493433/767806861888531580934136728453\
            12000000000000*y0^4*y1^15*y2^4*y3^11 - 
            14542431937269557322594230399570729/3839034309442657904670683642265\
            6000000000000*y0^3*y1^16*y2^4*y3^11 + 
            2808593043322505962269547134727517/25593562062951052697804557615104\
            0000000000000*y0^2*y1^17*y2^4*y3^11 - 
            11525582424390530154328195524577/9597585773606644761676709105664000\
            0000000000*y0*y1^18*y2^4*y3^11 + 3201533650229341534011600713/18281\
            115759250751927003255439360000000000000*y1^19*y2^4*y3^11 + 
            222610753392682702005772060605340076659493/626781111745740066068683\
            04363520000000000000*y0^17*y2^6*y3^11 - 
            3712936696299009420127796811378927878803357/27920249523219330215786\
            7901255680000000000000*y0^16*y1*y2^6*y3^11 - 
            1266019258172504507909239563160178847477263513/15356137237770631618\
            68273456906240000000000000*y0^15*y1^2*y2^6*y3^11 + 
            90415213737124517578848169172764924755980917/3839034309442657904670\
            68364226560000000000000*y0^14*y1^3*y2^6*y3^11 - 
            3391329616906958260314551226792949428231599/33238392289546821685460\
            46443520000000000000*y0^13*y1^4*y2^6*y3^11 + 
            805766537064787379124704272083710952427240441/307122744755412632373\
            6546913812480000000000000*y0^12*y1^5*y2^6*y3^11 + 
            22741019956688548451082384606074570698158367/5118712412590210539560\
            91152302080000000000000*y0^11*y1^6*y2^6*y3^11 + 
            2413959108684448897909399501625633256275453/12796781031475526348902\
            2788075520000000000000*y0^10*y1^7*y2^6*y3^11 - 
            25572083260833241685126431777414718553619/2999245554252076488023971\
            595520000000000000*y0^9*y1^8*y2^6*y3^11 + 
            67083721665650092659106622961697552991063/3412474941726807026373941\
            01534720000000000000*y0^8*y1^9*y2^6*y3^11 - 
            79498608805923390848967333663369865774199/1535613723777063161868273\
            456906240000000000000*y0^7*y1^10*y2^6*y3^11 + 
            8331855582981033035370295156564391348359/38390343094426579046706836\
            4226560000000000000*y0^6*y1^11*y2^6*y3^11 - 
            56825572216822046181455111246451443839/2399396443401661190419177276\
            4160000000000000*y0^5*y1^12*y2^6*y3^11 + 
            15113635619754430401994225204293396779/1228490979021650529494618765\
            52499200000000000*y0^4*y1^13*y2^6*y3^11 - 
            374024833493581232434043390648486341/313390555872870033034341521817\
            60000000000000*y0^3*y1^14*y2^6*y3^11 + 
            227446860930240937179381099270735893/383903430944265790467068364226\
            560000000000000*y0^2*y1^15*y2^6*y3^11 - 
            1597795610498818690117891429188329/12284909790216505294946187655249\
            9200000000000*y0*y1^16*y2^6*y3^11 + 
            52164746255089440036594211118993/7678068618885315809341367284531200\
            00000000000*y1^17*y2^6*y3^11 - 236461854545974426746606874439796804\
            43104529/279202495232193302157867901255680000000000000*y0^15*y2^8*y\
            3^11 - 20521576175181120825637903565002974296862887/614245489510825\
            264747309382762496000000000000*y0^14*y1*y2^8*y3^11 - 
            5101128705893916837123746662648578271155438421/30712274475541263237\
            36546913812480000000000000*y0^13*y1^2*y2^8*y3^11 + 
            12005388100326067226838919680057751593386987/2792024952321933021578\
            67901255680000000000000*y0^12*y1^3*y2^8*y3^11 - 
            626720946212412280906829710483494398295579527/383903430944265790467\
            068364226560000000000000*y0^11*y1^4*y2^8*y3^11 + 
            273539601063053499797006828226835943777725739/307122744755412632373\
            6546913812480000000000000*y0^10*y1^5*y2^8*y3^11 - 
            11210280758032875500450805785052613211805359/1919517154721328952335\
            34182113280000000000000*y0^9*y1^6*y2^8*y3^11 + 
            63439026544963053091446675589508779615813171/3071227447554126323736\
            546913812480000000000000*y0^8*y1^7*y2^8*y3^11 - 
            12385042680820981712225785156948613311026491/3071227447554126323736\
            546913812480000000000000*y0^7*y1^8*y2^8*y3^11 + 
            96423380316861616710264700251277128527653/4387467782220180462480781\
            30544640000000000000*y0^6*y1^9*y2^8*y3^11 - 
            65706240014991434536329549614502603517663/1023742482518042107912182\
            304604160000000000000*y0^5*y1^10*y2^8*y3^11 + 
            127593415115699891920012800342253639583/253820450211084820143516273\
            86880000000000000*y0^4*y1^11*y2^8*y3^11 - 
            183960049002697521502409036540930275339/511871241259021053956091152\
            302080000000000000*y0^3*y1^12*y2^8*y3^11 + 
            6020288580231281423501724189247922291/43874677822201804624807813054\
            4640000000000000*y0^2*y1^13*y2^8*y3^11 - 
            176307924607033738317015824563219979/307122744755412632373654691381\
            248000000000000*y0*y1^14*y2^8*y3^11 + 
            978289936342992553971917347450099/204748496503608421582436460920832\
            000000000000*y1^15*y2^8*y3^11 - 51178048916167431003888027529436342\
            7049867477/3071227447554126323736546913812480000000000000*y0^13*y2^\
            10*y3^11 - 274496235879412242529958076393232213917259/1228490979021\
            6505294946187655249920000000000*y0^12*y1*y2^10*y3^11 - 
            2435691634194080913505782154336899269768864651/15356137237770631618\
            68273456906240000000000000*y0^11*y1^2*y2^10*y3^11 - 
            118505346989265821171284858580320072011289/137108368194380639452524\
            41579520000000000000*y0^10*y1^3*y2^10*y3^11 - 
            193990014847847796224509166201459088350453569/153561372377706316186\
            827345690624000000000000*y0^9*y1^4*y2^10*y3^11 + 
            61746258138582017762634552757457500013966287/3071227447554126323736\
            546913812480000000000000*y0^8*y1^5*y2^10*y3^11 - 
            853618203507987620063028204365004918235729/137108368194380639452524\
            41579520000000000000*y0^7*y1^6*y2^10*y3^11 + 
            243158892061336907258025294744319256161339/426559367715850878296742\
            62691840000000000000*y0^6*y1^7*y2^10*y3^11 - 
            3746234552260773065770746351575191431152449/30712274475541263237365\
            46913812480000000000000*y0^5*y1^8*y2^10*y3^11 + 
            110949636021564121412881365365939414753/179394126609469995545359048\
            7040000000000000*y0^4*y1^9*y2^10*y3^11 - 
            14912345444332638357346630451227253161241/1535613723777063161868273\
            456906240000000000000*y0^3*y1^10*y2^10*y3^11 + 
            70595373631041558408514479372819797291/2559356206295105269780455761\
            51040000000000000*y0^2*y1^11*y2^10*y3^11 - 
            21829005876145220818357373959951275011/1535613723777063161868273456\
            906240000000000000*y0*y1^12*y2^10*y3^11 + 
            81427998458141252252401882749827879/6142454895108252647473093827624\
            96000000000000*y1^13*y2^10*y3^11 - 
            35546499286197490158916632391729561442497613/3071227447554126323736\
            54691381248000000000000*y0^11*y2^12*y3^11 + 
            4799690013703126391262529268151045489543523/61424548951082526474730\
            9382762496000000000000*y0^10*y1*y2^12*y3^11 - 
            93320987992064880672958622680548284893849123/1279678103147552634890\
            22788075520000000000000*y0^9*y1^2*y2^12*y3^11 + 
            10518234667290277507354965881306327181759229/1023742482518042107912\
            182304604160000000000000*y0^8*y1^3*y2^12*y3^11 - 
            249215366637526547284907292567532873221880613/511871241259021053956\
            091152302080000000000000*y0^7*y1^4*y2^12*y3^11 + 
            3030276124816299318853659629295386280822863/51187124125902105395609\
            1152302080000000000000*y0^6*y1^5*y2^12*y3^11 - 
            3049202925881322264912778971443690603037793/17062374708634035131869\
            7050767360000000000000*y0^5*y1^6*y2^12*y3^11 + 
            160986407003950562564195215811492901168923/307122744755412632373654\
            691381248000000000000*y0^4*y1^7*y2^12*y3^11 - 
            116278802679184379476227612996762838330111/767806861888531580934136\
            728453120000000000000*y0^3*y1^8*y2^12*y3^11 + 
            10165839848693829432148254969172358323027/3071227447554126323736546\
            913812480000000000000*y0^2*y1^9*y2^12*y3^11 - 
            462897854414460965368002627868298698519/153561372377706316186827345\
            6906240000000000000*y0*y1^10*y2^12*y3^11 + 
            5648440530700647071538762413010874187/30712274475541263237365469138\
            12480000000000000*y1^11*y2^12*y3^11 - 
            1071223253686232887940679676207261723034219/42655936771585087829674\
            262691840000000000000*y0^9*y2^14*y3^11 + 
            3397001003681790593703896412612907305238061/38390343094426579046706\
            8364226560000000000000*y0^8*y1*y2^14*y3^11 - 
            194878778286956150817930526046570227035103831/153561372377706316186\
            8273456906240000000000000*y0^7*y1^2*y2^14*y3^11 + 
            738567017641967401699494022005793583674411/191951715472132895233534\
            182113280000000000000*y0^6*y1^3*y2^14*y3^11 - 
            27422573252741910541633064209604322741764527/3071227447554126323736\
            54691381248000000000000*y0^5*y1^4*y2^14*y3^11 + 
            2788541690831916408622977300756105031285763/30712274475541263237365\
            46913812480000000000000*y0^4*y1^5*y2^14*y3^11 - 
            370938792827949090439196793636921522614519/219373389111009023124039\
            065272320000000000000*y0^3*y1^6*y2^14*y3^11 + 
            4441888828650544550780109353317133190419/38390343094426579046706836\
            4226560000000000000*y0^2*y1^7*y2^14*y3^11 - 
            677635466281330381154028087567891783967/153561372377706316186827345\
            690624000000000000*y0*y1^8*y2^14*y3^11 + 
            6180151606889488485055593288998192767/43874677822201804624807813054\
            4640000000000000*y1^9*y2^14*y3^11 + 
            474261691372855138612844059549596519083429/341247494172680702637394\
            101534720000000000000*y0^7*y2^16*y3^11 + 
            7736634197472255521309722962131552117736847/30712274475541263237365\
            46913812480000000000000*y0^6*y1*y2^16*y3^11 + 
            22514238169740526056747412082832315737957687/3071227447554126323736\
            546913812480000000000000*y0^5*y1^2*y2^16*y3^11 + 
            251975106509696877145624247063413574334059/307122744755412632373654\
            6913812480000000000000*y0^4*y1^3*y2^16*y3^11 - 
            10212119302025737590667693739354597427179267/1535613723777063161868\
            273456906240000000000000*y0^3*y1^4*y2^16*y3^11 + 
            72788806625490791036570671666716582318587/3071227447554126323736546\
            913812480000000000000*y0^2*y1^5*y2^16*y3^11 - 
            58217029041441230390470959371810394969149/1535613723777063161868273\
            456906240000000000000*y0*y1^6*y2^16*y3^11 - 
            4216089102550898473716881613890771987/43874677822201804624807813054\
            4640000000000000*y1^7*y2^16*y3^11 - 
            1666161774221238502765044040461700673077379/10237424825180421079121\
            82304604160000000000000*y0^5*y2^18*y3^11 + 
            711470128705308552731444457432529691232919/153561372377706316186827\
            3456906240000000000000*y0^4*y1*y2^18*y3^11 + 
            1077324607616898745116382997884202753850527/30712274475541263237365\
            4691381248000000000000*y0^3*y1^2*y2^18*y3^11 + 
            7449751684540891924840768825208980087/71093227952641813049457104486\
            4000000000000*y0^2*y1^3*y2^18*y3^11 - 
            195776264309577753951093378750193463483771/153561372377706316186827\
            3456906240000000000000*y0*y1^4*y2^18*y3^11 - 
            3158785625244070193567310070718092213/17549871128880721849923125221\
            785600000000000*y1^5*y2^18*y3^11 - 
            11114133712785393290032997581473312182693/1218741050616716795133550\
            3626240000000000000*y0^3*y2^20*y3^11 + 
            1034668282325481347878958286561495890207/48749642024668671805342014\
            504960000000000000*y0^2*y1*y2^20*y3^11 + 
            63429167737213099354529433228812778643/4431785638606242891394728591\
            36000000000000*y0*y1^2*y2^20*y3^11 + 
            119231047297795191075721189164068295649/146248926074006015416026043\
            514880000000000000*y1^3*y2^20*y3^11 - 
            391842843325538190703558528924001178067/696423457495266740076314492\
            9280000000000000*y0*y2^22*y3^11 - 979110202159696692806416808515370\
            4581/29249785214801203083205208702976000000000000*y1*y2^22*y3^11 - 
            141024413096206002636996470234721160691/947909706035224173992761393\
            152000000000000*y0^22*y3^12 + 5342656046447697498731274536002557827\
            59/2369774265088060434981903482880000000000000*y0^21*y1*y3^12 + 
            10742740285792085342101279346588591013379/3554661397632090652472855\
            224320000000000000*y0^20*y1^2*y3^12 - 
            24601874433189354966662014463918810747/8531187354317017565934852538\
            36800000000000*y0^19*y1^3*y3^12 + 872445189719544764818626046610067\
            999447541/95975857736066447616767091056640000000000000*y0^18*y1^4*y\
            3^12 + 1858903677540967461937719533467963709263/7678068618885315809\
            341367284531200000000000*y0^17*y1^5*y3^12 - 
            108849112793321050384330023851344910298779/548433472777522557810097\
            66318080000000000000*y0^16*y1^6*y3^12 + 
            13690269003028849554039465786320990564113/3839034309442657904670683\
            6422656000000000000*y0^15*y1^7*y3^12 + 
            38601868011981690427560617187904172407949/3839034309442657904670683\
            64226560000000000000*y0^14*y1^8*y3^12 - 
            3368051210906386624635737452136573263153/63983905157377631744511394\
            037760000000000000*y0^13*y1^9*y3^12 + 
            2685341358588926419912092837441764741/47395485301761208699638069657\
            6000000000000*y0^12*y1^10*y3^12 + 567923222543034480562945361694849\
            38567/47987928868033223808383545528320000000000000*y0^11*y1^11*y3^1\
            2 - 13279732047138009842831589444064487897/349003119040241627697334\
            87656960000000000000*y0^10*y1^12*y3^12 + 
            141560325388161790544218265781093461/399899407233610198403196212736\
            0000000000000*y0^9*y1^13*y3^12 + 1431480844280427140416736162712697\
            3/21327968385792543914837131345920000000000000*y0^8*y1^14*y3^12 - 
            5070677340257033642499125967613727/21327968385792543914837131345920\
            000000000000*y0^7*y1^15*y3^12 - 134300121900711846237925478720917/1\
            2796781031475526348902278807552000000000000*y0^6*y1^16*y3^12 + 
            28964855589459141497642790512833/1371083681943806394525244157952000\
            0000000000*y0^5*y1^17*y3^12 + 25819067991726974160383312912267/1919\
            51715472132895233534182113280000000000000*y0^4*y1^18*y3^12 - 
            106081969340221457298151948441/349003119040241627697334876569600000\
            0000000*y0^3*y1^19*y3^12 + 496581966366748885227051531383/383903430\
            944265790467068364226560000000000000*y0^2*y1^20*y3^12 - 
            1616340986888706468548532313/19195171547213289523353418211328000000\
            0000000*y0*y1^21*y3^12 - 12029440744746217917688453/767806861888531\
            58093413672845312000000000000*y1^22*y3^12 + 
            576367584285912159882923585273871403603/454996658896907603516525468\
            7129600000000000*y0^20*y2^2*y3^12 + 
            11812890869617222992842223409105659691427/1551124973512185011988155\
            0069760000000000000*y0^19*y1*y2^2*y3^12 + 
            11911804305102806063991597481136479258483823/1535613723777063161868\
            273456906240000000000000*y0^18*y1^2*y2^2*y3^12 - 
            1448562907627957755850372084635700527051059/69800623808048325539466\
            975313920000000000000*y0^17*y1^3*y2^2*y3^12 + 
            9035417139755921048920868514942609331553/81357018478255001953286010\
            9619200000000000*y0^16*y1^4*y2^2*y3^12 - 
            14512319626407315631379917069097622018341869/5118712412590210539560\
            91152302080000000000000*y0^15*y1^5*y2^2*y3^12 - 
            81394819181132382763210110173430103036033/2326687460268277517982232\
            5104640000000000000*y0^14*y1^6*y2^2*y3^12 + 
            183668058222544389932626022302332240962539/279202495232193302157867\
            90125568000000000000*y0^13*y1^7*y2^2*y3^12 + 
            259608977244466598842536835032571424011271/383903430944265790467068\
            364226560000000000000*y0^12*y1^8*y2^2*y3^12 - 
            397443488407544103446175891151336742623169/767806861888531580934136\
            728453120000000000000*y0^11*y1^9*y2^2*y3^12 - 
            88484166565294480838951570230091232503159/3071227447554126323736546\
            913812480000000000000*y0^10*y1^10*y2^2*y3^12 + 
            3424756574877614463407903066403002998667/21937338911100902312403906\
            5272320000000000000*y0^9*y1^11*y2^2*y3^12 + 
            124012283926678573748808726078875588521/204748496503608421582436460\
            920832000000000000*y0^8*y1^12*y2^2*y3^12 - 
            19449446264340195395969110271540193661/1023742482518042107912182304\
            60416000000000000*y0^7*y1^13*y2^2*y3^12 - 
            2628421693074017258625111288800458657/30712274475541263237365469138\
            1248000000000000*y0^6*y1^14*y2^2*y3^12 + 
            474285226059897565482484148268543113/511871241259021053956091152302\
            080000000000000*y0^5*y1^15*y2^2*y3^12 + 
            17510840990151339595311651633351563/2047484965036084215824364609208\
            32000000000000*y0^4*y1^16*y2^2*y3^12 - 
            180977535572245323418086271059913/341247494172680702637394101534720\
            00000000000*y0^3*y1^17*y2^2*y3^12 + 
            43037327205239925381981294256589/1023742482518042107912182304604160\
            000000000000*y0^2*y1^18*y2^2*y3^12 - 
            2586741092557351109920436471467/15356137237770631618682734569062400\
            00000000000*y0*y1^19*y2^2*y3^12 + 551060523655165197726381587/28437\
            291181056725219782841794560000000000000*y1^20*y2^2*y3^12 + 
            1368617856805315901306046169124731053259781/30712274475541263237365\
            46913812480000000000000*y0^18*y2^4*y3^12 - 
            314687025455729463956951541714748154245471/383903430944265790467068\
            364226560000000000000*y0^17*y1*y2^4*y3^12 + 
            4981694389942662470958391923827315207715943/10968669455550451156201\
            9532636160000000000000*y0^16*y1^2*y2^4*y3^12 - 
            9560740514156888971411067005795527597509609/17062374708634035131869\
            7050767360000000000000*y0^15*y1^3*y2^4*y3^12 + 
            147438170103565559921707876434329709614101043/307122744755412632373\
            6546913812480000000000000*y0^14*y1^4*y2^4*y3^12 - 
            12609806305497538969346321559836836371552629/2193733891110090231240\
            39065272320000000000000*y0^13*y1^5*y2^4*y3^12 - 
            1382749604368237023396256969536825105414421/12796781031475526348902\
            2788075520000000000000*y0^12*y1^6*y2^4*y3^12 + 
            784355454905988140466825936936408343720841/255935620629510526978045\
            576151040000000000000*y0^11*y1^7*y2^4*y3^12 + 
            5015251038813691216781571594020240623682063/30712274475541263237365\
            46913812480000000000000*y0^10*y1^8*y2^4*y3^12 - 
            29752258190314228810499000364224451585911/1706237470863403513186970\
            50767360000000000000*y0^9*y1^9*y2^4*y3^12 - 
            15771478118665484742017135398361720231681/5118712412590210539560911\
            52302080000000000000*y0^8*y1^10*y2^4*y3^12 + 
            572021843534016161496602846422579105549/511871241259021053956091152\
            302080000000000000*y0^7*y1^11*y2^4*y3^12 + 
            1843086098874945237420274066727657504729/30712274475541263237365469\
            13812480000000000000*y0^6*y1^12*y2^4*y3^12 - 
            562484654401202608520189900281472389/199430353737280930112762786611\
            20000000000000*y0^5*y1^13*y2^4*y3^12 + 
            1265839622262500543108418190413479/54843347277752255781009766318080\
            000000000000*y0^4*y1^14*y2^4*y3^12 - 
            21763957730189611654369887651599861/1279678103147552634890227880755\
            20000000000000*y0^3*y1^15*y2^4*y3^12 + 
            166286492486876798746348802759/137108368194380639452524415795200000\
            00000*y0^2*y1^16*y2^4*y3^12 - 63209636120289123449353755497437/3071\
            22744755412632373654691381248000000000000*y0*y1^17*y2^4*y3^12 + 
            1244752020878770256982588817993/15356137237770631618682734569062400\
            00000000000*y1^18*y2^4*y3^12 + 124238154999139817298359434748579315\
            527361737/12284909790216505294946187655249920000000000000*y0^16*y2^\
            6*y3^12 - 98381587949631213911075741702714170162057/122849097902165\
            0529494618765524992000000000000*y0^15*y1*y2^6*y3^12 + 
            524571622704722504761316260095400062085114661/307122744755412632373\
            6546913812480000000000000*y0^14*y1^2*y2^6*y3^12 - 
            128888814194271817258120852327799547117818201/307122744755412632373\
            6546913812480000000000000*y0^13*y1^3*y2^6*y3^12 + 
            167770927606898405642175512648630509148233609/102374248251804210791\
            2182304604160000000000000*y0^12*y1^4*y2^6*y3^12 - 
            82396626705762332945306027824879253545515563/2047484965036084215824\
            364609208320000000000000*y0^11*y1^5*y2^6*y3^12 - 
            7454492243207767838276893468333685988470539/17549871128880721849923\
            12522178560000000000000*y0^10*y1^6*y2^6*y3^12 - 
            2050302208182817684312763417372144481753931/68249498834536140527478\
            8203069440000000000000*y0^9*y1^7*y2^6*y3^12 + 
            4071260224659572737474846689333293609543143/40949699300721684316487\
            29218416640000000000000*y0^8*y1^8*y2^6*y3^12 - 
            1697405512603934145513621770622489005969/17549871128880721849923125\
            2217856000000000000*y0^7*y1^9*y2^6*y3^12 + 
            3479001090410694499758065089434882637207/87749355644403609249615626\
            1089280000000000000*y0^6*y1^10*y2^6*y3^12 - 
            51371182005314815610055429451434051053/3412474941726807026373941015\
            3472000000000000*y0^5*y1^11*y2^6*y3^12 + 
            83416931131540040984588031408776132797/6824949883453614052747882030\
            69440000000000000*y0^4*y1^12*y2^6*y3^12 - 
            25897953562434526007402266393814794471/6142454895108252647473093827\
            624960000000000000*y0^3*y1^13*y2^6*y3^12 + 
            4417263130373949631620269338881278503/12284909790216505294946187655\
            249920000000000000*y0^2*y1^14*y2^6*y3^12 - 
            74485375833919526692196424075706351/6142454895108252647473093827624\
            960000000000000*y0*y1^15*y2^6*y3^12 + 
            72321405325226004182192522901107/6142454895108252647473093827624960\
            00000000000*y1^16*y2^6*y3^12 + 562503770488833728624123125549241324\
            72563/2030563601688678561148130190950400000000000*y0^14*y2^8*y3^12 +
            2751563965604599642925215288734000427665697/12284909790216505294946\
            18765524992000000000000*y0^13*y1*y2^8*y3^12 + 
            802142399657744454615394685823382760358466783/307122744755412632373\
            6546913812480000000000000*y0^12*y1^2*y2^8*y3^12 - 
            20642235915984780346926329739573217920708907/2047484965036084215824\
            364609208320000000000000*y0^11*y1^3*y2^8*y3^12 + 
            2745786469023718252804393397007305215559322427/12284909790216505294\
            946187655249920000000000000*y0^10*y1^4*y2^8*y3^12 - 
            5272651413119347872692027196171375654304889/40949699300721684316487\
            2921841664000000000000*y0^9*y1^5*y2^8*y3^12 + 
            6560059945615294703948818533171570821564069/81899398601443368632974\
            5843683328000000000000*y0^8*y1^6*y2^8*y3^12 - 
            6596482610151685201608930019219258158996079/30712274475541263237365\
            46913812480000000000000*y0^7*y1^7*y2^8*y3^12 + 
            516614818126561553005845491868423101572997/153561372377706316186827\
            3456906240000000000000*y0^6*y1^8*y2^8*y3^12 - 
            78619927377830316558974925424820094962377/6142454895108252647473093\
            827624960000000000000*y0^5*y1^9*y2^8*y3^12 + 
            17914942902106299500967927635804679167/5014248893965920528549464349\
            081600000000000*y0^4*y1^10*y2^8*y3^12 - 
            425686709735072183956197783463546943531/204748496503608421582436460\
            9208320000000000000*y0^3*y1^11*y2^8*y3^12 + 
            11625678257953799328353238827868460933/1116809980928773208631471605\
            022720000000000000*y0^2*y1^12*y2^8*y3^12 - 
            1612152367397007582304120054501346933/61424548951082526474730938276\
            24960000000000000*y0*y1^13*y2^8*y3^12 + 
            69206195976732180089438161235497963/1228490979021650529494618765524\
            9920000000000000*y1^14*y2^8*y3^12 + 
            8889031040586038988137591539065155325525361/34124749417268070263739\
            4101534720000000000000*y0^12*y2^10*y3^12 - 
            1257407959195314421698502687585404012098677/61424548951082526474730\
            9382762496000000000000*y0^11*y1*y2^10*y3^12 + 
            39947840889989021970546869530137501094440749/2233619961857546417262\
            94321004544000000000000*y0^10*y1^2*y2^10*y3^12 - 
            12650957403511205163760114606343902555183547/3071227447554126323736\
            546913812480000000000000*y0^9*y1^3*y2^10*y3^12 + 
            848974840233503836802478649497768231029657833/614245489510825264747\
            3093827624960000000000000*y0^8*y1^4*y2^10*y3^12 - 
            418086089884429352834460917633704980843383/139601247616096651078933\
            950627840000000000000*y0^7*y1^5*y2^10*y3^12 + 
            34483581857342797455474806228525208687851819/6142454895108252647473\
            093827624960000000000000*y0^6*y1^6*y2^10*y3^12 - 
            27464999122157926772364482288436800461747/6980062380804832553946697\
            5313920000000000000*y0^5*y1^7*y2^10*y3^12 + 
            104927711734743817269790468316696705025719/153561372377706316186827\
            3456906240000000000000*y0^4*y1^8*y2^10*y3^12 - 
            704290347714815592295414730843144669713/279202495232193302157867901\
            255680000000000000*y0^3*y1^9*y2^10*y3^12 + 
            59635652952429488060835077253385346717/1949985680986746872213680580\
            19840000000000000*y0^2*y1^10*y2^10*y3^12 - 
            15802502631112514206460786345497704529/3071227447554126323736546913\
            812480000000000000*y0*y1^11*y2^10*y3^12 + 
            844851187020827147401046115120238727/614245489510825264747309382762\
            4960000000000000*y1^12*y2^10*y3^12 + 
            93856276308999460839916687609971762431519083/1228490979021650529494\
            6187655249920000000000000*y0^10*y2^12*y3^12 - 
            10612011036481190142705435545116640118958183/3071227447554126323736\
            546913812480000000000000*y0^9*y1*y2^12*y3^12 + 
            11836483814813552665034206113401573730323437/2507124446982960264274\
            73217454080000000000000*y0^8*y1^2*y2^12*y3^12 - 
            1185213887381910630370387707135815197602049/51187124125902105395609\
            1152302080000000000000*y0^7*y1^3*y2^12*y3^12 + 
            140294447117761031235006259679831063510273/350997422577614436998462\
            5044357120000000000*y0^6*y1^4*y2^12*y3^12 - 
            1966883082931561759569996589002935752277597/30712274475541263237365\
            46913812480000000000000*y0^5*y1^5*y2^12*y3^12 + 
            6508250484597258325044561544688688434698733/61424548951082526474730\
            93827624960000000000000*y0^4*y1^6*y2^12*y3^12 - 
            2256385743961559516598348446827873729379/10968669455550451156201953\
            2636160000000000000*y0^3*y1^7*y2^12*y3^12 + 
            573133803178750281879660148530689065657/116999140859204812332820834\
            811904000000000000*y0^2*y1^8*y2^12*y3^12 - 
            35940856492231364616535468487033993/5698010106779455146078936760320\
            00000000000*y0*y1^9*y2^12*y3^12 + 368157012857909383046720086644502\
            02641/12284909790216505294946187655249920000000000000*y1^10*y2^12*y\
            3^12 - 1364220970059583526313986582620488141244093/1754987112888072\
            184992312522178560000000000000*y0^8*y2^14*y3^12 - 
            17559545813034970474983424052486177354267/1392846914990533480152628\
            9858560000000000000*y0^7*y1*y2^14*y3^12 - 
            86503776793528708259737009144936588304149/4094969930072168431648729\
            2184166400000000000*y0^6*y1^2*y2^14*y3^12 - 
            172290723857085017320024915673114146254347/767806861888531580934136\
            728453120000000000000*y0^5*y1^3*y2^14*y3^12 + 
            15483926786147485433766573568674381628171567/3071227447554126323736\
            546913812480000000000000*y0^4*y1^4*y2^14*y3^12 - 
            333398062950786088211320910325158924233741/614245489510825264747309\
            3827624960000000000000*y0^3*y1^5*y2^14*y3^12 + 
            688971475290362727222107169614016051561653/122849097902165052949461\
            87655249920000000000000*y0^2*y1^6*y2^14*y3^12 - 
            990853586863896277944554669108117807179/614245489510825264747309382\
            7624960000000000000*y0*y1^7*y2^14*y3^12 + 
            139987922878480700065097394538786416601/307122744755412632373654691\
            3812480000000000000*y1^8*y2^14*y3^12 + 
            195518094870077666502955527822791681349061/438746778222018046248078\
            130544640000000000000*y0^6*y2^16*y3^12 - 
            69123427908437509785678151049279808457193/2456981958043301058989237\
            53104998400000000000*y0^5*y1*y2^16*y3^12 - 
            49092736167765362702905146022648975581877/1895819412070448347985522\
            7863040000000000000*y0^4*y1^2*y2^16*y3^12 + 
            3089525500089471276889296396901885185311/40949699300721684316487292\
            1841664000000000000*y0^3*y1^3*y2^16*y3^12 + 
            2657480096321679753534700730437450433387777/12284909790216505294946\
            187655249920000000000000*y0^2*y1^4*y2^16*y3^12 - 
            1080343139318265776694561219812874236207/20474849650360842158243646\
            09208320000000000000*y0*y1^5*y2^16*y3^12 + 
            4838264418049579169083979470982796811421/12284909790216505294946187\
            655249920000000000000*y1^6*y2^16*y3^12 + 
            116455821401162118172472630224169538518071/186134996821462201438578\
            600837120000000000000*y0^4*y2^18*y3^12 - 
            11555311279100291091615654474904020621709/3412474941726807026373941\
            01534720000000000000*y0^3*y1*y2^18*y3^12 - 
            1466086575512739986290153061956238848211/60666221186254347135536729\
            16172800000000000*y0^2*y1^2*y2^18*y3^12 - 
            228362433307773974900745255802794873787/255935620629510526978045576\
            151040000000000000*y0*y1^3*y2^18*y3^12 + 
            2663316187353024863968880210025799718101/20474849650360842158243646\
            09208320000000000000*y1^4*y2^18*y3^12 + 
            53362299100265375054835884049776496559867/5849957042960240616641041\
            74059520000000000000*y0^2*y2^20*y3^12 - 
            1233287389507622918624807733150151331/16249880674889557268447338168\
            320000000000000*y0*y1*y2^20*y3^12 - 
            131231771208417658554740396484676675831/531814276632749146967367430\
            96320000000000000*y1^2*y2^20*y3^12 + 
            63400238559601319497580786538933455399/4874964202466867180534201450\
            4960000000000000*y2^22*y3^12 + 983343852898283072555127787615774965\
            77/4739548530176120869963806965760000000000000*y0^21*y3^13 - 
            62419234905812857445535480489812296169/1579849510058706956654602321\
            920000000000000*y0^20*y1*y3^13 - 4650195275407923444834389345990929\
            7576617/42655936771585087829674262691840000000000000*y0^19*y1^2*y3^\
            13 - 591040986179704468667576264232663691741/4265593677158508782967\
            4262691840000000000000*y0^18*y1^3*y3^13 - 
            4161546757126198048493857028869628701117/23697742650880604349819034\
            82880000000000000*y0^17*y1^4*y3^13 - 
            286181222343556829479710141997969741919/349003119040241627697334876\
            5696000000000000*y0^16*y1^5*y3^13 + 
            14089468103717070163540229234972774880389/3839034309442657904670683\
            6422656000000000000*y0^15*y1^6*y3^13 - 
            7391950141742696908844339861051052244129/12796781031475526348902278\
            8075520000000000000*y0^14*y1^7*y3^13 - 
            3413770373715670126837064886835910678651/19195171547213289523353418\
            2113280000000000000*y0^13*y1^8*y3^13 + 
            3123539084928608770556543122307053024223/38390343094426579046706836\
            4226560000000000000*y0^12*y1^9*y3^13 - 
            301921424696883058640442175211486779571/383903430944265790467068364\
            226560000000000000*y0^11*y1^10*y3^13 - 
            14980928860999199184037406636464045331/9597585773606644761676709105\
            6640000000000000*y0^10*y1^11*y3^13 + 
            70536438451519236005884877695927/1584054098096865302828777472000000\
            000000*y0^9*y1^12*y3^13 - 698297264527220168836582933141275397/1919\
            51715472132895233534182113280000000000000*y0^8*y1^13*y3^13 - 
            276353861048725825339412062800449/399899407233610198403196212736000\
            0000000000*y0^7*y1^14*y3^13 + 2231775367603530455688423460000379/12\
            7967810314755263489022788075520000000000000*y0^6*y1^15*y3^13 + 
            530414831826515254167445534577/453250803948365750256279060480000000\
            000000*y0^5*y1^16*y3^13 - 2854332393272734858822441234889/174501559\
            52012081384866743828480000000000000*y0^4*y1^17*y3^13 - 
            155411685309176714498361977123/383903430944265790467068364226560000\
            00000000*y0^3*y1^18*y3^13 + 73468586371006549249028771959/767806861\
            88853158093413672845312000000000000*y0^2*y1^19*y3^13 - 
            10062711660317204583051495109/3839034309442657904670683642265600000\
            00000000*y0*y1^20*y3^13 + 1343677520413444425422249/274216736388761\
            27890504883159040000000000000*y1^21*y3^13 - 
            20894440703806326452488423824797267858053/3412474941726807026373941\
            01534720000000000000*y0^19*y2^2*y3^13 + 
            20858835610196758155531727040526089747431/1706237470863403513186970\
            50767360000000000000*y0^18*y1*y2^2*y3^13 - 
            98263346679953235743636946430215771017197/4874964202466867180534201\
            4504960000000000000*y0^17*y1^2*y2^2*y3^13 + 
            14214116954205040052117435671608355759995269/3071227447554126323736\
            546913812480000000000000*y0^16*y1^3*y2^2*y3^13 - 
            5939352989908951684570973209434731452945519/30712274475541263237365\
            46913812480000000000000*y0^15*y1^4*y2^2*y3^13 + 
            14371691260301914667642836825076620475228137/3071227447554126323736\
            546913812480000000000000*y0^14*y1^5*y2^2*y3^13 + 
            855246209386484397006570765595970278807963/153561372377706316186827\
            3456906240000000000000*y0^13*y1^6*y2^2*y3^13 - 
            975100971831783619323069937980986581677343/102374248251804210791218\
            2304604160000000000000*y0^12*y1^7*y2^2*y3^13 - 
            325228964097661520610310343319395418750559/307122744755412632373654\
            6913812480000000000000*y0^11*y1^8*y2^2*y3^13 + 
            205665020783413555506516604881192709038959/307122744755412632373654\
            6913812480000000000000*y0^10*y1^9*y2^2*y3^13 + 
            216533449269036950325004351322678226023/614245489510825264747309382\
            76249600000000000*y0^9*y1^10*y2^2*y3^13 - 
            5050058217264356631834206735951726137429/30712274475541263237365469\
            13812480000000000000*y0^8*y1^11*y2^2*y3^13 - 
            12416072378587258354824967886845703167/2047484965036084215824364609\
            20832000000000000*y0^7*y1^12*y2^2*y3^13 + 
            1891915545128204243898735721532623471/12284909790216505294946187655\
            2499200000000000*y0^6*y1^13*y2^2*y3^13 + 
            210257989942261099405557618608723027/307122744755412632373654691381\
            248000000000000*y0^5*y1^14*y2^2*y3^13 - 
            184560558976075188786814421096518187/307122744755412632373654691381\
            2480000000000000*y0^4*y1^15*y2^2*y3^13 - 
            407269799287489706860399465768691/109686694555504511562019532636160\
            000000000000*y0^3*y1^16*y2^2*y3^13 + 
            512659477952805995834035142140819/307122744755412632373654691381248\
            0000000000000*y0^2*y1^17*y2^2*y3^13 - 
            107069517589459150662244096519/341247494172680702637394101534720000\
            000000000*y0*y1^18*y2^2*y3^13 + 497271320821203190862529043/4265593\
            6771585087829674262691840000000000000*y1^19*y2^2*y3^13 - 
            103753281337090402781179604467480003481891/170623747086340351318697\
            050767360000000000000*y0^17*y2^4*y3^13 + 
            185279916467752669642924687464904958384879/279202495232193302157867\
            901255680000000000000*y0^16*y1*y2^4*y3^13 - 
            13825455299878650434188233378756569018767099/1535613723777063161868\
            273456906240000000000000*y0^15*y1^2*y2^4*y3^13 + 
            14711074234496676044395061625329240809556407/1535613723777063161868\
            273456906240000000000000*y0^14*y1^3*y2^4*y3^13 - 
            1145685172789375833995182461260032085381341/15356137237770631618682\
            7345690624000000000000*y0^13*y1^4*y2^4*y3^13 + 
            969191615041533828806358776875839480800149/113749164724226900879131\
            367178240000000000000*y0^12*y1^5*y2^4*y3^13 + 
            6872397990502362448730663816404502385881/47838433762525332145429079\
            65440000000000000*y0^11*y1^6*y2^4*y3^13 - 
            42778159475792934615015408359636029907/1540852622694223521842538086\
            40000000000000*y0^10*y1^7*y2^4*y3^13 - 
            624264575690263151835286744348916765576801/307122744755412632373654\
            6913812480000000000000*y0^9*y1^8*y2^4*y3^13 + 
            6445947815923037178471417999920071777613/38390343094426579046706836\
            4226560000000000000*y0^8*y1^9*y2^4*y3^13 + 
            6498520774295870837055270972764237239/22158928193031214456973642956\
            80000000000000*y0^7*y1^10*y2^4*y3^13 - 
            120626129411178695024035439469441383813/153561372377706316186827345\
            6906240000000000000*y0^6*y1^11*y2^4*y3^13 - 
            20252797934206692264289280912580127577/5118712412590210539560911523\
            02080000000000000*y0^5*y1^12*y2^4*y3^13 + 
            395155467373725949334490027502603739/341247494172680702637394101534\
            720000000000000*y0^4*y1^13*y2^4*y3^13 + 
            38648017673654945831790737862582683/1535613723777063161868273456906\
            240000000000000*y0^3*y1^14*y2^4*y3^13 + 
            207740139387915316349014997374663/426559367715850878296742626918400\
            00000000000*y0^2*y1^15*y2^4*y3^13 - 
            4418099485299194304281253602059/18613499682146220143857860083712000\
            000000000*y0*y1^16*y2^4*y3^13 + 5212354951663945162980055325041/307\
            1227447554126323736546913812480000000000000*y1^17*y2^4*y3^13 - 
            1663851093758553105726825604354663056251501/58499570429602406166410\
            4174059520000000000000*y0^15*y2^6*y3^13 + 
            2304837648182135627156439895287455613741293/61424548951082526474730\
            93827624960000000000000*y0^14*y1*y2^6*y3^13 - 
            53107950358590416336718521324762179140333817/2047484965036084215824\
            364609208320000000000000*y0^13*y1^2*y2^6*y3^13 + 
            34837647069317361850526916347296893641132141/6142454895108252647473\
            093827624960000000000000*y0^12*y1^3*y2^6*y3^13 - 
            2101363413025424231072133133502535084863371/93067498410731100719289\
            300418560000000000000*y0^11*y1^4*y2^6*y3^13 + 
            15931898711873939656833780011027078799725701/3071227447554126323736\
            546913812480000000000000*y0^10*y1^5*y2^6*y3^13 + 
            3268403177818409545189624518972810364201111/12284909790216505294946\
            187655249920000000000000*y0^9*y1^6*y2^6*y3^13 + 
            387718858561087003698684128975408611872401/102374248251804210791218\
            2304604160000000000000*y0^8*y1^7*y2^6*y3^13 - 
            1147510239546601183355408304583050177325849/12284909790216505294946\
            187655249920000000000000*y0^7*y1^8*y2^6*y3^13 - 
            997591131332433713787055353406265782763/614245489510825264747309382\
            7624960000000000000*y0^6*y1^9*y2^6*y3^13 - 
            358344674418883193155902256729241171833/153561372377706316186827345\
            6906240000000000000*y0^5*y1^10*y2^6*y3^13 + 
            13998750862202026114807873356578805359/1754987112888072184992312522\
            17856000000000000*y0^4*y1^11*y2^6*y3^13 - 
            9166853383080996782811744348002273791/20474849650360842158243646092\
            08320000000000000*y0^3*y1^12*y2^6*y3^13 + 
            809169678124340348681437110378649/930674984107311007192893004185600\
            0000000000*y0^2*y1^13*y2^6*y3^13 - 
            81300862015921592663168306737933481/1228490979021650529494618765524\
            9920000000000000*y0*y1^14*y2^6*y3^13 + 
            1359083748947003406026365670491/11996982217008305952095886382080000\
            000000000*y1^15*y2^6*y3^13 - 36969985476787634834637951313372503062\
            1841/93067498410731100719289300418560000000000000*y0^13*y2^8*y3^13 +
            630070737931731540199759381521873487770107/136498997669072281054957\
            6406138880000000000000*y0^12*y1*y2^8*y3^13 - 
            32472832466283104637115366460757736826818399/1116809980928773208631\
            471605022720000000000000*y0^11*y1^2*y2^8*y3^13 + 
            1380761490345309914471909495467323986404423/81899398601443368632974\
            5843683328000000000000*y0^10*y1^3*y2^8*y3^13 - 
            6343954951511314891271863847224903758268049/25071244469829602642747\
            3217454080000000000000*y0^9*y1^4*y2^8*y3^13 + 
            224971071619392507732758992409087423899877/151665552965635867838841\
            822904320000000000000*y0^8*y1^5*y2^8*y3^13 - 
            83993613438665319997388648869063041116561/9749928404933734361068402\
            9009920000000000000*y0^7*y1^6*y2^8*y3^13 + 
            1087002257073732336115565834898687942689233/61424548951082526474730\
            93827624960000000000000*y0^6*y1^7*y2^8*y3^13 - 
            983300185872576341922330446364371543087/454996658896907603516525468\
            71296000000000000*y0^5*y1^8*y2^8*y3^13 + 
            239348159438126865075549851013906652247/454996658896907603516525468\
            712960000000000000*y0^4*y1^9*y2^8*y3^13 - 
            1781687593717365801594402708957204397901/12284909790216505294946187\
            655249920000000000000*y0^3*y1^10*y2^8*y3^13 + 
            71238096075265690699854609788532442621/1228490979021650529494618765\
            5249920000000000000*y0^2*y1^11*y2^8*y3^13 - 
            145938055611361205641355144756214119/818993986014433686329745843683\
            328000000000000*y0*y1^12*y2^8*y3^13 + 
            40272969632895818850954835252807/1772714255442497156557891436544000\
            0000000000*y1^13*y2^8*y3^13 - 5522904463971189266217847888065656096\
            92087/350997422577614436998462504435712000000000000*y0^11*y2^10*y3^\
            13 + 1667450973540388343547717248980713620532407/175498711288807218\
            4992312522178560000000000000*y0^10*y1*y2^10*y3^13 - 
            36590701606581212929691396396337665748409343/3071227447554126323736\
            546913812480000000000000*y0^9*y1^2*y2^10*y3^13 + 
            7726979366613414610330036839288984644149/93067498410731100719289300\
            41856000000000000*y0^8*y1^3*y2^10*y3^13 - 
            74195944827365213494207262838365263243303643/6142454895108252647473\
            093827624960000000000000*y0^7*y1^4*y2^10*y3^13 + 
            970819988371259421855162911201357746758923/307122744755412632373654\
            6913812480000000000000*y0^6*y1^5*y2^10*y3^13 - 
            75418926735809840722412825814241623214541/1919517154721328952335341\
            82113280000000000000*y0^5*y1^6*y2^10*y3^13 + 
            124661120102218262649210114473038449413551/614245489510825264747309\
            3827624960000000000000*y0^4*y1^7*y2^10*y3^13 - 
            6786589939316054482725542731786418510329/24569819580433010589892375\
            31049984000000000000*y0^3*y1^8*y2^10*y3^13 + 
            854941048785281569562561781699986345123/122849097902165052949461876\
            55249920000000000000*y0^2*y1^9*y2^10*y3^13 - 
            1624943359035850626575426056862824601/27920249523219330215786790125\
            5680000000000000*y0*y1^10*y2^10*y3^13 + 
            4134147983082550440645114988067411/97499284049337343610684029009920\
            000000000000*y1^11*y2^10*y3^13 + 2001992456634279354050885543485623\
            940401191/6142454895108252647473093827624960000000000000*y0^9*y2^12\
            *y3^13 + 176821826759567414223078455194055103445237/350997422577614\
            436998462504435712000000000000*y0^8*y1*y2^12*y3^13 + 
            405492383004252180150795048293976157933189/102374248251804210791218\
            2304604160000000000000*y0^7*y1^2*y2^12*y3^13 + 
            1167351856195107369648886452248566386447511/61424548951082526474730\
            93827624960000000000000*y0^6*y1^3*y2^12*y3^13 - 
            5157005729638277900844964794641231354163061/20474849650360842158243\
            64609208320000000000000*y0^5*y1^4*y2^12*y3^13 + 
            146913748051990522305111521144605558641809/307122744755412632373654\
            6913812480000000000000*y0^4*y1^5*y2^12*y3^13 - 
            139760469684746199705568705082752791573407/307122744755412632373654\
            6913812480000000000000*y0^3*y1^6*y2^12*y3^13 + 
            3208761190495583992713535123218595932239/61424548951082526474730938\
            27624960000000000000*y0^2*y1^7*y2^12*y3^13 - 
            2435133739834336477502074009687987861/25382045021108482014351627386\
            880000000000000*y0*y1^8*y2^12*y3^13 + 
            27171990365490679276733584374264943/5055518432187862261294727430144\
            0000000000000*y1^9*y2^12*y3^13 - 9820833337715569359372511568360020\
            1132387/2456981958043301058989237531049984000000000000*y0^7*y2^14*y\
            3^13 + 70732192957340805417065869779507923448361/558404990464386604\
            315735802511360000000000000*y0^6*y1*y2^14*y3^13 + 
            4084782852552531939443073323525002258424509/30712274475541263237365\
            46913812480000000000000*y0^5*y1^2*y2^14*y3^13 - 
            3890865439453632009097064634195038536013/10237424825180421079121823\
            04604160000000000000*y0^4*y1^3*y2^14*y3^13 - 
            418635965588582205386792633898035798067967/204748496503608421582436\
            4609208320000000000000*y0^3*y1^4*y2^14*y3^13 + 
            13183370711611807956425452484729771105633/6142454895108252647473093\
            827624960000000000000*y0^2*y1^5*y2^14*y3^13 - 
            2753829099360144226299621782096215024789/24569819580433010589892375\
            31049984000000000000*y0*y1^6*y2^14*y3^13 + 
            2071908040716805215811914378114128663/30712274475541263237365469138\
            12480000000000000*y1^7*y2^14*y3^13 - 
            927300814295425341473632062986557319381267/307122744755412632373654\
            6913812480000000000000*y0^5*y2^16*y3^13 + 
            318122786967391170562002046227210152323987/122849097902165052949461\
            87655249920000000000000*y0^4*y1*y2^16*y3^13 + 
            21346742063500981747295324229349791124783/9099933177938152070330509\
            3742592000000000000*y0^3*y1^2*y2^16*y3^13 - 
            7826351656169413904620945111394785174571/12284909790216505294946187\
            655249920000000000000*y0^2*y1^3*y2^16*y3^13 - 
            51857103453726011372785916528016826190417/1228490979021650529494618\
            7655249920000000000000*y0*y1^4*y2^16*y3^13 + 
            21935338753482969970808387793599165951/4094969930072168431648729218\
            416640000000000000*y1^5*y2^16*y3^13 - 
            50313058697097293816142800244302223600299/5849957042960240616641041\
            74059520000000000000*y0^3*y2^18*y3^13 + 
            796142451056205596336641091380581407611/584995704296024061664104174\
            059520000000000000*y0^2*y1*y2^18*y3^13 + 
            2401005930476856033638947141950872755489/29249785214801203083205208\
            7029760000000000000*y0*y1^2*y2^18*y3^13 + 
            6669895070325407043567488027004322801/29249785214801203083205208702\
            9760000000000000*y1^3*y2^18*y3^13 - 
            1260608242443560304192933703394333685223/29249785214801203083205208\
            7029760000000000000*y0*y2^20*y3^13 - 
            28304871011734106381875140260424101/1969682506047219062842101596160\
            000000000000*y1*y2^20*y3^13 + 1290814775824945919785834827227902076\
            53/18958194120704483479855227863040000000000000*y0^20*y3^14 + 
            53282600765381241509053721198693476823/9479097060352241739927613931\
            520000000000000*y0^19*y1*y3^14 + 2785318224528020428837227600239175\
            917651/10663984192896271957418565672960000000000000*y0^18*y1^2*y3^1\
            4 + 785723397413904432680283000308685953917/85311873543170175659348\
            525383680000000000000*y0^17*y1^3*y3^14 + 
            65515636845324946734993633252695952364813/2193733891110090231240390\
            65272320000000000000*y0^16*y1^4*y3^14 + 
            1451093004093789053157950144836844242571/76780686188853158093413672\
            845312000000000000*y0^15*y1^5*y3^14 - 
            11287445276467700323565999741929075403411/1919517154721328952335341\
            82113280000000000000*y0^14*y1^6*y3^14 + 
            884150322188280996270055915531053174793/109686694555504511562019532\
            636160000000000000*y0^13*y1^7*y3^14 + 
            459060011860206572589611656107030012097/170623747086340351318697050\
            767360000000000000*y0^12*y1^8*y3^14 - 
            828209012733386409317416878942904983251/767806861888531580934136728\
            453120000000000000*y0^11*y1^9*y3^14 + 
            6014752708942526648692437634281741829/63983905157377631744511394037\
            760000000000000*y0^10*y1^10*y3^14 + 
            54116370717595526965207560414340523/3172755627638560251793953423360\
            000000000000*y0^9*y1^11*y3^14 - 66183785854514819453221590428513959\
            91/1535613723777063161868273456906240000000000000*y0^8*y1^12*y3^14 +
            58434123128431216215761251488566917/1919517154721328952335341821132\
            80000000000000*y0^7*y1^13*y3^14 + 82425144836135519718049448324693/\
            13710836819438063945252441579520000000000000*y0^6*y1^14*y3^14 - 
            22732015958608848161580858848459/2193733891110090231240390652723200\
            0000000000*y0^5*y1^15*y3^14 - 63589104421640149676916644005693/7678\
            06861888531580934136728453120000000000000*y0^4*y1^16*y3^14 + 
            652969902893694164764566100393/767806861888531580934136728453120000\
            00000000*y0^3*y1^17*y3^14 + 235263975163623899462111753/31991952578\
            68881587225569701888000000000000*y0^2*y1^18*y3^14 - 
            261567728465290777749889039/139601247616096651078933950627840000000\
            00000*y0*y1^19*y3^14 + 582348783112811058167291/2369774265088060434\
            981903482880000000000000*y1^20*y3^14 + 
            15523568775514266869976813675871476307153/6824949883453614052747882\
            03069440000000000000*y0^18*y2^2*y3^14 - 
            149960634301177263652069869494364275687/243748210123343359026710072\
            5248000000000000*y0^17*y1*y2^2*y3^14 + 
            2453529707943773596920876953167743789606503/61424548951082526474730\
            93827624960000000000000*y0^16*y1^2*y2^2*y3^14 - 
            4734995744904770723458481098368404114006917/61424548951082526474730\
            93827624960000000000000*y0^15*y1^3*y2^2*y3^14 + 
            1881029596352677914633657621656801212792963/61424548951082526474730\
            93827624960000000000000*y0^14*y1^4*y2^2*y3^14 - 
            4215287374885913222835215545542641181375353/61424548951082526474730\
            93827624960000000000000*y0^13*y1^5*y2^2*y3^14 - 
            26382667415916140414037179278942747056553/3412474941726807026373941\
            01534720000000000000*y0^12*y1^6*y2^2*y3^14 + 
            24183676563425972232913074995313247599529/2047484965036084215824364\
            60920832000000000000*y0^11*y1^7*y2^2*y3^14 + 
            6417877107395661944705746881337185153017/45499665889690760351652546\
            8712960000000000000*y0^10*y1^8*y2^2*y3^14 - 
            44855078956410811010185583423401864892917/6142454895108252647473093\
            827624960000000000000*y0^9*y1^9*y2^2*y3^14 - 
            4443649237648297584511141692887584495289/12284909790216505294946187\
            655249920000000000000*y0^8*y1^10*y2^2*y3^14 + 
            79317294662113741828575090871306344433/5584049904643866043157358025\
            11360000000000000*y0^7*y1^11*y2^2*y3^14 + 
            1014780760535548072100804940841685671/20474849650360842158243646092\
            0832000000000000*y0^6*y1^12*y2^2*y3^14 - 
            6059228508348348973768619610830985559/61424548951082526474730938276\
            24960000000000000*y0^5*y1^13*y2^2*y3^14 - 
            253946543543043235052324423666317619/614245489510825264747309382762\
            4960000000000000*y0^4*y1^14*y2^2*y3^14 + 
            4273589554047674435572743511178093/15356137237770631618682734569062\
            40000000000000*y0^3*y1^15*y2^2*y3^14 + 
            1390805629748725141850399909461441/12284909790216505294946187655249\
            920000000000000*y0^2*y1^16*y2^2*y3^14 - 
            1320842511564963283656803465749/40949699300721684316487292184166400\
            0000000000*y0*y1^17*y2^2*y3^14 - 9754550866061773605387239641/40949\
            69930072168431648729218416640000000000000*y1^18*y2^2*y3^14 + 
            1830158465384138710754854734704700287193407/12284909790216505294946\
            187655249920000000000000*y0^16*y2^4*y3^14 - 
            74686843560291564653152164831651750330043/5584049904643866043157358\
            02511360000000000000*y0^15*y1*y2^4*y3^14 + 
            515271377834574943487605148823545374423751/383903430944265790467068\
            364226560000000000000*y0^14*y1^2*y2^4*y3^14 - 
            3749017776848825550462033555361223122613741/30712274475541263237365\
            46913812480000000000000*y0^13*y1^3*y2^4*y3^14 + 
            2545340064775531538519489312526860745376603/24569819580433010589892\
            37531049984000000000000*y0^12*y1^4*y2^4*y3^14 - 
            2226701454842751912478185828839683906277417/20474849650360842158243\
            64609208320000000000000*y0^11*y1^5*y2^4*y3^14 - 
            1256852820610174526412994450130093238071/76780686188853158093413672\
            84531200000000000*y0^10*y1^6*y2^4*y3^14 + 
            116761147510459029967458275573727712189/689388877116526671994735558\
            6560000000000000*y0^9*y1^7*y2^4*y3^14 + 
            128958269426341677454901557104113415915167/614245489510825264747309\
            3827624960000000000000*y0^8*y1^8*y2^4*y3^14 - 
            7954317198388355985382101937284374479447/61424548951082526474730938\
            27624960000000000000*y0^7*y1^9*y2^4*y3^14 - 
            138945599180036959479021958096614325487/614245489510825264747309382\
            762496000000000000*y0^6*y1^10*y2^4*y3^14 + 
            15327865097513009529449298375835591/3791638824140896695971045572608\
            000000000000*y0^5*y1^11*y2^4*y3^14 + 
            24656853598153514162527250889858650443/1228490979021650529494618765\
            5249920000000000000*y0^4*y1^12*y2^4*y3^14 - 
            26497761668521626632531399115794779/8774935564440360924961562610892\
            80000000000000*y0^3*y1^13*y2^4*y3^14 - 
            4585579887108868570202487995857787/30712274475541263237365469138124\
            80000000000000*y0^2*y1^14*y2^4*y3^14 - 
            537130569509911937233637908053209/614245489510825264747309382762496\
            0000000000000*y0*y1^15*y2^4*y3^14 + 
            5268008054041546788318315041701/24569819580433010589892375310499840\
            00000000000*y1^16*y2^4*y3^14 + 100948458081324468099529908425422625\
            2992761/2729979953381445621099152812277760000000000000*y0^14*y2^6*y\
            3^14 - 7813578112551396868393257585626789396119/8357081489943200880\
            9157739151360000000000000*y0^13*y1*y2^6*y3^14 + 
            4971070430764619494468531610097303846276007/17549871128880721849923\
            12522178560000000000000*y0^12*y1^2*y2^6*y3^14 - 
            15500318296834128431105735550370661795443/2792024952321933021578679\
            0125568000000000000*y0^11*y1^3*y2^6*y3^14 + 
            25999605092829582778430637919422118739476199/9827927832173204235956\
            950124199936000000000000*y0^10*y1^4*y2^6*y3^14 - 
            4535279708669294912820056564433162856309429/81899398601443368632974\
            58436833280000000000000*y0^9*y1^5*y2^6*y3^14 - 
            18579073009030052133222096138287043975011/4467239923715092834525886\
            420090880000000000000*y0^8*y1^6*y2^6*y3^14 - 
            233672146061555701517039911210968002375443/614245489510825264747309\
            3827624960000000000000*y0^7*y1^7*y2^6*y3^14 + 
            7169967817014930015669698691064582267381/10237424825180421079121823\
            04604160000000000000*y0^6*y1^8*y2^6*y3^14 + 
            466849765992875416568200734619626104809/614245489510825264747309382\
            7624960000000000000*y0^5*y1^9*y2^6*y3^14 + 
            715900767253842897623540211888034219/676854533896226187049376730316\
            80000000000000*y0^4*y1^10*y2^6*y3^14 - 
            19262164034536139150351783192875382767/6142454895108252647473093827\
            624960000000000000*y0^3*y1^11*y2^6*y3^14 + 
            5347733021229334454094736499322256651/49139639160866021179784750620\
            999680000000000000*y0^2*y1^12*y2^6*y3^14 - 
            2205743780905912447656346726198939/27299799533814456210991528122777\
            60000000000000*y0*y1^13*y2^6*y3^14 + 
            309465361268393671085004534405491/545995990676289124219830562455552\
            0000000000000*y1^14*y2^6*y3^14 + 9937339835210411956729646394561367\
            09736579/4913963916086602117978475062099968000000000000*y0^12*y2^8*\
            y3^14 - 1385103773378019734839332293429101147456151/818993986014433\
            6863297458436833280000000000000*y0^11*y1*y2^8*y3^14 + 
            4330169843219653915237730494202796139017377/22336199618575464172629\
            43210045440000000000000*y0^10*y1^2*y2^8*y3^14 - 
            166866153523328270781579758922311636775887/877493556444036092496156\
            261089280000000000000*y0^9*y1^3*y2^8*y3^14 + 
            1532917445402015220492522199089136794990541/65519518881154694906379\
            6674946662400000000000*y0^8*y1^4*y2^8*y3^14 - 
            1664585914724559562463791401260330198280187/12284909790216505294946\
            187655249920000000000000*y0^7*y1^5*y2^8*y3^14 + 
            446741490103268895277856053611842399136701/614245489510825264747309\
            3827624960000000000000*y0^6*y1^6*y2^8*y3^14 - 
            70086957031180345278568979742926356191409/6142454895108252647473093\
            827624960000000000000*y0^5*y1^7*y2^8*y3^14 + 
            1070711131097405058320319258507402392351/10237424825180421079121823\
            04604160000000000000*y0^4*y1^8*y2^8*y3^14 - 
            13907723860171177881181456359546588437/9827927832173204235956950124\
            19993600000000000*y0^3*y1^9*y2^8*y3^14 + 
            100009017129189499683524837083615895141/245698195804330105898923753\
            10499840000000000000*y0^2*y1^10*y2^8*y3^14 - 
            24932132996243917041752418539917913/2559356206295105269780455761510\
            40000000000000*y0*y1^11*y2^8*y3^14 + 
            1355283458852015939704799154325051/10028497787931841057098928698163\
            20000000000000*y1^12*y2^8*y3^14 - 727000967510937757065097782185468\
            988257209/7019948451552288739969250088714240000000000000*y0^10*y2^1\
            0*y3^14 - 47124896550320001618398423491301347869367/319088565979649\
            488180420458577920000000000000*y0^9*y1*y2^10*y3^14 - 
            3120328025223319211233917092363876617566421/49139639160866021179784\
            750620999680000000000000*y0^8*y1^2*y2^10*y3^14 - 
            43937957396479155048885606892054748344727/5849957042960240616641041\
            74059520000000000000*y0^7*y1^3*y2^10*y3^14 + 
            339747442745568976229959642948777704215227/409496993007216843164872\
            921841664000000000000*y0^6*y1^4*y2^10*y3^14 - 
            305304171577353571753813979834823153655981/122849097902165052949461\
            87655249920000000000000*y0^5*y1^5*y2^10*y3^14 + 
            85660619314417522226757792618190519870129/4094969930072168431648729\
            218416640000000000000*y0^4*y1^6*y2^10*y3^14 - 
            9271775715039210312380276026925602872337/12284909790216505294946187\
            655249920000000000000*y0^3*y1^7*y2^10*y3^14 + 
            415863740603575827166438801036267174739/545995990676289124219830562\
            4555520000000000000*y0^2*y1^8*y2^10*y3^14 - 
            1148620212028369401645143980258379063/98279278321732042359569501241\
            9993600000000000*y0*y1^9*y2^10*y3^14 + 
            2485340154302468812660370040347809237/49139639160866021179784750620\
            999680000000000000*y1^10*y2^10*y3^14 - 
            1153015095639988288778153760065583586093321/49139639160866021179784\
            750620999680000000000000*y0^8*y2^12*y3^14 - 
            285294512975854162963864213429402124673769/614245489510825264747309\
            3827624960000000000000*y0^7*y1*y2^12*y3^14 - 
            214054480898207736630297183058047335248301/438746778222018046248078\
            130544640000000000000*y0^6*y1^2*y2^12*y3^14 - 
            9249402228377093265699283758791402998691/30712274475541263237365469\
            13812480000000000000*y0^5*y1^3*y2^12*y3^14 + 
            132620808059725410734049216698712582873719/111680998092877320863147\
            1605022720000000000000*y0^4*y1^4*y2^12*y3^14 - 
            200297723731435374667894710243372500003/797721414949123720451051146\
            44480000000000000*y0^3*y1^5*y2^12*y3^14 + 
            16419629085188833773178912521813522939023/1228490979021650529494618\
            7655249920000000000000*y0^2*y1^6*y2^12*y3^14 - 
            15291712238045277187335647202733657489/2047484965036084215824364609\
            208320000000000000*y0*y1^7*y2^12*y3^14 + 
            14101701615004126475957688934049413031/1637987972028867372659491687\
            3666560000000000000*y1^8*y2^12*y3^14 + 
            647582669929364716807783553364365326093597/614245489510825264747309\
            3827624960000000000000*y0^6*y2^14*y3^14 - 
            147086120589665349255414916719214515432949/122849097902165052949461\
            87655249920000000000000*y0^5*y1*y2^14*y3^14 - 
            3601581024113935792126382698313300599567999/24569819580433010589892\
            375310499840000000000000*y0^4*y1^2*y2^14*y3^14 + 
            5835581173734845481656843910034881400181/40949699300721684316487292\
            18416640000000000000*y0^3*y1^3*y2^14*y3^14 + 
            276028549790222344942370173354702572044561/491396391608660211797847\
            50620999680000000000000*y0^2*y1^4*y2^14*y3^14 - 
            250757871892605728184854429742271424381/491396391608660211797847506\
            2099968000000000000*y0*y1^5*y2^14*y3^14 + 
            500706140508669595953816080961613040173/491396391608660211797847506\
            20999680000000000000*y1^6*y2^14*y3^14 + 
            327941673358913709788729553198510404345107/614245489510825264747309\
            3827624960000000000000*y0^4*y2^16*y3^14 - 
            3974471087803508755960637505834903252409/22336199618575464172629432\
            10045440000000000000*y0^3*y1*y2^16*y3^14 - 
            94937261962317914777481754111572624585713/8189939860144336863297458\
            436833280000000000000*y0^2*y1^2*y2^16*y3^14 + 
            5033659844793962828101595756800191431/30712274475541263237365469138\
            1248000000000000*y0*y1^3*y2^16*y3^14 + 
            1832591213500476992824981719525370074749/49139639160866021179784750\
            620999680000000000000*y1^4*y2^16*y3^14 + 
            14302130062228898568098358456034920963281/2339982817184096246656416\
            696238080000000000000*y0^2*y2^18*y3^14 - 
            406875900968929913025347937745807259/212725710653099658786946972385\
            28000000000000*y0*y1*y2^18*y3^14 - 
            89777285596769183457297391246683473791/7799942723946987488854722320\
            79360000000000000*y1^2*y2^18*y3^14 + 
            7497785410879704319746814238137392443/93599312687363849866256667849\
            523200000000000*y2^20*y3^14 - 6149770563209482906397877397710730081\
            3/18958194120704483479855227863040000000000000*y0^19*y3^15 - 
            3108386934361971216452040341670527/46284653615001180370740302400000\
            00000000*y0^18*y1*y3^15 - 8075033923416584076247279502102257131059/\
            170623747086340351318697050767360000000000000*y0^17*y1^2*y3^15 - 
            121168367731821353465886236504787453391/426559367715850878296742626\
            91840000000000000*y0^16*y1^3*y3^15 - 
            5756332293354125474145193359234295410401/12796781031475526348902278\
            8075520000000000000*y0^15*y1^4*y3^15 - 
            867009181316924803113555390380878831561/255935620629510526978045576\
            151040000000000000*y0^14*y1^5*y3^15 + 
            232445363615224574738343782050304174143/284372911810567252197828417\
            94560000000000000*y0^13*y1^6*y3^15 - 
            297865468717886571498449939542269743261/307122744755412632373654691\
            381248000000000000*y0^12*y1^7*y3^15 - 
            9718635440043356109267395784567680557/27920249523219330215786790125\
            568000000000000*y0^11*y1^8*y3^15 + 
            62670748920500327086413804002970153359/5118712412590210539560911523\
            02080000000000000*y0^10*y1^9*y3^15 - 
            14810441282150157383493611079903678457/1535613723777063161868273456\
            906240000000000000*y0^9*y1^10*y3^15 - 
            1180619975091616212034413827743797079/76780686188853158093413672845\
            3120000000000000*y0^8*y1^11*y3^15 + 
            262923407159234216235950351723245609/767806861888531580934136728453\
            120000000000000*y0^7*y1^12*y3^15 - 
            1572069127129063581338040601971119/76780686188853158093413672845312\
            000000000000*y0^6*y1^13*y3^15 - 165723715068181449500337331243333/3\
            83903430944265790467068364226560000000000000*y0^5*y1^14*y3^15 + 
            75737370754391534834977054053811/1535613723777063161868273456906240\
            000000000000*y0^4*y1^15*y3^15 + 202305618414871787365451903783/5118\
            7124125902105395609115230208000000000000*y0^3*y1^16*y3^15 - 
            29719586667276379566398995733/1023742482518042107912182304604160000\
            00000000*y0^2*y1^17*y3^15 - 93559826456592254108826589/153561372377\
            706316186827345690624000000000000*y0*y1^18*y3^15 + 
            188928753771870214651817/109686694555504511562019532636160000000000\
            0*y1^19*y3^15 - 1768336282195001016151868692970305752419/3412474941\
            72680702637394101534720000000000000*y0^17*y2^2*y3^15 + 
            7485743607992849017645135804399317650221/68249498834536140527478820\
            3069440000000000000*y0^16*y1*y2^2*y3^15 - 
            12893654150106815860136275043158985048263/2047484965036084215824364\
            60920832000000000000*y0^15*y1^2*y2^2*y3^15 + 
            79155539068630379914063847487374012892419/8189939860144336863297458\
            43683328000000000000*y0^14*y1^3*y2^2*y3^15 - 
            77749199512725550590572973431494537372369/1754987112888072184992312\
            522178560000000000000*y0^13*y1^4*y2^2*y3^15 + 
            99801777579782215037034425609692138082261/1116809980928773208631471\
            605022720000000000000*y0^12*y1^5*y2^2*y3^15 + 
            690571207361326688869926148430747356397/731244630370030077080130217\
            57440000000000000*y0^11*y1^6*y2^2*y3^15 - 
            25673812795087023562032972714422836887413/2047484965036084215824364\
            609208320000000000000*y0^10*y1^7*y2^2*y3^15 - 
            19512449389011962732677431065481894279689/1228490979021650529494618\
            7655249920000000000000*y0^9*y1^8*y2^2*y3^15 + 
            273438731035998951331651354537330738199/409496993007216843164872921\
            841664000000000000*y0^8*y1^9*y2^2*y3^15 + 
            94811208712510997800706130510070693211/3071227447554126323736546913\
            812480000000000000*y0^7*y1^10*y2^2*y3^15 - 
            4891321504621217612205699029037195887/49139639160866021179784750620\
            9996800000000000*y0^6*y1^11*y2^2*y3^15 - 
            799268820314532333864943375210361389/245698195804330105898923753104\
            9984000000000000*y0^5*y1^12*y2^2*y3^15 + 
            600024187989657993892378877320834931/122849097902165052949461876552\
            49920000000000000*y0^4*y1^13*y2^2*y3^15 + 
            174980083326431605275929650933271/959758577360664476167670910566400\
            00000000000*y0^3*y1^14*y2^2*y3^15 - 
            2734765637367254634289361752219/31339055587287003303434152181760000\
            000000000*y0^2*y1^15*y2^2*y3^15 - 26647145835310485213361328492579/\
            12284909790216505294946187655249920000000000000*y0*y1^16*y2^2*y3^15 
            + 59057967967574058691734460471/20474849650360842158243646092083200\
            00000000000*y1^17*y2^2*y3^15 - 169303101477384391470962955745745362\
            7321/93067498410731100719289300418560000000000000*y0^15*y2^4*y3^15 +
            2233093209620360385330654726044543679647/16379879720288673726594916\
            8736665600000000000*y0^14*y1*y2^4*y3^15 - 
            910459811219798244771885897679910293780741/614245489510825264747309\
            3827624960000000000000*y0^13*y1^2*y2^4*y3^15 + 
            188833599657496111594627419566253270800423/175498711288807218499231\
            2522178560000000000000*y0^12*y1^3*y2^4*y3^15 - 
            17867010945115099016348276020491380853907/1396012476160966510789339\
            50627840000000000000*y0^11*y1^4*y2^4*y3^15 + 
            1452629685815026754280424728078284509103947/12284909790216505294946\
            187655249920000000000000*y0^10*y1^5*y2^4*y3^15 + 
            49378241366818294785689532629043363998141/3071227447554126323736546\
            913812480000000000000*y0^9*y1^6*y2^4*y3^15 - 
            3824369073938869848587670353862092370593/12284909790216505294946187\
            655249920000000000000*y0^8*y1^7*y2^4*y3^15 - 
            121755476316733169659367753952936366863/682494988345361405274788203\
            06944000000000000*y0^7*y1^8*y2^4*y3^15 + 
            192881902007046386889698278553568098923/245698195804330105898923753\
            1049984000000000000*y0^6*y1^9*y2^4*y3^15 + 
            85226140242058218663871691919288015919/6142454895108252647473093827\
            624960000000000000*y0^5*y1^10*y2^4*y3^15 - 
            1676947241697465046145121390619776373/12284909790216505294946187655\
            249920000000000000*y0^4*y1^11*y2^4*y3^15 - 
            16617592079522222260122937823414467/2193733891110090231240390652723\
            20000000000000*y0^3*y1^12*y2^4*y3^15 + 
            1486981474777724598473138575398979/40949699300721684316487292184166\
            40000000000000*y0^2*y1^13*y2^4*y3^15 + 
            61450580056640799720211362096907/1535613723777063161868273456906240\
            000000000000*y0*y1^14*y2^4*y3^15 + 
            1320777252991742922535730866451/17549871128880721849923125221785600\
            00000000000*y1^15*y2^4*y3^15 - 630866779398062397544548707702804480\
            96747/4467239923715092834525886420090880000000000000*y0^13*y2^6*y3^\
            15 + 116227744688737725778833743127528111567587/7019948451552288739\
            969250088714240000000000000*y0^12*y1*y2^6*y3^15 - 
            916756429873638401750048051971865254683349/491396391608660211797847\
            5062099968000000000000*y0^11*y1^2*y2^6*y3^15 + 
            27782589123149212077175104327538067954387/8934479847430185669051772\
            84018176000000000000*y0^10*y1^3*y2^6*y3^15 - 
            12782528111998161143559642812921433091101077/4913963916086602117978\
            4750620999680000000000000*y0^9*y1^4*y2^6*y3^15 + 
            131277863232139717847027545001812701027973/272997995338144562109915\
            2812277760000000000000*y0^8*y1^5*y2^6*y3^15 - 
            16122227421657520725724806673396404604253/1228490979021650529494618\
            7655249920000000000000*y0^7*y1^6*y2^6*y3^15 + 
            74608372261904942831384517603385491822421/2456981958043301058989237\
            5310499840000000000000*y0^6*y1^7*y2^6*y3^15 - 
            20273331711057407923775165063265783056603/4913963916086602117978475\
            0620999680000000000000*y0^5*y1^8*y2^6*y3^15 - 
            116848192707612744010379228243350430557/163798797202886737265949168\
            73666560000000000000*y0^4*y1^9*y2^6*y3^15 - 
            16946117834286486958721944056947443/4592489641202431885961191646822\
            4000000000000*y0^3*y1^10*y2^6*y3^15 + 
            56727289859582315159812978793692627/6551951888115469490637966749466\
            62400000000000*y0^2*y1^11*y2^6*y3^15 - 
            75682238840682058903096284107637991/4913963916086602117978475062099\
            9680000000000000*y0*y1^12*y2^6*y3^15 - 
            1142668766490065573483179239781/61424548951082526474730938276249600\
            00000000000*y1^13*y2^6*y3^15 + 223632211028642652865120586284098302\
            549737/9827927832173204235956950124199936000000000000*y0^11*y2^8*y3\
            ^15 + 1374789036717793407021518223815548555333387/49139639160866021\
            179784750620999680000000000000*y0^10*y1*y2^8*y3^15 + 
            40981894518556454657436606239875919162497/3071227447554126323736546\
            913812480000000000000*y0^9*y1^2*y2^8*y3^15 + 
            290643619777512172679177213129748148646251/245698195804330105898923\
            75310499840000000000000*y0^8*y1^3*y2^8*y3^15 - 
            4265206273879160048498020587762248249350259/24569819580433010589892\
            375310499840000000000000*y0^7*y1^4*y2^8*y3^15 + 
            54684312547716853400433405503563209131/5615958761241830991975400070\
            971392000000000*y0^6*y1^5*y2^8*y3^15 - 
            29365037678049576329790054473336937854353/6142454895108252647473093\
            827624960000000000000*y0^5*y1^6*y2^8*y3^15 + 
            494400684571619921486766123314347627561/877493556444036092496156261\
            089280000000000000*y0^4*y1^7*y2^8*y3^15 - 
            200770221581438563042267605056325226727/545995990676289124219830562\
            4555520000000000000*y0^3*y1^8*y2^8*y3^15 + 
            2061267877533898209056705829416622647/98279278321732042359569501241\
            99936000000000000*y0^2*y1^9*y2^8*y3^15 - 
            108916474952419100700923746022137531/153561372377706316186827345690\
            6240000000000000*y0*y1^10*y2^8*y3^15 + 
            6069044164549166710235607689691431/81899398601443368632974584368332\
            80000000000000*y1^11*y2^8*y3^15 + 119614973010198274458048463624456\
            531427869/9827927832173204235956950124199936000000000000*y0^9*y2^10\
            *y3^15 + 86203194256913931630982885903024519336579/6142454895108252\
            647473093827624960000000000000*y0^8*y1*y2^10*y3^15 + 
            1043245899693800667264860091281044424766461/81899398601443368632974\
            58436833280000000000000*y0^7*y1^2*y2^10*y3^15 + 
            50684327829590948087480637907437431497867/2456981958043301058989237\
            5310499840000000000000*y0^6*y1^3*y2^10*y3^15 - 
            536956562433156528891946577088972332053759/122849097902165052949461\
            87655249920000000000000*y0^5*y1^4*y2^10*y3^15 + 
            1714393713244706514642341721763911953087/11699914085920481233282083\
            48119040000000000000*y0^4*y1^5*y2^10*y3^15 - 
            82793178054615481699500258432717398881/1011103686437572452258945486\
            02880000000000000*y0^3*y1^6*y2^10*y3^15 + 
            17302843033572260095984510426167566113/9099933177938152070330509374\
            25920000000000000*y0^2*y1^7*y2^10*y3^15 - 
            840779237319834771350219666308393247/655195188811546949063796674946\
            662400000000000*y0*y1^8*y2^10*y3^15 + 
            74422996477258778195416332716264681/8189939860144336863297458436833\
            280000000000000*y1^9*y2^10*y3^15 - 
            2501486508293044199074957127589453857029/93067498410731100719289300\
            418560000000000000*y0^7*y2^12*y3^15 + 
            95044470446105024872189005920157738868319/2456981958043301058989237\
            5310499840000000000000*y0^6*y1*y2^12*y3^15 + 
            252873395941487527284048195629534969892821/409496993007216843164872\
            9218416640000000000000*y0^5*y1^2*y2^12*y3^15 - 
            3623514954457868736761670720977070665377/40949699300721684316487292\
            18416640000000000000*y0^4*y1^3*y2^12*y3^15 - 
            9884665526174670102135422699501416875701/24569819580433010589892375\
            31049984000000000000*y0^3*y1^4*y2^12*y3^15 + 
            730173515576408224535484535405967188213/818993986014433686329745843\
            6833280000000000000*y0^2*y1^5*y2^12*y3^15 - 
            24567330479683849296478997982212745379/1023742482518042107912182304\
            604160000000000000*y0*y1^6*y2^12*y3^15 + 
            2430115662160138822135759683694261/57406120515030398574514895585280\
            000000000000*y1^7*y2^12*y3^15 - 12599512349769984814464299120242853\
            9568233/5459959906762891242198305624555520000000000000*y0^5*y2^14*y\
            3^15 + 4912938063687677677956063345739177066343/4467239923715092834\
            525886420090880000000000000*y0^4*y1*y2^14*y3^15 + 
            14185754559174308827310563396077625200077/1535613723777063161868273\
            456906240000000000000*y0^3*y1^2*y2^14*y3^15 - 
            1536559400396366239123865573155540891133/16379879720288673726594916\
            873666560000000000000*y0^2*y1^3*y2^14*y3^15 - 
            4589541570992158929736227213165815066873/49139639160866021179784750\
            620999680000000000000*y0*y1^4*y2^14*y3^15 + 
            617689135469769662024766997235270363/111680998092877320863147160502\
            2720000000000000*y1^5*y2^14*y3^15 - 
            109540402051524210960433006565763813899/218689982914401518379104364\
            13440000000000000*y0^3*y2^16*y3^15 + 
            2918968758248104904541208488836744081/37142584399747559470736772956\
            160000000000000*y0^2*y1*y2^16*y3^15 + 
            1539920303642699797763226298440404927/48749642024668671805342014504\
            96000000000000*y0*y1^2*y2^16*y3^15 - 
            15999969791718568715830372519696073/1671416297988640176183154783027\
            20000000000000*y1^3*y2^16*y3^15 - 482645655820328789557081075788898\
            27193/212725710653099658786946972385280000000000000*y0*y2^18*y3^15 -
            74929601398100356562066389502752867/3899971361973493744427361160396\
            80000000000000*y1*y2^18*y3^15 + 20742554215136990397695278932784887\
            91/3159699020117413913309204643840000000000000*y0^18*y3^16 + 
            1158514527935749743645518849058519523/18958194120704483479855227863\
            040000000000000*y0^17*y1*y3^16 + 8405810897002357962251875483335966\
            901/1263879608046965565323681857536000000000000*y0^16*y1^2*y3^16 + 
            50691497475659933467778198697849909059/8531187354317017565934852538\
            3680000000000000*y0^15*y1^3*y3^16 + 
            37044509132748701245597085019453745725359/6142454895108252647473093\
            827624960000000000000*y0^14*y1^4*y3^16 + 
            36159067797777488670849756855936362867/7312446303700300770801302175\
            7440000000000000*y0^13*y1^5*y3^16 - 
            6056796288733439038829587164783009804217/61424548951082526474730938\
            27624960000000000000*y0^12*y1^6*y3^16 + 
            309192918336479873898103089941047462063/307122744755412632373654691\
            3812480000000000000*y0^11*y1^7*y3^16 + 
            235962439169984177849003941453453053749/614245489510825264747309382\
            7624960000000000000*y0^10*y1^8*y3^16 - 
            36383824010543670844420745041108814507/3071227447554126323736546913\
            812480000000000000*y0^9*y1^9*y3^16 + 
            5178816483619784053308808142477219797/61424548951082526474730938276\
            24960000000000000*y0^8*y1^10*y3^16 + 
            174406427372188230462218433555472897/153561372377706316186827345690\
            6240000000000000*y0^7*y1^11*y3^16 - 
            12334739848432874916012686104000189/5584049904643866043157358025113\
            60000000000000*y0^6*y1^12*y3^16 + 2710468103993088826738859902993/2\
            492879421716011626409534832640000000000000*y0^5*y1^13*y3^16 + 
            150809011175231553224790067406777/614245489510825264747309382762496\
            0000000000000*y0^4*y1^14*y3^16 - 5596614123610000755268662091213/30\
            71227447554126323736546913812480000000000000*y0^3*y1^15*y3^16 - 
            16991456038332424214264095841/1364989976690722810549576406138880000\
            00000000*y0^2*y1^16*y3^16 + 173168561231986920175079311/29249785214\
            801203083205208702976000000000000*y0*y1^17*y3^16 + 
            5320347446177111984519/58499570429602406166410417405952000000000000\
            *y1^18*y3^16 + 21483424555716627044011364831162054173/2757555508466\
            1066879789422346240000000000000*y0^16*y2^2*y3^16 - 
            1246966271530143744834946155564890378201/13649899766907228105495764\
            06138880000000000000*y0^15*y1*y2^2*y3^16 + 
            3947344143125788272061400756199138359251/50142488939659205285494643\
            4908160000000000000*y0^14*y1^2*y2^2*y3^16 - 
            68995740927331877144327449069010007945191/8189939860144336863297458\
            436833280000000000000*y0^13*y1^3*y2^2*y3^16 + 
            40883995992108396426847144861356222616657/7019948451552288739969250\
            088714240000000000000*y0^12*y1^4*y2^2*y3^16 - 
            252450405005107478519490461250238012155119/245698195804330105898923\
            75310499840000000000000*y0^11*y1^5*y2^2*y3^16 - 
            372297874483669232096192062262399308993/363997327117526082813220374\
            970368000000000000*y0^10*y1^6*y2^2*y3^16 + 
            9311598071095071965014775479891108700957/81899398601443368632974584\
            36833280000000000000*y0^9*y1^7*y2^2*y3^16 + 
            1843204603724754492470968114337100360667/12284909790216505294946187\
            655249920000000000000*y0^8*y1^8*y2^2*y3^16 - 
            103941173116828857091402841394238537177/204748496503608421582436460\
            9208320000000000000*y0^7*y1^9*y2^2*y3^16 - 
            60454950425671707183296252086745801/2792024952321933021578679012556\
            8000000000000*y0^6*y1^10*y2^2*y3^16 + 
            1519551778223189295454920284289141221/27299799533814456210991528122\
            77760000000000000*y0^5*y1^11*y2^2*y3^16 + 
            821069023421613580930223155566734671/491396391608660211797847506209\
            99680000000000000*y0^4*y1^12*y2^2*y3^16 - 
            44299195237951820512237763240318347/2456981958043301058989237531049\
            9840000000000000*y0^3*y1^13*y2^2*y3^16 - 
            544779200513537210028511682001491/982792783217320423595695012419993\
            6000000000000*y0^2*y1^14*y2^2*y3^16 + 
            40811901689486639276378289142313/2456981958043301058989237531049984\
            0000000000000*y0*y1^15*y2^2*y3^16 + 
            60385909072719433989497371747/3071227447554126323736546913812480000\
            000000000*y1^16*y2^2*y3^16 + 32079058972829292219200889108796137222\
            523/49139639160866021179784750620999680000000000000*y0^14*y2^4*y3^1\
            6 - 4184874073358311082761355886524594847607/8189939860144336863297\
            458436833280000000000000*y0^13*y1*y2^4*y3^16 + 
            129872158744259811059484979008271143881093/122849097902165052949461\
            87655249920000000000000*y0^12*y1^2*y2^4*y3^16 - 
            6333831990273130402211632384820456229907/15356137237770631618682734\
            56906240000000000000*y0^11*y1^3*y2^4*y3^16 + 
            136609020820460788373476644634509551358233/982792783217320423595695\
            0124199936000000000000*y0^10*y1^4*y2^4*y3^16 - 
            17679099056011646475631921360341735517603/1637987972028867372659491\
            687366656000000000000*y0^9*y1^5*y2^4*y3^16 - 
            957883410727389943115593654575309166447/701994845155228873996925008\
            871424000000000000*y0^8*y1^6*y2^4*y3^16 - 
            434980482930744453493847534979665223461/614245489510825264747309382\
            7624960000000000000*y0^7*y1^7*y2^4*y3^16 + 
            6052697665873401141375775838077830495097/49139639160866021179784750\
            620999680000000000000*y0^6*y1^8*y2^4*y3^16 - 
            1980092591555848910705196360794955931/54599599067628912421983056245\
            5552000000000000*y0^5*y1^9*y2^4*y3^16 - 
            231353990407579995286422779275332343/350997422577614436998462504435\
            712000000000000*y0^4*y1^10*y2^4*y3^16 + 
            4226013562841646235116958740582533/20474849650360842158243646092083\
            20000000000000*y0^3*y1^11*y2^4*y3^16 + 
            8954662069560629734076341637663693/44672399237150928345258864200908\
            80000000000000*y0^2*y1^12*y2^4*y3^16 + 
            1774661754835449649824463102121/74453998728584880575431440334848000\
            0000000000*y0*y1^13*y2^4*y3^16 - 65026618502212439958834009751/1489\
            07997457169761150862880669696000000000000*y1^14*y2^4*y3^16 - 
            52139732726793398307419246951575111126613/1786895969486037133810354\
            5680363520000000000000*y0^12*y2^6*y3^16 - 
            5826710751493249350395718560831388020093/21839839627051564968793222\
            49822208000000000000*y0^11*y1*y2^6*y3^16 - 
            5646063061510200438266199533524794557843/29781599491433952230172576\
            13393920000000000000*y0^10*y1^2*y2^6*y3^16 + 
            95083476008581081198828182288447228705719/9827927832173204235956950\
            1241999360000000000000*y0^9*y1^3*y2^6*y3^16 + 
            1381659369894296837652643287261372622167467/65519518881154694906379\
            667494666240000000000000*y0^8*y1^4*y2^6*y3^16 - 
            32606397475615154005212184789750849350017/9827927832173204235956950\
            124199936000000000000*y0^7*y1^5*y2^6*y3^16 + 
            166305596832465863150591430006990022199/893447984743018566905177284\
            018176000000000000*y0^6*y1^6*y2^6*y3^16 - 
            9360997573299867498539386269491198670073/49139639160866021179784750\
            620999680000000000000*y0^5*y1^7*y2^6*y3^16 + 
            1220682541304216508773000280328460043649/65519518881154694906379667\
            494666240000000000000*y0^4*y1^8*y2^6*y3^16 + 
            56516299316171403294355930123232081/1455989308470104331252881499881\
            47200000000000*y0^3*y1^9*y2^6*y3^16 + 
            953740396403769103126385717702221801/982792783217320423595695012419\
            99360000000000000*y0^2*y1^10*y2^6*y3^16 - 
            147644300363895351180624679106784373/982792783217320423595695012419\
            99360000000000000*y0*y1^11*y2^6*y3^16 + 
            120228126318885836499029747168381/131039037762309389812759334989332\
            48000000000000*y1^12*y2^6*y3^16 - 139574543697118379570231393003763\
            725749163/49139639160866021179784750620999680000000000000*y0^10*y2^\
            8*y3^16 - 102601748441895354110052874661155520104207/32759759440577\
            347453189833747333120000000000000*y0^9*y1*y2^8*y3^16 - 
            740481846070360623453283878801248702332741/327597594405773474531898\
            33747333120000000000000*y0^8*y1^2*y2^8*y3^16 + 
            39673972121247715517214157562151824281/1819986635587630414066101874\
            85184000000000000*y0^7*y1^3*y2^8*y3^16 + 
            247491882690076149936129614214403042168849/245698195804330105898923\
            75310499840000000000000*y0^6*y1^4*y2^8*y3^16 - 
            249641396141636509702535143778665482937/459248964120243188596119164\
            682240000000000000*y0^5*y1^5*y2^8*y3^16 + 
            2360399898617749791847092672067603970287/98279278321732042359569501\
            24199936000000000000*y0^4*y1^6*y2^8*y3^16 - 
            101019557250855797441462501339072107009/491396391608660211797847506\
            2099968000000000000*y0^3*y1^7*y2^8*y3^16 + 
            405374262004600155425962072079072447/459248964120243188596119164682\
            240000000000000*y0^2*y1^8*y2^8*y3^16 - 
            25587086155658104835721728502087367/3275975944057734745318983374733\
            3120000000000000*y0*y1^9*y2^8*y3^16 + 
            3802854176176839854217469718466767/65519518881154694906379667494666\
            24000000000000*y1^10*y2^8*y3^16 + 464425743487473684962312294560950\
            66089909/9359931268736384986625666784952320000000000000*y0^8*y2^10*\
            y3^16 - 53197696199985830751952262190538010177473/49139639160866021\
            179784750620999680000000000000*y0^7*y1*y2^10*y3^16 - 
            866994921674855861962446962865344968960319/491396391608660211797847\
            50620999680000000000000*y0^6*y1^2*y2^10*y3^16 + 
            16097030574409738773273664447327992889511/4913963916086602117978475\
            0620999680000000000000*y0^5*y1^3*y2^10*y3^16 + 
            1013042513277877353650991142162511798099/59563198982867904460345152\
            2678784000000000000*y0^4*y1^4*y2^10*y3^16 - 
            29156973866597429369212766533117602419/4592489641202431885961191646\
            82240000000000000*y0^3*y1^5*y2^10*y3^16 + 
            272915175316188030491994743795673692537/122849097902165052949461876\
            55249920000000000000*y0^2*y1^6*y2^10*y3^16 - 
            132288505473720515122842989804524057/459248964120243188596119164682\
            240000000000000*y0*y1^7*y2^10*y3^16 + 
            1961767805715657822203211722452637221/19655855664346408471913900248\
            3998720000000000000*y1^8*y2^10*y3^16 + 
            116374879041870564519042032013693373947133/163798797202886737265949\
            16873666560000000000000*y0^6*y2^12*y3^16 - 
            19665289809246748671376761954434618556551/4913963916086602117978475\
            0620999680000000000000*y0^5*y1*y2^12*y3^16 - 
            15036350356580245528170726777432806391719/3275975944057734745318983\
            374733312000000000000*y0^4*y1^2*y2^12*y3^16 + 
            2346085185383429413307556562514705467219/24569819580433010589892375\
            310499840000000000000*y0^3*y1^3*y2^12*y3^16 + 
            4500174539905100461952831630280771213511/49139639160866021179784750\
            620999680000000000000*y0^2*y1^4*y2^12*y3^16 - 
            31596271498641680868681354699761205949/1637987972028867372659491687\
            3666560000000000000*y0*y1^5*y2^12*y3^16 + 
            9749973187030614111253537632055221953/49139639160866021179784750620\
            999680000000000000*y1^6*y2^12*y3^16 + 
            34737954287357995372845637371504437472469/1310390377623093898127593\
            3498933248000000000000*y0^4*y2^14*y3^16 - 
            2609492519485713818509721693251175699647/32759759440577347453189833\
            747333120000000000000*y0^3*y1*y2^14*y3^16 - 
            78387673540712437233545762155495924319/2169520492753466718754293625\
            65120000000000000*y0^2*y1^2*y2^14*y3^16 + 
            93734731647339604010148450310846990093/3275975944057734745318983374\
            7333120000000000000*y0*y1^3*y2^14*y3^16 + 
            5153238880464250614216025744487477527/72799465423505216562644074994\
            07360000000000000*y1^4*y2^14*y3^16 + 
            128403913150247229908767765641987830081/467996563436819249331283339\
            247616000000000000*y0^2*y2^16*y3^16 - 
            8728562634165176203022747853533284813/46799656343681924933128333924\
            76160000000000000*y0*y1*y2^16*y3^16 - 
            17490320860808110564479385489541348347/4679965634368192493312833392\
            476160000000000000*y1^2*y2^16*y3^16 + 
            10919122081956748895100576715738819973/3119977089578794995541888928\
            317440000000000000*y2^18*y3^16 - 1843586815548671342259425994668740\
            97/2527759216093931130647363715072000000000000*y0^17*y3^17 - 
            1053667856732567276062963445801969/12638796080469655653236818575360\
            000000000000*y0^16*y1*y3^17 - 9597003800604270186013030408164245578\
            7/136498997669072281054957640613888000000000000*y0^15*y1^2*y3^17 - 
            330985927029797940649554124678090157/361108459441990161521051959296\
            0000000000000*y0^14*y1^3*y3^17 - 9125526252829115090198247642489903\
            901/12638796080469655653236818575360000000000000*y0^13*y1^4*y3^17 - 
            369058491590541987825507286814747810047/614245489510825264747309382\
            7624960000000000000*y0^12*y1^5*y3^17 + 
            19804630451916688536741027296966975759/1919517154721328952335341821\
            13280000000000000*y0^11*y1^6*y3^17 - 
            1539482009614425973298528139963206213/17062374708634035131869705076\
            7360000000000000*y0^10*y1^7*y3^17 - 
            22103358917876985420286478900210882339/6142454895108252647473093827\
            624960000000000000*y0^9*y1^8*y3^17 + 
            2979969676065883462673051831593663301/30712274475541263237365469138\
            12480000000000000*y0^8*y1^9*y3^17 - 
            381265359308797844747451844053197351/614245489510825264747309382762\
            4960000000000000*y0^7*y1^10*y3^17 - 
            41788665921660057325107550416195593/6142454895108252647473093827624\
            960000000000000*y0^6*y1^11*y3^17 + 
            49953551593784919319427908885909/4387467782220180462480781305446400\
            0000000000*y0^5*y1^12*y3^17 - 273018025732672154046415563118171/614\
            2454895108252647473093827624960000000000000*y0^4*y1^13*y3^17 - 
            459863922375340014975147624427/438746778222018046248078130544640000\
            000000000*y0^3*y1^14*y3^17 + 150525363934193606199819282583/3071227\
            447554126323736546913812480000000000000*y0^2*y1^15*y3^17 + 
            579020094878520808019589211/245698195804330105898923753104998400000\
            000000*y0*y1^16*y3^17 - 33733849654714537884870649/6142454895108252\
            64747309382762496000000000000*y1^17*y3^17 - 
            593108516119474028504452077409813873/779994272394698748885472232079\
            3600000000000*y0^15*y2^2*y3^17 - 3445278121578679116544580553587418\
            11/22749832944845380175826273435648000000000000*y0^14*y1*y2^2*y3^17 
            - 4029681755383818581280280253853094348979/545995990676289124219830\
            5624555520000000000000*y0^13*y1^2*y2^2*y3^17 + 
            7494644953495993640375368615793434315657/24569819580433010589892375\
            310499840000000000000*y0^12*y1^3*y2^2*y3^17 - 
            16875678503886691015753674286810696387163/2456981958043301058989237\
            5310499840000000000000*y0^11*y1^4*y2^2*y3^17 + 
            25385804023418226026496671357134169662129/2456981958043301058989237\
            5310499840000000000000*y0^10*y1^5*y2^2*y3^17 + 
            4837918313161572712296032829962873979523/49139639160866021179784750\
            620999680000000000000*y0^9*y1^6*y2^2*y3^17 - 
            358861728894399021175919514862092855071/409496993007216843164872921\
            8416640000000000000*y0^8*y1^7*y2^2*y3^17 - 
            602584408143521872533968863340329319/511871241259021053956091152302\
            08000000000000*y0^7*y1^8*y2^2*y3^17 + 
            321705965169759319512416000783898781/101528180084433928057406509547\
            520000000000000*y0^6*y1^9*y2^2*y3^17 + 
            6028196683844910954193751375375431403/49139639160866021179784750620\
            999680000000000000*y0^5*y1^10*y2^2*y3^17 - 
            595446743055530691762868820297756779/245698195804330105898923753104\
            99840000000000000*y0^4*y1^11*y2^2*y3^17 - 
            5286472524057800349506776987442029/81899398601443368632974584368332\
            80000000000000*y0^3*y1^12*y2^2*y3^17 + 
            229379841392757488086169277552313/491396391608660211797847506209996\
            8000000000000*y0^2*y1^13*y2^2*y3^17 + 
            17025193448387653351228824708991/1637987972028867372659491687366656\
            0000000000000*y0*y1^14*y2^2*y3^17 - 
            1156084010887692304357974473/79772141494912372045105114644480000000\
            000000*y1^15*y2^2*y3^17 + 1016825688759559991516276392036614823/752\
            0605932180290967215297003520000000000000*y0^13*y2^4*y3^17 + 
            159431788936437338322275866332694790539/122849097902165052949461876\
            55249920000000000000*y0^12*y1*y2^4*y3^17 - 
            1970669267743750861788838750197739231927/24569819580433010589892375\
            310499840000000000000*y0^11*y1^2*y2^4*y3^17 - 
            13497569569751618974467036964132286169691/2456981958043301058989237\
            5310499840000000000000*y0^10*y1^3*y2^4*y3^17 - 
            16035205427145019738727144695391468550353/1228490979021650529494618\
            7655249920000000000000*y0^9*y1^4*y2^4*y3^17 + 
            797522309702964105718757677830242175071/982792783217320423595695012\
            419993600000000000*y0^8*y1^5*y2^4*y3^17 + 
            1224713914978980141540641574138695255561/12284909790216505294946187\
            655249920000000000000*y0^7*y1^6*y2^4*y3^17 + 
            25330680669671878099689037853394818963/2456981958043301058989237531\
            049984000000000000*y0^6*y1^7*y2^4*y3^17 - 
            166803317287763824810100097270969194851/245698195804330105898923753\
            10499840000000000000*y0^5*y1^8*y2^4*y3^17 + 
            742919156264005219702229833505235227/614245489510825264747309382762\
            4960000000000000*y0^4*y1^9*y2^4*y3^17 + 
            573034013190005121339240098284111901/245698195804330105898923753104\
            99840000000000000*y0^3*y1^10*y2^4*y3^17 + 
            5699371439800938338647958533691/14039896903104577479938500177428480\
            0000000000*y0^2*y1^11*y2^4*y3^17 - 
            11316873109851541865452733342963/3412474941726807026373941015347200\
            00000000000*y0*y1^12*y2^4*y3^17 - 68771918565885670218510607249/744\
            539987285848805754314403348480000000000000*y1^13*y2^4*y3^17 + 
            13389387590996634722613346454032651925009/3931171132869281694382780\
            0496799744000000000000*y0^11*y2^6*y3^17 + 
            20841949407043296985008455297864663647973/4913963916086602117978475\
            0620999680000000000000*y0^10*y1*y2^6*y3^17 + 
            471209595833209253740144633006479183371521/196558556643464084719139\
            002483998720000000000000*y0^9*y1^2*y2^6*y3^17 - 
            1657364408243152162793815567412784431539/35099742257761443699846250\
            44357120000000000000*y0^8*y1^3*y2^6*y3^17 - 
            27049106743103843728663311172220485721287/1965585566434640847191390\
            0248399872000000000000*y0^7*y1^4*y2^6*y3^17 + 
            2156576624580545408027667795638627867917/12284909790216505294946187\
            655249920000000000000*y0^6*y1^5*y2^6*y3^17 - 
            1439113416236421673120868307219758160059/98279278321732042359569501\
            241999360000000000000*y0^5*y1^6*y2^6*y3^17 + 
            75328250523260035565239167524686133993/8189939860144336863297458436\
            833280000000000000*y0^4*y1^7*y2^6*y3^17 - 
            121983357287240106625403973713083679423/196558556643464084719139002\
            483998720000000000000*y0^3*y1^8*y2^6*y3^17 - 
            649044523886583348067826683481481889/491396391608660211797847506209\
            99680000000000000*y0^2*y1^9*y2^6*y3^17 - 
            3834920230138252413395678543900323/21839839627051564968793222498222\
            080000000000000*y0*y1^10*y2^6*y3^17 + 
            151448740319960414213045149719331/122849097902165052949461876552499\
            20000000000000*y1^11*y2^6*y3^17 - 126788722148314625850208635445801\
            525221679/196558556643464084719139002483998720000000000000*y0^9*y2^\
            8*y3^17 + 1822781281726708596155650048621629944651/6142454895108252\
            647473093827624960000000000000*y0^8*y1*y2^8*y3^17 + 
            54017624420817038579923561658850182749249/1637987972028867372659491\
            6873666560000000000000*y0^7*y1^2*y2^8*y3^17 - 
            1725186160419690942948062569854195483277/12284909790216505294946187\
            655249920000000000000*y0^6*y1^3*y2^8*y3^17 - 
            43125475909026593844160454901449736402229/9827927832173204235956950\
            1241999360000000000000*y0^5*y1^4*y2^8*y3^17 + 
            81141066537098604531388438480388950703/3509974225776144369984625044\
            357120000000000000*y0^4*y1^5*y2^8*y3^17 - 
            20874950238301425609946839518525019857/2339982817184096246656416696\
            238080000000000000*y0^3*y1^6*y2^8*y3^17 + 
            533891577413236231923358538257481281/102374248251804210791218230460\
            4160000000000000*y0^2*y1^7*y2^8*y3^17 - 
            2527956057520112456296615435283451791/19655855664346408471913900248\
            3998720000000000000*y0*y1^8*y2^8*y3^17 - 
            14704552905352333961786302612847/1169991408592048123328208348119040\
            000000000000*y1^9*y2^8*y3^17 - 152803807008093558454705604650667858\
            803199/98279278321732042359569501241999360000000000000*y0^7*y2^10*y\
            3^17 + 88565121485875430922718803157607221817/818993986014433686329\
            745843683328000000000000*y0^6*y1*y2^10*y3^17 + 
            144043940970731408178253778453113288938613/982792783217320423595695\
            01241999360000000000000*y0^5*y1^2*y2^10*y3^17 - 
            591104138350264389648818102412507749279/122849097902165052949461876\
            55249920000000000000*y0^4*y1^3*y2^10*y3^17 - 
            4513232882807634133025068321395580653397/98279278321732042359569501\
            241999360000000000000*y0^3*y1^4*y2^10*y3^17 + 
            589360059934642418008830420827697119/307122744755412632373654691381\
            248000000000000*y0^2*y1^5*y2^10*y3^17 - 
            36652350237586977718633423296432438593/9827927832173204235956950124\
            1999360000000000000*y0*y1^6*y2^10*y3^17 + 
            24004506005108188891232105455686037/1228490979021650529494618765524\
            9920000000000000*y1^7*y2^10*y3^17 - 
            31059663124301284788537224217155105019077/3275975944057734745318983\
            3747333120000000000000*y0^5*y2^12*y3^17 + 
            997022276244688365750178402180529067721/245698195804330105898923753\
            10499840000000000000*y0^4*y1*y2^12*y3^17 + 
            11086567384006357358610078214959593069213/4913963916086602117978475\
            0620999680000000000000*y0^3*y1^2*y2^12*y3^17 - 
            5598338068157266433918796051460758209/11699914085920481233282083481\
            19040000000000000*y0^2*y1^3*y2^12*y3^17 - 
            121441410901829813961710612815844147483/982792783217320423595695012\
            41999360000000000000*y0*y1^4*y2^12*y3^17 + 
            471910223810324376359897912366849863/245698195804330105898923753104\
            99840000000000000*y1^5*y2^12*y3^17 - 
            1760175710763624994122187729204282355323/93599312687363849866256667\
            84952320000000000000*y0^3*y2^14*y3^17 + 
            592285088400374528066138526896649733/155998854478939749777094446415\
            872000000000000*y0^2*y1*y2^14*y3^17 + 
            25638128730780956468557089350601127271/3119977089578794995541888928\
            317440000000000000*y0*y1^2*y2^14*y3^17 - 
            10264273809734363845008575106494269/2924978521480120308320520870297\
            60000000000000*y1^3*y2^14*y3^17 - 260153223277167466732676777997807\
            22933/3119977089578794995541888928317440000000000000*y0*y2^16*y3^17 
            + 19195648852835552512794054775780081/11699914085920481233282083481\
            19040000000000000*y1*y2^16*y3^17 + 
            1898503500838069375792374496504417/78992475502935347832730116096000\
            0000000000*y0^16*y3^18 - 3142609898801913450938246729833343/1723472\
            192791316679986838896640000000000000*y0^15*y1*y3^18 + 
            63614762780680514615502341618425907/1332998024112033994677320709120\
            000000000000*y0^14*y1^2*y3^18 + 47825613040205745591415504281113120\
            11/454996658896907603516525468712960000000000000*y0^13*y1^3*y3^18 + 
            474330792148563572184062766387914122781/614245489510825264747309382\
            7624960000000000000*y0^12*y1^4*y3^18 + 
            1181884851806857192194783338576072993/19195171547213289523353418211\
            3280000000000000*y0^11*y1^5*y3^18 - 
            3190557214708793829853058046778764943/34124749417268070263739410153\
            4720000000000000*y0^10*y1^6*y3^18 + 
            8587116706593464643255470244001122313/12284909790216505294946187655\
            249920000000000000*y0^9*y1^7*y3^18 + 
            158568761697789881614690331921540053/558404990464386604315735802511\
            360000000000000*y0^8*y1^8*y3^18 - 464784425465825539601165963666513\
            9/69800623808048325539466975313920000000000000*y0^7*y1^9*y3^18 + 
            215357322272293612577753351059037/568745823621134504395656835891200\
            00000000000*y0^6*y1^10*y3^18 + 799992895168498355707912486671727/24\
            56981958043301058989237531049984000000000000*y0^5*y1^11*y3^18 - 
            281330645665855440267350484732277/614245489510825264747309382762496\
            0000000000000*y0^4*y1^12*y3^18 + 187985147053676589772390413757/139\
            601247616096651078933950627840000000000000*y0^3*y1^13*y3^18 + 
            31976074065870566590781988563/1023742482518042107912182304604160000\
            000000000*y0^2*y1^14*y3^18 - 10411621466463379760374820317/12284909\
            790216505294946187655249920000000000000*y0*y1^15*y3^18 - 
            166293169861565059841141/813570184782550019532860109619200000000000\
            0*y1^16*y3^18 + 50521977059012387476646282108515065917/109199198135\
            25782484396611249111040000000000000*y0^14*y2^2*y3^18 + 
            17966976034960151816071338255147621551/1819986635587630414066101874\
            851840000000000000*y0^13*y1*y2^2*y3^18 + 
            81617607765719418164022694426828822171/2005699557586368211419785739\
            632640000000000000*y0^12*y1^2*y2^2*y3^18 + 
            1227886258531063879120503542679240725441/24569819580433010589892375\
            310499840000000000000*y0^11*y1^3*y2^2*y3^18 + 
            2008319561915824833872142466203983766751/28079793806209154959877000\
            354856960000000000000*y0^10*y1^4*y2^2*y3^18 - 
            2940869027718582180374400927023343024911/32759759440577347453189833\
            747333120000000000000*y0^9*y1^5*y2^2*y3^18 - 
            182820387121275068207264619193832473373/218398396270515649687932224\
            98222080000000000000*y0^8*y1^6*y2^2*y3^18 + 
            12726266228103017623938810565937562209/2233619961857546417262943210\
            045440000000000000*y0^7*y1^7*y2^2*y3^18 + 
            5315215485883452008964290181242191069/70199484515522887399692500887\
            14240000000000000*y0^6*y1^8*y2^2*y3^18 - 
            559735657600342452672860444911961257/350997422577614436998462504435\
            7120000000000000*y0^5*y1^9*y2^2*y3^18 - 
            89660904652732064491919740204830541/1637987972028867372659491687366\
            6560000000000000*y0^4*y1^10*y2^2*y3^18 + 
            9720019349302967386054332107312519/12284909790216505294946187655249\
            920000000000000*y0^3*y1^11*y2^2*y3^18 + 
            3458094431966761563969127188452849/19655855664346408471913900248399\
            8720000000000000*y0^2*y1^12*y2^2*y3^18 - 
            10603479120624510273560955539039/1403989690310457747993850017742848\
            0000000000000*y0*y1^13*y2^2*y3^18 - 
            161968055813508749301790681919/178689596948603713381035456803635200\
            00000000000*y1^14*y2^2*y3^18 - 529118769444600157236728641718689899\
            211/39311711328692816943827800496799744000000000000*y0^12*y2^4*y3^1\
            8 - 98156614782302946198670701744815398643/393117113286928169438278\
            0049679974400000000000*y0^11*y1*y2^4*y3^18 - 
            5274915977506672044028645965347355207067/49139639160866021179784750\
            620999680000000000000*y0^10*y1^2*y2^4*y3^18 + 
            81899620862097534830759745091881882541/6066622118625434713553672916\
            17280000000000000*y0^9*y1^3*y2^4*y3^18 + 
            5113062425019614111049670876939207992313/49139639160866021179784750\
            620999680000000000000*y0^8*y1^4*y2^4*y3^18 - 
            2406004624746859100873610884847565303841/49139639160866021179784750\
            620999680000000000000*y0^7*y1^5*y2^4*y3^18 - 
            223850577490681611814880684504288281/361586748792244453125715604275\
            20000000000000*y0^6*y1^6*y2^4*y3^18 - 
            1111967083208252247799868789344088909/13649899766907228105495764061\
            38880000000000000*y0^5*y1^7*y2^4*y3^18 + 
            534825279235338765171937139681142527/183699585648097275438447665872\
            8960000000000000*y0^4*y1^8*y2^4*y3^18 - 
            256204414532893530221780274129119483/982792783217320423595695012419\
            99360000000000000*y0^3*y1^9*y2^4*y3^18 - 
            3545803358749912059617442731623549/61424548951082526474730938276249\
            60000000000000*y0^2*y1^10*y2^4*y3^18 - 
            24100421833086155556525365468513/9827927832173204235956950124199936\
            000000000000*y0*y1^11*y2^4*y3^18 + 
            236594952095396113696463671681/918497928240486377192238329364480000\
            000000000*y1^12*y2^4*y3^18 + 22291562192256680485745549912125174268\
            861/393117113286928169438278004967997440000000000000*y0^10*y2^6*y3^\
            18 - 3164971114153344037394610026038196174897/491396391608660211797\
            84750620999680000000000000*y0^9*y1*y2^6*y3^18 - 
            5286718698598107530683745577042460615637/14559893084701043312528814\
            998814720000000000000*y0^8*y1^2*y2^6*y3^18 + 
            3114198200248084156894567253608920766771/49139639160866021179784750\
            620999680000000000000*y0^7*y1^3*y2^6*y3^18 + 
            178192626860405886461061763963207273279/255270852783719590544336366\
            8623360000000000000*y0^6*y1^4*y2^6*y3^18 - 
            6845082327793100972926726823076607913/10237424825180421079121823046\
            04160000000000000*y0^5*y1^5*y2^6*y3^18 + 
            154917068045940641078832222482132837987/196558556643464084719139002\
            483998720000000000000*y0^4*y1^6*y2^6*y3^18 - 
            16212787044860004821574546653186086061/4913963916086602117978475062\
            0999680000000000000*y0^3*y1^7*y2^6*y3^18 + 
            1874764984308395083312839240946333903/13103903776230938981275933498\
            9332480000000000000*y0^2*y1^8*y2^6*y3^18 + 
            2581711341210740703346520258607763/98279278321732042359569501241999\
            36000000000000*y0*y1^9*y2^6*y3^18 + 
            8530485707812849371913687644131/52415615104923755925103733995732992\
            00000000000*y1^10*y2^6*y3^18 + 920201004457264058556841247690272073\
            00351/393117113286928169438278004967997440000000000000*y0^8*y2^8*y3\
            ^18 - 255214961593160290398231081432703781659/818993986014433686329\
            7458436833280000000000000*y0^7*y1*y2^8*y3^18 - 
            29003343137107929310122493704000891955229/9827927832173204235956950\
            1241999360000000000000*y0^6*y1^2*y2^8*y3^18 + 
            308821178135773273250128874434013897/181998663558763041406610187485\
            18400000000000*y0^5*y1^3*y2^8*y3^18 + 
            2616914253318980852469044551350594129359/19655855664346408471913900\
            2483998720000000000000*y0^4*y1^4*y2^8*y3^18 - 
            17849318020550923832619984535269462983/2456981958043301058989237531\
            0499840000000000000*y0^3*y1^5*y2^8*y3^18 + 
            22711546066111999349461919087862244873/9827927832173204235956950124\
            1999360000000000000*y0^2*y1^6*y2^8*y3^18 - 
            50339440480756454993925335659297019/6142454895108252647473093827624\
            960000000000000*y0*y1^7*y2^8*y3^18 + 
            3715086401052979913827277744483291/43679679254103129937586444996444\
            160000000000000*y1^8*y2^8*y3^18 + 908004540319122225976761377405758\
            5174919/39311711328692816943827800496799744000000000000*y0^6*y2^10*\
            y3^18 - 321466462368462662457764867394268054063/2456981958043301058\
            9892375310499840000000000000*y0^5*y1*y2^10*y3^18 - 
            16441429032199591293733096435081487367067/1965585566434640847191390\
            02483998720000000000000*y0^4*y1^2*y2^10*y3^18 + 
            22807124767052460217156243497055985423/7019948451552288739969250088\
            714240000000000000*y0^3*y1^3*y2^10*y3^18 + 
            2682807355021223221209968808247967237/35099742257761443699846250443\
            57120000000000000*y0^2*y1^4*y2^10*y3^18 - 
            3560805285410213142657828430576154153/98279278321732042359569501241\
            999360000000000000*y0*y1^5*y2^10*y3^18 + 
            7958117008844353446710501403523093/27299799533814456210991528122777\
            60000000000000*y1^6*y2^10*y3^18 + 271574744393121776333190402013121\
            8681/33703456214585748408631516200960000000000000*y0^4*y2^12*y3^18 -
            2145669605052589041788819899859070719/72799465423505216562644074994\
            0736000000000000*y0^3*y1*y2^12*y3^18 - 
            238094521306779749583629400487602102449/327597594405773474531898337\
            47333120000000000000*y0^2*y1^2*y2^12*y3^18 + 
            82660358059062099666689185999171903/6551951888115469490637966749466\
            62400000000000*y0*y1^3*y2^12*y3^18 + 
            95467979868485843554714881572124079/1310390377623093898127593349893\
            3248000000000000*y1^4*y2^12*y3^18 + 
            22286236199703977544823158289395315427/2674266076781824281893047652\
            843520000000000000*y0^2*y2^14*y3^18 - 
            120289833744368149563337624572613273/116999140859204812332820834811\
            9040000000000000*y0*y1*y2^14*y3^18 - 
            1566313492035196614984598248520835291/18719862537472769973251333569\
            904640000000000000*y1^2*y2^14*y3^18 + 
            75769835246978222408408940636992809/6933282421286211101204197618483\
            20000000000000*y2^16*y3^18 + 156995758943616387829697076241100143/3\
            03331105931271735677683645808640000000000000*y0^15*y3^19 + 
            158798590912889698159282829296922989/303331105931271735677683645808\
            640000000000000*y0^14*y1*y3^19 + 4531431724237781825509142536355097\
            1/2729979953381445621099152812277760000000000000*y0^13*y1^2*y3^19 - 
            2286025469081174603558272478864832361/27299799533814456210991528122\
            77760000000000000*y0^12*y1^3*y3^19 - 
            12909987942698198195187573860951248751/1754987112888072184992312522\
            178560000000000000*y0^11*y1^4*y3^19 - 
            3300699412293062014131064326605690423/61424548951082526474730938276\
            24960000000000000*y0^10*y1^5*y3^19 + 
            10612896892784844098710359388814291/1450402572634770400820092993536\
            0000000000000*y0^9*y1^6*y3^19 - 57571160616115002408642487606165364\
            9/12284909790216505294946187655249920000000000000*y0^8*y1^7*y3^19 - 
            459027501429719935392170330742177637/245698195804330105898923753104\
            99840000000000000*y0^7*y1^8*y3^19 + 
            92765788520185097673247479428936773/2456981958043301058989237531049\
            9840000000000000*y0^6*y1^9*y3^19 - 
            657526565355522853500889724152487/350997422577614436998462504435712\
            0000000000000*y0^5*y1^10*y3^19 - 299189800875560620683342131815133/\
            24569819580433010589892375310499840000000000000*y0^4*y1^11*y3^19 + 
            387197147583224429706038456159/279202495232193302157867901255680000\
            000000000*y0^3*y1^12*y3^19 - 349126898338289009461454481931/1228490\
            9790216505294946187655249920000000000000*y0^2*y1^13*y3^19 - 
            1178910848730901577875552601/20474849650360842158243646092083200000\
            00000000*y0*y1^14*y3^19 + 1344583040005325019140053/191951715472132\
            895233534182113280000000000000*y1^15*y3^19 - 
            1518892898463083912093880707259865187/31199770895787949955418889283\
            17440000000000000*y0^13*y2^2*y3^19 + 
            8998633446615083929914286251732722039/21839839627051564968793222498\
            222080000000000000*y0^12*y1*y2^2*y3^19 + 
            135082080623270809025977704232918688017/982792783217320423595695012\
            41999360000000000000*y0^11*y1^2*y2^2*y3^19 - 
            346001905952497304074543706631450663827/280797938062091549598770003\
            54856960000000000000*y0^10*y1^3*y2^2*y3^19 - 
            38566378363423853433457214702379689549/5956319898286790446034515226\
            787840000000000000*y0^9*y1^4*y2^2*y3^19 + 
            1649533738856587228699707498733724659/24817999576194960191810480111\
            6160000000000000*y0^8*y1^5*y2^2*y3^19 + 
            30413319263356513452318173516112391861/4913963916086602117978475062\
            0999680000000000000*y0^7*y1^6*y2^2*y3^19 - 
            30344223135337593749615550146766899761/9827927832173204235956950124\
            1999360000000000000*y0^6*y1^7*y2^2*y3^19 - 
            2568848028690380544481618791270112933/65519518881154694906379667494\
            666240000000000000*y0^5*y1^8*y2^2*y3^19 + 
            1239216328321720879285027433756558903/19655855664346408471913900248\
            3998720000000000000*y0^4*y1^9*y2^2*y3^19 + 
            18192233951969609489879877860639629/9827927832173204235956950124199\
            9360000000000000*y0^3*y1^10*y2^2*y3^19 - 
            715822251065030422096645114099013/393117113286928169438278004967997\
            44000000000000*y0^2*y1^11*y2^2*y3^19 - 
            59143618760217527346683872936759/1965585566434640847191390024839987\
            20000000000000*y0*y1^12*y2^2*y3^19 + 
            563796754122333502255652216393/982792783217320423595695012419993600\
            00000000000*y1^13*y2^2*y3^19 - 660288022457441597501674316668615779\
            617/196558556643464084719139002483998720000000000000*y0^11*y2^4*y3^\
            19 + 29089289091876958713422088056210960977/35099742257761443699846\
            25044357120000000000000*y0^10*y1*y2^4*y3^19 + 
            5488938399948811898862685533756086689/29249785214801203083205208702\
            9760000000000000*y0^9*y1^2*y2^4*y3^19 - 
            1062897836265450908222763054199552088677/65519518881154694906379667\
            494666240000000000000*y0^8*y1^3*y2^4*y3^19 - 
            226297651500797068999588562007580593439/327597594405773474531898337\
            47333120000000000000*y0^7*y1^4*y2^4*y3^19 + 
            5330028750749217247122464302383043243/23399828171840962466564166962\
            38080000000000000*y0^6*y1^5*y2^4*y3^19 + 
            3922273239169397641647685867682702711/12284909790216505294946187655\
            249920000000000000*y0^5*y1^6*y2^4*y3^19 + 
            863321396220286654516385540699478487/196558556643464084719139002483\
            99872000000000000*y0^4*y1^7*y2^4*y3^19 - 
            367405209102784921370808043860746441/393117113286928169438278004967\
            99744000000000000*y0^3*y1^8*y2^4*y3^19 + 
            419383790201419771042767010392419/163798797202886737265949168736665\
            60000000000000*y0^2*y1^9*y2^4*y3^19 + 
            72868772758775393811327056934551/8189939860144336863297458436833280\
            000000000000*y0*y1^10*y2^4*y3^19 + 
            6741238234218813680490834031937/19655855664346408471913900248399872\
            0000000000000*y1^11*y2^4*y3^19 - 8795999756048771283662997865674651\
            737321/393117113286928169438278004967997440000000000000*y0^9*y2^6*y\
            3^19 + 244000432008720156090859372361879178721/28079793806209154959\
            877000354856960000000000000*y0^8*y1*y2^6*y3^19 + 
            67853164544309389470357795679598642143/1965585566434640847191390024\
            839987200000000000*y0^7*y1^2*y2^6*y3^19 - 
            543368627494564486329875573043792423137/982792783217320423595695012\
            41999360000000000000*y0^6*y1^3*y2^6*y3^19 - 
            509580355480718059046215580558021390917/196558556643464084719139002\
            483998720000000000000*y0^5*y1^4*y2^6*y3^19 + 
            551336914764036555900071909353421041/350997422577614436998462504435\
            7120000000000000*y0^4*y1^5*y2^6*y3^19 - 
            7348141268420427511681357765916329/24569819580433010589892375310499\
            8400000000000*y0^3*y1^6*y2^6*y3^19 + 
            4649496489616192647036761879990567/56159587612418309919754000709713\
            9200000000000*y0^2*y1^7*y2^6*y3^19 - 
            3187598987236041223894581542288989/15724684531477126777531120198719\
            897600000000000*y0*y1^8*y2^6*y3^19 - 
            461390011137486063338770451386031/196558556643464084719139002483998\
            720000000000000*y1^9*y2^6*y3^19 - 333009394195946599201652153620914\
            319943/8934479847430185669051772840181760000000000000*y0^7*y2^8*y3^\
            19 + 362572801439970544755026697288842983/1002849778793184105709892\
            86981632000000000000*y0^6*y1*y2^8*y3^19 + 
            1343711231498224287380606319728895827/72317349758448890625143120855\
            040000000000000*y0^5*y1^2*y2^8*y3^19 - 
            120423696285351202741311684887067674759/982792783217320423595695012\
            41999360000000000000*y0^4*y1^3*y2^8*y3^19 - 
            4583693865396869523406387419100205821/19655855664346408471913900248\
            399872000000000000*y0^3*y1^4*y2^8*y3^19 + 
            5835753939462462991420623382009499/36399732711752608281322037497036\
            8000000000000*y0^2*y1^5*y2^8*y3^19 - 
            366495993108194699904749762003148199/982792783217320423595695012419\
            99360000000000000*y0*y1^6*y2^8*y3^19 + 
            841045921595422810438130731555991/140398969031045774799385001774284\
            80000000000000*y1^7*y2^8*y3^19 - 2184674274955250727023734031800757\
            088737/98279278321732042359569501241999360000000000000*y0^5*y2^10*y\
            3^19 + 999457101104399980178211184808355341/80227982303454728456791\
            4295853056000000000000*y0^4*y1*y2^10*y3^19 + 
            327059555194843345415696863286236002907/982792783217320423595695012\
            41999360000000000000*y0^3*y1^2*y2^10*y3^19 - 
            5059136940322062953237331247409110733/39311711328692816943827800496\
            799744000000000000*y0^2*y1^3*y2^10*y3^19 - 
            569329422499381629258631044556674013/982792783217320423595695012419\
            99360000000000000*y0*y1^4*y2^10*y3^19 + 
            15809102683865885750241302768856371/4913963916086602117978475062099\
            9680000000000000*y1^5*y2^10*y3^19 - 
            42734565267627302617446266463738958429/9359931268736384986625666784\
            952320000000000000*y0^3*y2^12*y3^19 + 
            79025177096635754702184235244941637/5849957042960240616641041740595\
            20000000000000*y0^2*y1*y2^12*y3^19 + 
            656089309914326060506535037658243673/467996563436819249331283339247\
            6160000000000000*y0*y1^2*y2^12*y3^19 - 
            2644752232672096601100234029770891/18719862537472769973251333569904\
            64000000000000*y1^3*y2^12*y3^19 - 398986687567216960598560785252621\
            2189/18719862537472769973251333569904640000000000000*y0*y2^14*y3^19 
            + 445229786663335235119387607609813/3743972507494553994650266713980\
            92800000000000*y1*y2^14*y3^19 - 11214685658578181540297786917099547\
            /242664884745017388542146916646912000000000000*y0^14*y3^20 - 
            55245235247700313558813026960271421/6066622118625434713553672916172\
            80000000000000*y0^13*y1*y3^20 - 17347256158926410660283618202472512\
            7/303331105931271735677683645808640000000000000*y0^12*y1^2*y3^20 + 
            168799598347032333126484392616332221/545995990676289124219830562455\
            5520000000000000*y0^11*y1^3*y3^20 + 
            30473306660943423528517598734552027123/4913963916086602117978475062\
            0999680000000000000*y0^10*y1^4*y3^20 + 
            179910032600231323203545644124152861/446723992371509283452588642009\
            0880000000000000*y0^9*y1^5*y3^20 - 
            1612526101762301852226595169496598741/32759759440577347453189833747\
            333120000000000000*y0^8*y1^6*y3^20 + 
            9537783010358757185288944505329033/35099742257761443699846250443571\
            20000000000000*y0^7*y1^7*y3^20 + 1103446439133417152378253669599106\
            1/10919919813525782484396611249111040000000000000*y0^6*y1^8*y3^20 - 
            947424366460627009259920694621251/545995990676289124219830562455552\
            0000000000000*y0^5*y1^9*y3^20 + 32617508489290978909251953888837/44\
            67239923715092834525886420090880000000000000*y0^4*y1^10*y3^20 + 
            5631285312686994132018576914647/16379879720288673726594916873666560\
            000000000000*y0^3*y1^11*y3^20 - 243752589263723375852106067493/8189\
            939860144336863297458436833280000000000000*y0^2*y1^12*y3^20 + 
            6096833943859503248199093787/16379879720288673726594916873666560000\
            000000000*y0*y1^13*y3^20 + 484144838494783982806289821/982792783217\
            32042359569501241999360000000000000*y1^14*y3^20 + 
            250208401604608282907296714761426919/138665648425724222024083952369\
            6640000000000000*y0^12*y2^2*y3^20 - 
            3082828496486566003620883407358382257/62399541791575899910837778566\
            34880000000000000*y0^11*y1*y2^2*y3^20 - 
            269151782196489917328826434921430795547/393117113286928169438278004\
            967997440000000000000*y0^10*y1^2*y2^2*y3^20 + 
            123967591772913579288518329709860381681/786234226573856338876556009\
            93599488000000000000*y0^9*y1^3*y2^2*y3^20 + 
            35917595886713698408537439252282062091/7147583877944148535241418272\
            1454080000000000000*y0^8*y1^4*y2^2*y3^20 - 
            429400159933755107351882877660734899/103999236319293166518062964277\
            2480000000000000*y0^7*y1^5*y2^2*y3^20 - 
            7638994282326639399184400256624921803/19655855664346408471913900248\
            3998720000000000000*y0^6*y1^6*y2^2*y3^20 + 
            2693001007882768052081269401266321129/19655855664346408471913900248\
            3998720000000000000*y0^5*y1^7*y2^2*y3^20 + 
            417559681332690054158482555633570601/262078075524618779625518669978\
            664960000000000000*y0^4*y1^8*y2^2*y3^20 - 
            6728972831147763526732157784188953/35737919389720742676207091360727\
            040000000000000*y0^3*y1^9*y2^2*y3^20 - 
            350326512862554129967977632677499/786234226573856338876556009935994\
            88000000000000*y0^2*y1^10*y2^2*y3^20 + 
            103464656869075474074065258806153/393117113286928169438278004967997\
            440000000000000*y0*y1^11*y2^2*y3^20 + 
            1905568234853496248981556166331/78623422657385633887655600993599488\
            0000000000000*y1^12*y2^2*y3^20 + 4659568882106118736809756984385861\
            37771/393117113286928169438278004967997440000000000000*y0^10*y2^4*y\
            3^20 - 587887869237562083493815668581596170081/39311711328692816943\
            8278004967997440000000000000*y0^9*y1*y2^4*y3^20 - 
            15836101469000281473462010939041023131/7862342265738563388765560099\
            359948800000000000*y0^8*y1^2*y2^4*y3^20 + 
            8882858922255726595986678482090446891/65519518881154694906379667494\
            66624000000000000*y0^7*y1^3*y2^4*y3^20 + 
            8168936857586616119253296965231701167/21839839627051564968793222498\
            222080000000000000*y0^6*y1^4*y2^4*y3^20 - 
            4967708571686567113530266092066577177/65519518881154694906379667494\
            666240000000000000*y0^5*y1^5*y2^4*y3^20 - 
            1298555024125458857644025497357159571/98279278321732042359569501241\
            999360000000000000*y0^4*y1^6*y2^4*y3^20 - 
            54555622976512407522349184906524361/3275975944057734745318983374733\
            3120000000000000*y0^3*y1^7*y2^4*y3^20 + 
            82915876105002386001839183914947887/3931171132869281694382780049679\
            97440000000000000*y0^2*y1^8*y2^4*y3^20 + 
            8042184507480980579089626119143/43679679254103129937586444996444160\
            000000000000*y0*y1^9*y2^4*y3^20 - 12602961886309765503172720428067/\
            196558556643464084719139002483998720000000000000*y1^10*y2^4*y3^20 + 
            2892003822925012916739743188073479859941/78623422657385633887655600\
            9935994880000000000000*y0^8*y2^6*y3^20 - 
            193198468684333292592728995761285159763/196558556643464084719139002\
            483998720000000000000*y0^7*y1*y2^6*y3^20 - 
            22012533946185288679149189981259228327/9359931268736384986625666784\
            952320000000000000*y0^6*y1^2*y2^6*y3^20 + 
            304654549976119002257498146243903931/873593585082062598751728899928\
            883200000000000*y0^5*y1^3*y2^6*y3^20 + 
            230341817851725304570617395799550369/374397250749455399465026671398\
            0928000000000000*y0^4*y1^4*y2^6*y3^20 - 
            167170273115470509815511529695227981/196558556643464084719139002483\
            998720000000000000*y0^3*y1^5*y2^6*y3^20 + 
            152430070484094264043477805928538271/196558556643464084719139002483\
            998720000000000000*y0^2*y1^6*y2^6*y3^20 - 
            2316142751041979195666975601719209/17868959694860371338103545680363\
            520000000000000*y0*y1^7*y2^6*y3^20 + 
            881500637901869426254230301921/667998493265808274321627875901440000\
            000000000*y1^8*y2^6*y3^20 + 152498199506845073325998736323557327193\
            /39311711328692816943827800496799744000000000000*y0^6*y2^8*y3^20 - 
            71054496504742923151948497137358589669/1965585566434640847191390024\
            83998720000000000000*y0^5*y1*y2^8*y3^20 - 
            7518685674765996196878438105851844833/89344798474301856690517728401\
            81760000000000000*y0^4*y1^2*y2^8*y3^20 + 
            5771959809003343827779960830935236711/98279278321732042359569501241\
            999360000000000000*y0^3*y1^3*y2^8*y3^20 + 
            13020337987453021982593507407019847/2807979380620915495987700035485\
            6960000000000000*y0^2*y1^4*y2^8*y3^20 - 
            44205934216875355612864195918937813/1965585566434640847191390024839\
            98720000000000000*y0*y1^5*y2^8*y3^20 + 
            8255331832819862303609652715241/29249785214801203083205208702976000\
            0000000000*y1^6*y2^8*y3^20 + 16687978202135846227265003666429599227\
            7/112319175224836619839508001419427840000000000000*y0^4*y2^10*y3^20 
            - 4466470179981593342070135683809033069/561595876124183099197540007\
            09713920000000000000*y0^3*y1*y2^10*y3^20 - 
            1664038304600415323677705886411804411/18719862537472769973251333569\
            904640000000000000*y0^2*y1^2*y2^10*y3^20 + 
            162276314335602743769773440964616347/561595876124183099197540007097\
            13920000000000000*y0*y1^3*y2^10*y3^20 - 
            336843941070831649711559305351373/112319175224836619839508001419427\
            840000000000000*y1^4*y2^10*y3^20 + 
            3155922624113661487610858718355374179/18719862537472769973251333569\
            904640000000000000*y0^2*y2^12*y3^20 - 
            65657411151784433828406757896075913/1871986253747276997325133356990\
            4640000000000000*y0*y1*y2^12*y3^20 - 
            3851722395171009066099437827018877/31199770895787949955418889283174\
            40000000000000*y1^2*y2^12*y3^20 + 117388259346010610781218282778842\
            3/486230195778513505798735936880640000000000000*y2^14*y3^20 - 
            18283308436833118610003194254800207/1213324423725086942710734583234\
            560000000000000*y0^13*y3^21 + 13037707512863511182753464115931313/1\
            213324423725086942710734583234560000000000000*y0^12*y1*y3^21 + 
            3022781451082668258593640736700167/30082423728721163868861188014080\
            000000000000*y0^11*y1^2*y3^21 + 32085045911341733674412476734676429\
            /10919919813525782484396611249111040000000000000*y0^10*y1^3*y3^21 - 
            321699376595967328721107251827321213/701994845155228873996925008871\
            4240000000000000*y0^9*y1^4*y3^21 - 
            2289816118257576877631974332136667/87749355644403609249615626108928\
            0000000000000*y0^8*y1^5*y3^21 + 13880126535430897755785239345042138\
            1/49139639160866021179784750620999680000000000000*y0^7*y1^6*y3^21 - 
            6658859965407252370017190482170311/49139639160866021179784750620999\
            680000000000000*y0^6*y1^7*y3^21 - 433275491565607867622945393227641\
            1/98279278321732042359569501241999360000000000000*y0^5*y1^8*y3^21 + 
            618461735229023291424307749609689/982792783217320423595695012419993\
            60000000000000*y0^4*y1^9*y3^21 - 4229168767217127670445637884099/19\
            655855664346408471913900248399872000000000000*y0^3*y1^10*y3^21 - 
            679496731031559054415017346343/982792783217320423595695012419993600\
            00000000000*y0^2*y1^11*y3^21 + 1241128943750385057802798073/3071227\
            447554126323736546913812480000000000000*y0*y1^12*y3^21 - 
            12407565584801907449592989/5459959906762891242198305624555520000000\
            000000*y1^13*y3^21 - 1398622450950517322903828323383445247/29119786\
            169402086625057629997629440000000000000*y0^11*y2^2*y3^21 + 
            4736480195810073101479379902617932561/43679679254103129937586444996\
            444160000000000000*y0^10*y1*y2^2*y3^21 + 
            11267113231307748739725096464090293901/1123191752248366198395080014\
            19427840000000000000*y0^9*y1^2*y2^2*y3^21 - 
            57093749304257911167633431857600850443/3931171132869281694382780049\
            67997440000000000000*y0^8*y1^3*y2^2*y3^21 - 
            4323158762199847817546223367200592091/13103903776230938981275933498\
            9332480000000000000*y0^7*y1^4*y2^2*y3^21 + 
            4154770854307914612997379243960502421/19655855664346408471913900248\
            3998720000000000000*y0^6*y1^5*y2^2*y3^21 + 
            791026118616679688702575364574568451/393117113286928169438278004967\
            997440000000000000*y0^5*y1^6*y2^2*y3^21 - 
            95314672312890239079451936660772051/1965585566434640847191390024839\
            98720000000000000*y0^4*y1^7*y2^2*y3^21 - 
            5492477103970179725015621605615247/11231917522483661983950800141942\
            7840000000000000*y0^3*y1^8*y2^2*y3^21 + 
            522605553925028519977621060253359/131039037762309389812759334989332\
            480000000000000*y0^2*y1^9*y2^2*y3^21 + 
            4857076227787063003764254094317/71475838779441485352414182721454080\
            000000000000*y0*y1^10*y2^2*y3^21 - 
            705801243991228617043156927103/393117113286928169438278004967997440\
            000000000000*y1^11*y2^2*y3^21 - 15273775398299527507248547201872796\
            1831/786234226573856338876556009935994880000000000000*y0^9*y2^4*y3^\
            21 + 120105577552961167236689773358656139/6497803525403771395674016\
            61104128000000000000*y0^8*y1*y2^4*y3^21 + 
            10355813756545792915735762768382360873/6551951888115469490637966749\
            4666240000000000000*y0^7*y1^2*y2^4*y3^21 - 
            751579835213616324950996840505467761/893447984743018566905177284018\
            1760000000000000*y0^6*y1^3*y2^4*y3^21 - 
            6333833056322406843370166924578923377/39311711328692816943827800496\
            7997440000000000000*y0^5*y1^4*y2^4*y3^21 + 
            26314337221836457593246292436123707/1786895969486037133810354568036\
            3520000000000000*y0^4*y1^5*y2^4*y3^21 + 
            82190182964130934863040597246158071/1965585566434640847191390024839\
            98720000000000000*y0^3*y1^6*y2^4*y3^21 + 
            200940676352359922101495581129773/467996563436819249331283339247616\
            0000000000000*y0^2*y1^7*y2^4*y3^21 - 
            468434140297796332393540724575139/157246845314771267775311201987198\
            976000000000000*y0*y1^8*y2^4*y3^21 - 
            307325464029570726518295494911/561595876124183099197540007097139200\
            00000000000*y1^9*y2^4*y3^21 - 1565245612858460874673910882382893728\
            01/393117113286928169438278004967997440000000000000*y0^7*y2^6*y3^21 
            + 653413215466469591954316511155901571/7279946542350521656264407499\
            407360000000000000*y0^6*y1*y2^6*y3^21 + 
            46112059335968109501831980127537115777/3931171132869281694382780049\
            67997440000000000000*y0^5*y1^2*y2^6*y3^21 - 
            636531023104649510921433803165639153/393117113286928169438278004967\
            99744000000000000*y0^4*y1^3*y2^6*y3^21 - 
            26877779454626331494421989881078421/5615958761241830991975400070971\
            3920000000000000*y0^3*y1^4*y2^6*y3^21 - 
            14869160873954026856428818404785669/1965585566434640847191390024839\
            98720000000000000*y0^2*y1^5*y2^6*y3^21 - 
            8635507223977519372575379368787/69332824212862111012041976184832000\
            0000000000*y0*y1^6*y2^6*y3^21 + 187151139807810307839456700083857/1\
            96558556643464084719139002483998720000000000000*y1^7*y2^6*y3^21 - 
            5390581444723029364830798557685419779/18719862537472769973251333569\
            904640000000000000*y0^5*y2^8*y3^21 + 
            1755778362460794264309684258816521231/65519518881154694906379667494\
            666240000000000000*y0^4*y1*y2^8*y3^21 + 
            586775513882470146023569666177753733/218398396270515649687932224982\
            22080000000000000*y0^3*y1^2*y2^8*y3^21 - 
            2520842781003203407130591495877949/13649899766907228105495764061388\
            80000000000000*y0^2*y1^3*y2^8*y3^21 + 
            1769396408743862926289564183728327/26207807552461877962551866997866\
            496000000000000*y0*y1^4*y2^8*y3^21 + 
            33579784648539046003824776932631/2183983962705156496879322249822208\
            0000000000000*y1^5*y2^8*y3^21 - 24696026640580350264107899303328557\
            /356568810237576570919073020379136000000000000*y0^3*y2^10*y3^21 + 
            60139849448958467803358605824690481/1871986253747276997325133356990\
            4640000000000000*y0^2*y1*y2^10*y3^21 + 
            5990568509382638191611735636796951/41599694527717266607225185710899\
            20000000000000*y0*y1^2*y2^10*y3^21 - 
            107167560089337633658628828037707/374397250749455399465026671398092\
            8000000000000*y1^3*y2^10*y3^21 - 1975506752652504247819683067569323\
            3/5348532153563648563786095305687040000000000000*y0*y2^12*y3^21 + 
            738690295441948375730347194449687/187198625374727699732513335699046\
            40000000000000*y1*y2^12*y3^21 + 25532693146133221809101204571208957\
            /4853297694900347770842938332938240000000000000*y0^12*y3^22 - 
            639165315675312520379862241743763/808882949150057961807156388823040\
            000000000000*y0^11*y1*y3^22 - 1422437641996341923053931818463693/12\
            4089997880974800959052400558080000000000000*y0^10*y1^2*y3^22 - 
            15162853140919416237832781210297653/2183983962705156496879322249822\
            2080000000000000*y0^9*y1^3*y3^22 + 
            5124659450536807927693472813976967/17471871701641251975034577998577\
            66400000000000*y0^8*y1^4*y3^22 + 1440404403443490986014086116457586\
            3/98279278321732042359569501241999360000000000000*y0^7*y1^5*y3^22 - 
            139892607140590898112680339497967/102374248251804210791218230460416\
            0000000000000*y0^6*y1^6*y3^22 + 26795736802561868053357954138571/46\
            79965634368192493312833392476160000000000000*y0^5*y1^7*y3^22 + 
            118789629448039753255116816510679/786234226573856338876556009935994\
            88000000000000*y0^4*y1^8*y3^22 - 343713513267984924683643250439/198\
            5439966095596815344838408929280000000000000*y0^3*y1^9*y3^22 + 
            36812271448934561543107739657/8189939860144336863297458436833280000\
            000000000*y0^2*y1^10*y3^22 + 17416503568298328340520153663/19655855\
            6643464084719139002483998720000000000000*y0*y1^11*y3^22 - 
            68493675764106463933371769/2620780755246187796255186699786649600000\
            0000000*y1^12*y3^22 + 1481630769977455980838789285452547817/1747187\
            17016412519750345779985776640000000000000*y0^10*y2^2*y3^22 - 
            322633374388596886567984765141480493/218398396270515649687932224982\
            22080000000000000*y0^9*y1*y2^2*y3^22 - 
            1737143184022511900665464775466904803/17471871701641251975034577998\
            5776640000000000000*y0^8*y1^2*y2^2*y3^22 + 
            202804639239847722413525332046245021/196558556643464084719139002483\
            99872000000000000*y0^7*y1^3*y2^2*y3^22 + 
            52587316628191714952451279584968231/2911978616940208662505762999762\
            9440000000000000*y0^6*y1^4*y2^2*y3^22 - 
            14288544574036571046707236704862919/1637987972028867372659491687366\
            6560000000000000*y0^5*y1^5*y2^2*y3^22 - 
            65170055434141887682899256529108323/7862342265738563388765560099359\
            94880000000000000*y0^4*y1^6*y2^2*y3^22 + 
            430914995654331444411686144541989/327597594405773474531898337473331\
            20000000000000*y0^3*y1^7*y2^2*y3^22 + 
            558380479495204662630459073775927/524156151049237559251037339957329\
            920000000000000*y0^2*y1^8*y2^2*y3^22 - 
            10480832310221747034011464089047/1965585566434640847191390024839987\
            20000000000000*y0*y1^9*y2^2*y3^22 - 
            1711042513654483648167769699/34712327884055467500068698010419200000\
            00000000*y1^10*y2^2*y3^22 + 1255412532593646507398422842297704663/5\
            8239572338804173250115259995258880000000000000*y0^8*y2^4*y3^22 - 
            416122540517888634099184277415657329/245698195804330105898923753104\
            99840000000000000*y0^7*y1*y2^4*y3^22 - 
            136960940929581289018174011335703739/145598930847010433125288149988\
            14720000000000000*y0^6*y1^2*y2^4*y3^22 + 
            127788821490241476699359631561058909/327597594405773474531898337473\
            33120000000000000*y0^5*y1^3*y2^4*y3^22 + 
            419948945775982781337489046017913267/786234226573856338876556009935\
            994880000000000000*y0^4*y1^4*y2^4*y3^22 + 
            1781851742471398585793815826389/14890799745716976115086288066969600\
            00000000000*y0^3*y1^5*y2^4*y3^22 - 
            246986941257036330579849007569227/262078075524618779625518669978664\
            96000000000000*y0^2*y1^6*y2^4*y3^22 - 
            66872578684232856230635330306649/9827927832173204235956950124199936\
            0000000000000*y0*y1^7*y2^4*y3^22 + 
            82904203260906068700194927539/4193249208393900474008298719658639360\
            000000000*y1^8*y2^4*y3^22 + 745223564389976478102716824104956081/23\
            825279593147161784138060907151360000000000000*y0^6*y2^6*y3^22 - 
            52672946178869838721713134223540359/8189939860144336863297458436833\
            280000000000000*y0^5*y1*y2^6*y3^22 - 
            1099237985885505327281863974395077771/26207807552461877962551866997\
            8664960000000000000*y0^4*y1^2*y2^6*y3^22 + 
            17815103954858212345510544536550639/3275975944057734745318983374733\
            3120000000000000*y0^3*y1^3*y2^6*y3^22 - 
            5611643535850890557446706686331143/26207807552461877962551866997866\
            4960000000000000*y0^2*y1^4*y2^6*y3^22 + 
            78848910709435741150853830049227/3275975944057734745318983374733312\
            0000000000000*y0*y1^5*y2^6*y3^22 + 
            8221399920513944342656433883061/87359358508206259875172889992888320\
            000000000000*y1^6*y2^6*y3^22 + 135878032509819656082738183510803329\
            1/87359358508206259875172889992888320000000000000*y0^4*y2^8*y3^22 - 
            30235403409796386065307530050801327/2183983962705156496879322249822\
            2080000000000000*y0^3*y1*y2^8*y3^22 - 
            8311758554094800870999457001958371/14559893084701043312528814998814\
            720000000000000*y0^2*y1^2*y2^8*y3^22 + 
            759630782201321186546843421301643/218398396270515649687932224982220\
            80000000000000*y0*y1^3*y2^8*y3^22 - 
            86071102726941477710491541392441/8735935850820625987517288999288832\
            0000000000000*y1^4*y2^8*y3^22 + 6485275628098470981455331916762273/\
            2995178005995643195720213371184742400000000000*y0^2*y2^10*y3^22 - 
            699503774132573674419874425428303/935993126873638498662566678495232\
            0000000000000*y0*y1*y2^10*y3^22 - 73043365518909218962415763938029/\
            6807222740899189081182303116328960000000000000*y1^2*y2^10*y3^22 + 
            912770828769017715537434246878439/249598167166303599643351114265395\
            20000000000000*y2^12*y3^22 - 631131979616030398091639035955713/6933\
            28242128621110120419761848320000000000000*y0^11*y3^23 + 
            30958123475720733688188850577827/2426648847450173885421469166469120\
            000000000000*y0^10*y1*y3^23 + 289619214256663238910093961676017/289\
            269399033795562500572483420160000000000000*y0^9*y1^2*y3^23 + 
            336826101717302447965837911852199/436796792541031299375864449964441\
            6000000000000*y0^8*y1^3*y3^23 - 180048345408204796050800043655553/1\
            123191752248366198395080014194278400000000000*y0^7*y1^4*y3^23 - 
            697319995659034554608722351698133/982792783217320423595695012419993\
            60000000000000*y0^6*y1^5*y3^23 + 71733223809153198841698967285789/1\
            3103903776230938981275933498933248000000000000*y0^5*y1^6*y3^23 - 
            19579545175848352944132299310809/9827927832173204235956950124199936\
            0000000000000*y0^4*y1^7*y3^23 - 15376529561049066304530045333323/39\
            3117113286928169438278004967997440000000000000*y0^3*y1^8*y3^23 + 
            31746889781779203096289792331/9359931268736384986625666784952320000\
            000000000*y0^2*y1^9*y3^23 - 4655341574783045004519390881/7862342265\
            7385633887655600993599488000000000000*y0*y1^10*y3^23 - 
            107318296843286700370834073/196558556643464084719139002483998720000\
            000000000*y1^11*y3^23 - 190342606593010507720118646199714381/174718\
            717016412519750345779985776640000000000000*y0^9*y2^2*y3^23 + 
            1450092329115204152901152057393191/99271998304779840767241920446464\
            0000000000000*y0^8*y1*y2^2*y3^23 + 
            292508961212805961321114766607423367/393117113286928169438278004967\
            997440000000000000*y0^7*y1^2*y2^2*y3^23 - 
            113008162402235591668112149684740289/196558556643464084719139002483\
            998720000000000000*y0^6*y1^3*y2^2*y3^23 - 
            21209763314915021724793545002100773/2620780755246187796255186699786\
            64960000000000000*y0^5*y1^4*y2^2*y3^23 + 
            791437343534101631898754900195873/280797938062091549598770003548569\
            60000000000000*y0^4*y1^5*y2^2*y3^23 + 
            1019937632604427273233832009190567/39311711328692816943827800496799\
            7440000000000000*y0^3*y1^6*y2^2*y3^23 - 
            16798365253964978523147017384429/6551951888115469490637966749466624\
            0000000000000*y0^2*y1^7*y2^2*y3^23 - 
            23076666966568412820249734457461/1572468453147712677753112019871989\
            760000000000000*y0*y1^8*y2^2*y3^23 + 
            6037227077823204014746933717/17868959694860371338103545680363520000\
            000000000*y1^9*y2^2*y3^23 - 697473112193915849845380748726689613/39\
            3117113286928169438278004967997440000000000000*y0^7*y2^4*y3^23 + 
            233098211933685438436410782072334613/196558556643464084719139002483\
            998720000000000000*y0^6*y1*y2^4*y3^23 + 
            55405615231249739262712955022341593/1310390377623093898127593349893\
            32480000000000000*y0^5*y1^2*y2^4*y3^23 - 
            1622605293329629974828878354540353/12284909790216505294946187655249\
            920000000000000*y0^4*y1^3*y2^4*y3^23 - 
            5103607853252700614519192543313131/39311711328692816943827800496799\
            7440000000000000*y0^3*y1^4*y2^4*y3^23 - 
            63668368342899708205478109580669/6551951888115469490637966749466624\
            0000000000000*y0^2*y1^5*y2^4*y3^23 + 
            10517392479839850287874977628457/7862342265738563388765560099359948\
            8000000000000*y0*y1^6*y2^4*y3^23 + 
            98722702491548389596878943391/1965585566434640847191390024839987200\
            0000000000*y1^7*y2^4*y3^23 - 160322323107733399461860834097741847/8\
            7359358508206259875172889992888320000000000000*y0^5*y2^6*y3^23 + 
            657635436284113507955448609508483/187198625374727699732513335699046\
            4000000000000*y0^4*y1*y2^6*y3^23 + 
            4414663507840568240915772721989161/43679679254103129937586444996444\
            160000000000000*y0^3*y1^2*y2^6*y3^23 - 
            3660109313465467293475985366423/29119786169402086625057629997629440\
            0000000000*y0^2*y1^3*y2^6*y3^23 + 194939095974055375262745331061051\
            /262078075524618779625518669978664960000000000000*y0*y1^4*y2^6*y3^2\
            3 - 271259762448794834019806358463/10919919813525782484396611249111\
            040000000000000*y1^5*y2^6*y3^23 - 564269472282498987641408578607297\
            3/9359931268736384986625666784952320000000000000*y0^3*y2^8*y3^23 + 
            4086512896491423306277125072931/86666030266077638765052470231040000\
            000000000*y0^2*y1*y2^8*y3^23 + 1487743912802373211204911661687/2079\
            98472638586333036125928554496000000000000*y0*y1^2*y2^8*y3^23 - 
            2798730854153378709222244072817/93599312687363849866256667849523200\
            00000000000*y1^3*y2^8*y3^23 - 113710479518702732684707457178323/277\
            3312968514484440481679047393280000000000000*y0*y2^10*y3^23 + 
            2391163482355168474501055331521/31199770895787949955418889283174400\
            00000000000*y1*y2^10*y3^23 + 1064513326026189560169470947303691/970\
            6595389800695541685876665876480000000000000*y0^10*y3^24 + 
            304403418614117310677564213123/551511101693221337595788446924800000\
            00000000*y0^9*y1*y3^24 - 174969843508641898735003428879619/24959816\
            71663035996433511142653952000000000000*y0^8*y1^2*y3^24 - 
            6593851231248037763701169872601/10919919813525782484396611249111040\
            00000000000*y0^7*y1^3*y3^24 + 192778532112711202414219564046593/262\
            07807552461877962551866997866496000000000000*y0^6*y1^4*y3^24 + 
            4763746296473872764986250003953/16379879720288673726594916873666560\
            000000000000*y0^5*y1^5*y3^24 - 2574060988600217388322462707611/1455\
            9893084701043312528814998814720000000000000*y0^4*y1^6*y3^24 + 
            9919058135272301628787680907/18199866355876304140661018748518400000\
            00000000*y0^3*y1^7*y3^24 + 26900833043482311236085582011/3743972507\
            4945539946502667139809280000000000000*y0^2*y1^8*y3^24 - 
            2396446669153311371474351/56874582362113450439565683589120000000000\
            000*y0*y1^9*y3^24 + 904483799024376337392019/2449327808641297005845\
            968878305280000000000000*y1^10*y3^24 + 
            747534610233721250059289405582773/698874868065650079001383119943106\
            5600000000000*y0^8*y2^2*y3^24 - 1205553499317980601267333916068229/\
            10919919813525782484396611249111040000000000000*y0^7*y1*y2^2*y3^24 -
            5656571725972701247311416622531059/13103903776230938981275933498933\
            2480000000000000*y0^6*y1^2*y2^2*y3^24 + 
            81918716218539459591128947877147/3275975944057734745318983374733312\
            000000000000*y0^5*y1^3*y2^2*y3^24 + 
            758518579328552782702388163195313/262078075524618779625518669978664\
            960000000000000*y0^4*y1^4*y2^2*y3^24 - 
            22402154690629559467237840236811/3275975944057734745318983374733312\
            0000000000000*y0^3*y1^5*y2^2*y3^24 - 
            7558743213349225601029683555679/13103903776230938981275933498933248\
            0000000000000*y0^2*y1^6*y2^2*y3^24 + 
            13063467632290091602250948047/4094969930072168431648729218416640000\
            000000000*y0*y1^7*y2^2*y3^24 + 50363538901139885155143654799/524156\
            151049237559251037339957329920000000000000*y1^8*y2^2*y3^24 + 
            7325765044909869937753908445165747/65519518881154694906379667494666\
            240000000000000*y0^6*y2^4*y3^24 - 149510081724772638440865979153963\
            /2339982817184096246656416696238080000000000000*y0^5*y1*y2^4*y3^24 -
            912112291665210863034384193649917/655195188811546949063796674946662\
            40000000000000*y0^4*y1^2*y2^4*y3^24 + 
            12658012899732194148392346896969/4094969930072168431648729218416640\
            000000000000*y0^3*y1^3*y2^4*y3^24 + 
            2001166379049960143920478927531/93599312687363849866256667849523200\
            00000000000*y0^2*y1^4*y2^4*y3^24 + 
            417312509535864881109297102881/163798797202886737265949168736665600\
            00000000000*y0*y1^5*y2^4*y3^24 - 58547626498448264596778731571/6551\
            9518881154694906379667494666240000000000000*y1^6*y2^4*y3^24 + 
            21062497894296995603649126191186389/2620780755246187796255186699786\
            64960000000000000*y0^4*y2^6*y3^24 - 
            461143050898344441643542225765607/327597594405773474531898337473331\
            20000000000000*y0^3*y1*y2^6*y3^24 - 
            61933805422034416693808065152719/4367967925410312993758644499644416\
            0000000000000*y0^2*y1^2*y2^6*y3^24 + 
            1471481817362984917434217216169/81899398601443368632974584368332800\
            00000000000*y0*y1^3*y2^6*y3^24 - 2053339104605476217203051622831/26\
            2078075524618779625518669978664960000000000000*y1^4*y2^6*y3^24 + 
            199537644584431728264885097070107/124799083583151799821675557132697\
            60000000000000*y0^2*y2^8*y3^24 - 248074919117535392405006025757/259\
            998090798232916295157410693120000000000000*y0*y1*y2^8*y3^24 - 
            486332523617305099114548800461/124799083583151799821675557132697600\
            00000000000*y1^2*y2^8*y3^24 + 8899921233539374568611198036379/24959\
            816716630359964335111426539520000000000000*y2^10*y3^24 - 
            97514834942439040819574063727527/9706595389800695541685876665876480\
            000000000000*y0^9*y3^25 - 1084880111840590976830021040077/121332442\
            3725086942710734583234560000000000000*y0^8*y1*y3^25 + 
            7914129410456341287435784518719/19854399660955968153448384089292800\
            00000000000*y0^7*y1^2*y3^25 + 6515308162695590715368547841/18049454\
            237232698321316712808448000000000000*y0^6*y1^3*y3^25 - 
            36372619043238020670763343047943/1310390377623093898127593349893324\
            80000000000000*y0^5*y1^4*y3^25 - 320089012402844749054763567563/327\
            59759440577347453189833747333120000000000000*y0^4*y1^5*y3^25 + 
            289540777096087303272313388063/655195188811546949063796674946662400\
            00000000000*y0^3*y1^6*y3^25 - 510142519343330114205316241/467996563\
            4368192493312833392476160000000000000*y0^2*y1^7*y3^25 - 
            2186300159856862750309565213/26207807552461877962551866997866496000\
            0000000000*y0*y1^8*y3^25 + 4084188007872745575124901/16379879720288\
            673726594916873666560000000000000*y1^9*y3^25 - 
            12796989028124557284369852980537/1559988544789397497770944464158720\
            000000000000*y0^7*y2^2*y3^25 + 141806374699073529731670287810219/21\
            839839627051564968793222498222080000000000000*y0^6*y1*y2^2*y3^25 + 
            991909457134496223497904431201/511871241259021053956091152302080000\
            000000000*y0^5*y1^2*y2^2*y3^25 - 436037660593879553563250778083/524\
            156151049237559251037339957329920000000000*y0^4*y1^3*y2^2*y3^25 - 
            520673480136932506630063297829/655195188811546949063796674946662400\
            0000000000*y0^3*y1^4*y2^2*y3^25 + 764230000950544867015271098999/65\
            519518881154694906379667494666240000000000000*y0^2*y1^5*y2^2*y3^25 +
            13248039762621810116134494929/1637987972028867372659491687366656000\
            0000000000*y0*y1^6*y2^2*y3^25 - 25386392275087700502827441/13371330\
            38390912140946523826421760000000000000*y1^7*y2^2*y3^25 - 
            711910306265422608245754215845649/131039037762309389812759334989332\
            480000000000000*y0^5*y2^4*y3^25 + 171825570970242576128126518213699\
            /65519518881154694906379667494666240000000000000*y0^4*y1*y2^4*y3^25 
            + 20623290837661585279691363028923/65519518881154694906379667494666\
            240000000000000*y0^3*y1^2*y2^4*y3^25 - 
            730388894358292598264128532761/163798797202886737265949168736665600\
            00000000000*y0^2*y1^3*y2^4*y3^25 - 
            269431043804663504065758789481/131039037762309389812759334989332480\
            000000000000*y0*y1^4*y2^4*y3^25 - 15688464943959861391116013339/655\
            19518881154694906379667494666240000000000000*y1^5*y2^4*y3^25 - 
            5338686423266018637678247357/20799847263858633303612592855449600000\
            00000*y0^3*y2^6*y3^25 + 48588153185900013503782505771/1247990835831\
            51799821675557132697600000000000*y0^2*y1*y2^6*y3^25 + 
            1173019581321073070454623363/17333206053215527753010494046208000000\
            0000000*y0*y1^2*y2^6*y3^25 - 3751383319066473978549498479/311997708\
            9578794995541888928317440000000000000*y1^3*y2^6*y3^25 - 
            10144693563072959878576301477/3887821918478249215628522029056000000\
            0000000*y0*y2^8*y3^25 + 9058458598834392240538359541/10399923631929\
            31665180629642772480000000000000*y1*y2^8*y3^25 + 
            7022858622148719401616055146221/97065953898006955416858766658764800\
            00000000000*y0^8*y3^26 + 7168099542020077955178123947/8666603026607\
            7638765052470231040000000000000*y0^7*y1*y3^26 - 
            445631749756544881541840696953/242664884745017388542146916646912000\
            0000000000*y0^6*y1^2*y3^26 - 7640964148897093386563186969/454996658\
            896907603516525468712960000000000000*y0^5*y1^3*y3^26 + 
            14641545321419323680210880187/1747187170164125197503457799857766400\
            000000000*y0^4*y1^4*y3^26 + 25429103764467608650761067/992719983047\
            79840767241920446464000000000000*y0^3*y1^5*y3^26 - 
            1749089567209376805202361909/21839839627051564968793222498222080000\
            000000000*y0^2*y1^6*y3^26 + 1278935729409515742146837/9099933177938\
            15207033050937425920000000000000*y0*y1^7*y3^26 + 
            4020259544423910497963021/87359358508206259875172889992888320000000\
            000000*y1^8*y3^26 + 599705860172104981305540484609/1213324423725086\
            942710734583234560000000000000*y0^6*y2^2*y3^26 - 
            1082065120769839087472638159853/36399732711752608281322037497036800\
            00000000000*y0^5*y1*y2^2*y3^26 - 180283582009880491304260607603/272\
            9979953381445621099152812277760000000000000*y0^4*y1^2*y2^2*y3^26 + 
            111315219828143295436943866139/545995990676289124219830562455552000\
            0000000000*y0^3*y1^3*y2^2*y3^26 + 17173344894416716476285260233/109\
            19919813525782484396611249111040000000000000*y0^2*y1^4*y2^2*y3^26 - 
            451543031826451897876719577/363997327117526082813220374970368000000\
            0000000*y0*y1^5*y2^2*y3^26 - 29289125963894546943372077/54599599067\
            62891242198305624555520000000000000*y1^6*y2^2*y3^26 + 
            1257840320757468269253829985183/62399541791575899910837778566348800\
            00000000000*y0^4*y2^4*y3^26 - 31100424205916099979715631011/3899971\
            36197349374442736116039680000000000000*y0^3*y1*y2^4*y3^26 - 
            13270593423982534267634931539/3119977089578794995541888928317440000\
            000000000*y0^2*y1^2*y2^4*y3^26 + 76128962221464041939262553/2599980\
            90798232916295157410693120000000000000*y0*y1^3*y2^4*y3^26 + 
            49792605945334739685081979/6239954179157589991083777856634880000000\
            000000*y1^4*y2^4*y3^26 + 4918149427906886775447513181/8666603026607\
            7638765052470231040000000000000*y0^2*y2^6*y3^26 - 
            3449743251393968002325252059/51999618159646583259031482138624000000\
            0000000*y0*y1*y2^6*y3^26 + 2299368246242540439536041/47272380145133\
            257508210438307840000000000000*y1^2*y2^6*y3^26 + 
            43620087648509470188560161/2201042038503559079747364323328000000000\
            0000*y2^8*y3^26 - 7184813383439199497834287393/17333206053215527753\
            0104940462080000000000000*y0^7*y3^27 - 
            937315181855477442212366923/173332060532155277530104940462080000000\
            000000*y0^6*y1*y3^27 + 3517273849709427928183990411/519996181596465\
            832590314821386240000000000000*y0^5*y1^2*y3^27 + 
            314020658065173409871647817/519996181596465832590314821386240000000\
            000000*y0^4*y1^3*y3^27 - 43365871039333627725364813/222855506398485\
            356824420637736960000000000000*y0^3*y1^4*y3^27 - 
            2532184351418874281542739/51999618159646583259031482138624000000000\
            0000*y0^2*y1^5*y3^27 + 161910492430346771441027/1733320605321552775\
            30104940462080000000000000*y0*y1^6*y3^27 - 
            2715752412545262269579/31199770895787949955418889283174400000000000\
            0*y1^7*y3^27 - 24186124247565745363823240783/1039992363192931665180\
            629642772480000000000000*y0^5*y2^2*y3^27 + 
            1358712088041081818098432309/12999904539911645814757870534656000000\
            0000000*y0^4*y1*y2^2*y3^27 + 233439625653466505531894729/1418171404\
            35399772524631314923520000000000000*y0^3*y1^2*y2^2*y3^27 - 
            89678357658947771248889987/2599980907982329162951574106931200000000\
            00000*y0^2*y1^3*y2^2*y3^27 - 6915111342541901960754917/346664121064\
            310555060209880924160000000000000*y0*y1^4*y2^2*y3^27 + 
            479266354484642139978191/779994272394698748885472232079360000000000\
            000*y1^5*y2^2*y3^27 - 2167757643749949185556382471/3899971361973493\
            74442736116039680000000000000*y0^3*y2^4*y3^27 + 
            58946914707861224313909247/3466641210643105550602098809241600000000\
            0000*y0^2*y1*y2^4*y3^27 + 5695270589245634016737507/259998090798232\
            916295157410693120000000000000*y0*y1^2*y2^4*y3^27 + 
            242314174471296576578753/155998854478939749777094446415872000000000\
            0000*y1^3*y2^4*y3^27 - 38597015580963482099372023/49523445866330079\
            294315697274880000000000000*y0*y2^6*y3^27 + 
            324685249953672270559153/619043073329125991178946215936000000000000\
            0*y1*y2^6*y3^27 + 109095777511780087048287979/577773535107184258433\
            68313487360000000000000*y0^6*y3^28 + 
            2524418379869709073482317/96295589184530709738947189145600000000000\
            00*y0^5*y1*y3^28 - 6737822159100585074139511/3466641210643105550602\
            0988092416000000000000*y0^4*y1^2*y3^28 - 
            78585279909453740403571/4814779459226535486947359457280000000000000\
            *y0^3*y1^3*y3^28 + 565761384796904532510559/17333206053215527753010\
            4940462080000000000000*y0^2*y1^4*y3^28 + 
            342318489537992919667/5777735351071842584336831348736000000000000*y\
            0*y1^5*y3^28 - 910229891394048523037/173332060532155277530104940462\
            080000000000000*y1^6*y3^28 + 58209549930858217703633021/69332824212\
            862111012041976184832000000000000*y0^4*y2^2*y3^28 - 
            1318689476517626072913887/48147794592265354869473594572800000000000\
            00*y0^3*y1*y2^2*y3^28 - 194913799401917063091181/693328242128621110\
            1204197618483200000000000*y0^2*y1^2*y2^2*y3^28 + 
            2574027589757923337023/722216918883980323042103918592000000000000*y\
            0*y1^3*y2^2*y3^28 + 8429705772092871952793/693328242128621110120419\
            76184832000000000000*y1^4*y2^2*y3^28 + 
            1336279394424926753815201/12380861466582519823578924318720000000000\
            000*y0^2*y2^4*y3^28 - 5124495194126009323297/2251065721196821786105\
            25896704000000000000*y0*y1*y2^4*y3^28 + 
            588940121762798568539/6190430733291259911789462159360000000000000*y\
            1^2*y2^4*y3^28 + 27643869280388908978159/55026050962588976993684108\
            08320000000000000*y2^6*y3^28 - 558715279829145068141189/82539076443\
            88346549052616212480000000000000*y0^5*y3^29 - 
            39012169459267859640149/4126953822194173274526308106240000000000000\
            *y0^4*y1*y3^29 + 51841195725356437604221/12380861466582519823578924\
            318720000000000000*y0^3*y1^2*y3^29 + 
            323288419105801196417/1031738455548543318631577026560000000000000*y\
            0^2*y1^3*y3^29 - 96903991929157664143/27513025481294488496842054041\
            60000000000000*y0*y1^4*y3^29 - 4264301488628843249/1238086146658251\
            9823578924318720000000000000*y1^5*y3^29 - 
            25330046542423595983253/1125532860598410893052629483520000000000000\
            *y0^3*y2^2*y3^29 + 6958777194051941502889/1375651274064724424842102\
            702080000000000000*y0^2*y1*y2^2*y3^29 + 
            1199683222285995306037/4126953822194173274526308106240000000000000*\
            y0*y1^2*y2^2*y3^29 - 206532623571549594937/123808614665825198235789\
            24318720000000000000*y1^3*y2^2*y3^29 - 
            3640171090232209810927/2751302548129448849684205404160000000000000*\
            y0*y2^4*y3^29 + 49631540763646788307/343912818516181106210525675520\
            000000000000*y1*y2^4*y3^29 + 571817786554343217919/3057002831254943\
            16631578378240000000000000*y0^4*y3^30 + 
            42596487042768737347/171956409258090553105262837760000000000000*y0^\
            3*y1*y3^30 - 87122193236128876603/137565127406472442484210270208000\
            0000000000*y0^2*y1^2*y3^30 - 1312793252218085681/343912818516181106\
            210525675520000000000000*y0*y1^3*y3^30 + 
            168457908772672217/917100849376482949894735134720000000000000*y1^4*\
            y3^30 + 1162744845901336638547/275130254812944884968420540416000000\
            0000000*y0^2*y2^2*y3^30 - 1621879408273720723/275130254812944884968\
            42054041600000000000*y0*y1*y2^2*y3^30 - 
            246691727813621927/183420169875296589978947026944000000000000*y1^2*\
            y2^2*y3^30 + 5317740077421486757/6878256370323622124210513510400000\
            00000000*y2^4*y3^30 - 13226430105247199183/343912818516181106210525\
            675520000000000000*y0^3*y3^31 - 341760810211212413/7642507078137357\
            9157894594560000000000000*y0^2*y1*y3^31 + 
            4267541238963569/7164850385753773046052618240000000000000*y0*y1^2*y\
            3^31 + 15268594352822027/687825637032362212421051351040000000000000\
            *y1^3*y3^31 - 506245769579259311/1019000943751647722105261260800000\
            00000000*y0*y2^2*y3^31 + 12494872492645291/382125353906867895789472\
            97280000000000000*y1*y2^2*y3^31 + 84656573872031791/152850141562747\
            158315789189120000000000000*y0^2*y3^32 + 
            1903021789289117/38212535390686789578947297280000000000000*y0*y1*y3\
            ^32 - 5285683928399/2038001887503295444210522521600000000000*y1^2*y\
            3^32 + 8419463850854357/305700283125494316631578378240000000000000*\
            y2^2*y3^32 - 84605608653587/169833490625274620350876876800000000000\
            00*y0*y3^33 - 1095090785803/424583726563186550877192192000000000000\
            0*y1*y3^33 + 357320492501/16983349062527462035087687680000000000000\
            *y3^34
    ]
*]

